A Search for Red Giant Solar-like Oscillations in All Kepler Data

The recently published Kepler mission Data Release 25 (DR25) reported on ~197,000 targets observed during the mission. Despite this, no wide search for red giants showing solar-like oscillations have been made across all stars observed in Kepler's long-cadence mode. In this work, we perform this task using custom apertures on the Kepler pixel files and detect oscillations in 21,914 stars, representing the largest sample of solar-like oscillating stars to date. We measure their frequency at maximum power, $\nu_{\mathrm{max}}$, down to $\nu_{\mathrm{max}}\simeq4\mu$Hz and obtain $\log(g)$ estimates with a typical uncertainty below 0.05 dex, which is superior to typical measurements from spectroscopy. Additionally, the $\nu_{\mathrm{max}}$ distribution of our detections show good agreement with results from a simulated model of the Milky Way, with a ratio of observed to predicted stars of 0.992 for stars with 10$\mu$Hz $ <\nu_{\mathrm{max}}<270\mu$Hz. Among our red giant detections, we find 909 to be dwarf/subgiant stars whose flux signal is polluted by a neighbouring giant as a result of using larger photometric apertures than those used by the NASA Kepler Science Processing Pipeline. We further find that only 293 of the polluting giants are known Kepler targets. The remainder comprises over 600 newly identified oscillating red giants, with many expected to belong to the galactic halo, serendipitously falling within the Kepler pixel files of targeted stars.

==> anc/Table_1_Extend_Probabilities_V2.dat <==
# Flag '0' indicates stars with Gaia-derived radii (Berger et al. 2018) representative of red giants
# Flag '1' indicates stars with radii representative of dwarf/subgiant stars
# Flag '2' indicates stars that do not have T_eff and radii values from Berger et al. (2018)
# The value -99 is assigned to Det_Prob and Det_Sigma for false positives from the deep learning classifier that have
# been rectified by visual inspection.
KIC|Det_Prob|Det_Sigma|nu_max|nu_max_sigma|log_g|log_g_sigma|flag
757076|-99.0|-99.0|291.27|17.9|3.4|0.03|0
757137|1.0|0.001|35.24|2.16|2.46|0.03|0
892010|1.0|0.001|18.24|0.86|2.18|0.02|0
892107|0.992|0.013|245.32|13.0|3.32|0.02|0
892738|1.0|0.001|7.77|0.29|1.79|0.02|0
892760|1.0|0.001|30.66|1.39|2.42|0.02|0
893214|1.0|0.001|40.25|1.28|2.52|0.01|0
893233|1.0|0.004|6.86|0.28|1.72|0.02|0
893750|1.0|0.001|32.34|1.13|2.44|0.02|0
1026084|1.0|0.001|47.73|1.46|2.61|0.02|0
1026180|1.0|0.001|33.31|1.72|2.43|0.02|0
1026309|1.0|0.001|20.33|1.22|2.21|0.03|0
1026326|1.0|0.001|95.49|2.77|2.91|0.01|0
1026452|1.0|0.001|34.54|1.22|2.47|0.02|0
1026473|-99.0|-99.0|13.72|2.75|2.05|0.09|0
1026474|-99.0|-99.0|8.76|0.57|1.83|0.03|1
1027110|1.0|0.004|6.8|0.27|1.72|0.02|0
1027337|1.0|0.001|74.0|2.34|2.78|0.01|0
1027582|0.998|0.005|156.27|4.75|3.12|0.02|0
1028267|-99.0|-99.0|101.79|3.48|2.94|0.02|0
1160684|0.976|0.168|26.13|1.4|2.3|0.02|0
1160789|1.0|0.001|25.84|2.54|2.32|0.04|0
1160867|0.964|0.105|5.36|0.29|1.6|0.02|0
1160986|0.999|0.006|9.33|0.4|1.86|0.02|0
1161447|1.0|0.001|36.87|1.32|2.48|0.02|0
1161491|1.0|0.001|39.37|1.26|2.52|0.02|0
1161618|1.0|0.001|29.56|2.02|2.38|0.03|0
1162036|0.996|0.015|6.85|0.34|1.74|0.02|0
1162220|1.0|0.001|11.58|0.56|1.95|0.02|0
1162746|1.0|0.001|26.71|1.48|2.35|0.03|0
1163114|1.0|0.001|13.91|0.58|2.04|0.02|0
1163359|1.0|0.001|21.79|0.76|2.24|0.02|0
1163453|1.0|0.001|40.16|1.36|2.53|0.02|0
1163621|1.0|0.001|50.18|1.78|2.62|0.02|0
1163991|0.819|0.307|253.97|22.16|3.34|0.04|0
1164274|0.798|0.31|173.63|8.46|3.17|0.02|0
1164301|1.0|0.002|58.99|2.14|2.7|0.02|0
1164356|1.0|0.002|27.4|1.01|2.37|0.02|1
1164571|0.964|0.042|215.19|7.45|3.25|0.02|0
1164584|1.0|0.001|30.47|1.15|2.37|0.02|0
1164590|0.604|0.357|8.61|0.46|1.84|0.02|0M
1292147|0.976|0.046|88.79|2.8|2.84|0.02|0
1293521|0.961|0.118|5.77|0.24|1.64|0.02|0
1294122|1.0|0.001|76.97|2.46|2.8|0.01|0
1294308|1.0|0.001|27.98|1.24|2.38|0.02|0
1294385|1.0|0.001|107.95|3.29|2.95|0.01|0
1294578|1.0|0.001|49.33|1.39|2.6|0.01|0
1294924|1.0|0.001|36.4|1.11|2.49|0.02|0
1295017|1.0|0.001|29.38|1.31|2.39|0.02|2
1295475|1.0|0.001|39.48|1.19|2.52|0.02|0
1296068|1.0|0.001|58.25|1.66|2.67|0.01|0
1296179|1.0|0.002|40.74|1.89|2.55|0.02|0
1296507|1.0|0.002|122.92|3.77|3.01|0.01|0
1296817|0.991|0.026|229.6|10.12|3.28|0.02|0
1296984|0.996|0.008|74.35|3.85|2.8|0.02|0
1297272|1.0|0.001|32.76|1.17|2.43|0.02|0
1429497|0.986|0.055|228.49|6.95|3.28|0.01|0
1429505|1.0|0.001|56.87|1.85|2.67|0.01|0
1429629|0.956|0.201|62.23|1.87|2.68|0.02|0
1430118|1.0|0.001|160.77|4.74|3.13|0.01|0
1430912|1.0|0.001|32.47|1.25|2.43|0.02|0
1430985|1.0|0.002|120.44|3.52|3.0|0.01|0
1431059|0.999|0.006|166.46|5.67|3.14|0.02|0
1431316|1.0|0.001|37.52|1.28|2.5|0.02|0
1432022|-99.0|-99.0|68.34|18.61|2.79|0.12|1
1432047|0.897|0.145|8.03|0.84|1.79|0.05|0
1432587|0.999|0.004|6.37|0.31|1.7|0.02|0
1432825|0.998|0.004|176.05|5.33|3.18|0.02|0
1433132|1.0|0.001|40.06|1.16|2.51|0.01|0
1433593|1.0|0.001|70.51|2.01|2.77|0.01|0
1433730|1.0|0.001|39.1|1.52|2.51|0.02|0
1433803|1.0|0.001|150.67|4.58|3.09|0.01|0
1434013|1.0|0.001|25.38|0.88|2.34|0.02|0
1434395|1.0|0.002|79.62|4.07|2.83|0.02|0
1435573|1.0|0.001|25.4|1.58|2.32|0.03|0
1435632|0.992|0.016|229.53|7.32|3.29|0.02|0
1435717|1.0|0.001|22.8|0.94|2.28|0.02|0
1569823|1.0|0.001|46.47|1.81|2.58|0.02|0
1569842|1.0|0.001|132.14|4.17|3.04|0.01|0
1570311|0.965|0.111|164.45|9.51|3.14|0.03|0
1570366|0.993|0.018|278.73|15.58|3.37|0.03|0
1571780|1.0|0.001|47.29|1.51|2.6|0.01|0
1572049|1.0|0.001|54.94|1.83|2.66|0.02|0
1572175|1.0|0.001|56.04|1.81|2.66|0.02|0
1572317|0.999|0.004|195.7|6.16|3.23|0.02|0
1572780|1.0|0.001|21.16|1.3|2.24|0.03|0
1573064|0.755|0.451|37.64|4.31|2.49|0.05|0M
1573867|-99.0|-99.0|14.81|1.8|2.02|0.05|0
1573925|0.999|0.007|126.06|3.72|3.03|0.01|0
1574272|0.597|0.458|40.62|2.26|2.53|0.02|0M
1574361|1.0|0.001|34.88|1.64|2.45|0.02|0
1575886|1.0|0.001|100.67|3.07|2.93|0.01|0
1576043|0.984|0.076|5.98|0.24|1.66|0.02|0
1576420|1.0|0.001|44.82|1.18|2.56|0.01|0
1576469|1.0|0.001|90.41|2.67|2.89|0.01|0
1576646|1.0|0.001|86.05|2.46|2.85|0.01|0
1577077|0.999|0.004|39.46|7.01|2.59|0.08|1
1577143|1.0|0.001|35.32|1.73|2.47|0.02|0
1578131|1.0|0.001|43.56|1.35|2.55|0.01|0
1701763|1.0|0.001|28.71|1.45|2.37|0.02|0
1717574|0.88|0.285|186.9|27.51|3.2|0.06|0
1717618|1.0|0.001|118.22|3.34|2.99|0.01|0
1717783|1.0|0.001|31.57|1.83|2.42|0.03|0
1717994|1.0|0.001|32.11|1.39|2.43|0.02|0
1718046|1.0|0.001|11.23|1.1|1.96|0.04|0
1718743|1.0|0.001|30.14|1.29|2.4|0.02|0
1719065|0.986|0.053|9.52|0.42|1.87|0.02|0
1719297|1.0|0.001|7.65|0.29|1.78|0.02|0
1719422|1.0|0.002|134.96|3.97|3.05|0.01|0
1720241|0.628|0.179|202.53|20.89|3.23|0.05|0
1720425|1.0|0.001|29.57|1.87|2.38|0.03|0
1720554|-99.0|-99.0|56.17|1.93|-99.0|-99.0|2
1721071|1.0|0.001|33.57|1.23|2.45|0.02|2
1721595|0.997|0.01|158.3|4.83|3.12|0.02|0
1723047|1.0|0.002|142.77|4.47|3.08|0.01|2
1723146|0.936|0.186|7.04|0.34|1.74|0.02|0
1723191|0.998|0.008|8.94|0.43|1.84|0.02|0
1723455|0.961|0.174|20.82|0.73|2.29|0.02|1
1723638|0.998|0.01|34.38|2.54|2.49|0.03|1
1723656|1.0|0.001|33.02|1.23|2.43|0.02|0
1723700|1.0|0.001|39.8|1.18|2.52|0.01|0
1723752|1.0|0.001|191.09|6.8|3.2|0.02|0
1723843|1.0|0.001|110.08|3.23|2.96|0.01|0
1724679|0.996|0.008|230.94|7.42|3.29|0.01|0
1724872|0.937|0.064|255.51|20.19|3.33|0.03|0
1724879|1.0|0.001|39.2|1.28|2.52|0.02|0
1725183|1.0|0.001|43.22|1.57|2.56|0.02|0
1725190|1.0|0.001|97.06|3.58|2.91|0.02|0
1725552|1.0|0.001|8.34|0.4|1.81|0.02|0
1725626|1.0|0.001|31.77|1.37|2.41|0.02|0
1725796|1.0|0.001|41.53|1.22|2.54|0.01|0
1725848|0.783|0.333|86.08|14.58|2.84|0.07|2
1725952|1.0|0.001|32.48|1.24|2.42|0.02|0
1726211|1.0|0.001|33.19|1.6|2.45|0.02|0
1726231|1.0|0.001|52.16|5.41|2.7|0.05|1
1726245|1.0|0.001|49.71|1.51|2.61|0.01|0
1726291|1.0|0.001|146.84|4.36|3.08|0.01|0
1849462|0.999|0.003|162.08|5.01|3.13|0.02|0
1849679|1.0|0.001|47.08|1.45|2.59|0.02|0
1850285|0.992|0.015|50.47|2.86|2.62|0.03|0
1864183|1.0|0.001|55.96|1.73|2.66|0.02|0
1864823|0.789|0.426|41.06|2.18|2.53|0.02|0
1864855|1.0|0.001|123.71|3.78|3.02|0.02|0
1864959|1.0|0.001|40.59|1.69|2.53|0.02|0
1865102|0.999|0.004|80.97|2.46|2.83|0.02|0
1865262|1.0|0.001|53.49|1.56|2.64|0.01|0
1865448|0.862|0.179|13.04|0.74|2.0|0.03|0
1865595|1.0|0.001|12.91|0.69|2.01|0.02|0
1865744|1.0|0.001|8.63|0.31|1.82|0.02|0
1865747|1.0|0.001|62.07|2.1|2.71|0.02|0
1865910|0.852|0.269|7.48|1.36|1.75|0.08|0
1866137|1.0|0.001|39.69|1.24|2.51|0.02|0
1866174|0.904|0.28|195.99|8.57|3.21|0.02|0
1866235|0.811|0.374|5.71|0.28|1.64|0.02|0
1867706|1.0|0.001|107.7|3.15|2.95|0.01|0
1868101|1.0|0.001|30.72|1.53|2.4|0.02|0
1868303|1.0|0.001|41.49|1.34|2.53|0.01|0
1870196|0.992|0.036|162.77|12.38|3.13|0.03|0
1870433|0.994|0.009|226.65|10.22|3.28|0.02|0
1870495|0.999|0.002|180.75|5.6|3.18|0.01|0
1870710|0.972|0.155|17.65|0.58|2.18|0.02|0
1870714|1.0|0.002|92.93|2.99|2.9|0.02|0
1870799|0.655|0.461|41.9|7.28|2.59|0.08|1M
1871314|0.999|0.004|59.62|5.02|2.68|0.04|0
1871465|1.0|0.001|33.76|1.53|2.44|0.02|0
1871571|0.999|0.003|182.8|5.39|3.18|0.01|0
1871631|1.0|0.001|29.78|1.21|2.39|0.02|0
1871927|1.0|0.001|66.21|2.12|2.73|0.01|0
1872166|1.0|0.003|73.98|3.01|2.79|0.02|0
1872210|0.653|0.57|50.33|5.31|2.64|0.05|0M
1872375|1.0|0.001|106.17|3.54|2.95|0.02|0
1872421|1.0|0.001|32.81|1.15|2.43|0.02|0
1872469|1.0|0.001|57.32|1.67|2.67|0.01|0
1872517|1.0|0.001|24.64|1.02|2.3|0.02|0
1872547|0.559|0.538|32.24|10.87|2.45|0.15|2M
1872613|1.0|0.001|42.02|10.04|2.54|0.1|0
1872842|1.0|0.001|39.04|1.51|2.51|0.02|0
1872869|1.0|0.001|32.81|1.24|2.43|0.02|0
1873187|0.654|0.444|42.59|5.05|2.57|0.05|1M
1873198|1.0|0.001|36.28|1.14|2.48|0.01|0
1873204|1.0|0.001|31.61|1.96|2.41|0.03|0
1873510|1.0|0.001|30.68|1.38|2.41|0.02|0
1873898|1.0|0.001|29.72|1.28|2.39|0.02|0
1873986|1.0|0.002|137.23|4.44|3.04|0.01|0
1995358|1.0|0.001|22.79|0.93|2.27|0.02|0
1995522|1.0|0.001|28.29|1.1|2.37|0.02|0
1995668|0.999|0.006|223.67|7.42|3.27|0.02|0
1995859|1.0|0.001|45.89|1.41|2.58|0.01|0
1996078|1.0|0.001|82.99|2.37|2.83|0.01|0
1996260|0.792|0.369|5.81|0.3|1.66|0.02|2
1996415|1.0|0.001|124.6|3.69|3.01|0.01|0
1996818|1.0|0.001|27.44|1.1|2.36|0.02|0
2010137|0.999|0.011|6.85|0.25|1.72|0.02|0
2010138|1.0|0.001|42.33|1.19|2.55|0.01|0
2010366|1.0|0.001|36.34|2.67|2.48|0.03|0
2010577|0.997|0.01|32.19|1.29|2.42|0.02|1
2010702|1.0|0.001|31.26|1.32|2.43|0.02|0
2010855|1.0|0.001|33.81|1.18|2.46|0.02|0
2011048|0.998|0.02|70.28|2.07|2.76|0.01|0
2011314|1.0|0.001|33.04|1.1|2.44|0.02|0
2011533|1.0|0.001|24.4|1.03|2.3|0.02|0
2011582|1.0|0.001|39.59|1.47|2.51|0.02|0
2011675|1.0|0.001|32.14|1.21|2.42|0.02|0
2011827|1.0|0.001|30.56|1.31|2.41|0.02|0
2011883|0.999|0.003|7.86|0.41|1.8|0.02|0
2011891|1.0|0.001|112.24|3.58|2.96|0.01|0
2012065|1.0|0.001|42.21|1.2|2.54|0.01|0
2012186|0.593|0.402|22.83|4.2|2.32|0.08|2M
2012216|1.0|0.003|88.59|2.55|2.87|0.01|0
2012932|1.0|0.001|32.49|1.37|2.43|0.02|0
2013145|0.994|0.024|14.88|0.81|2.07|0.02|0
2013502|1.0|0.001|61.74|1.9|2.71|0.02|0
2013530|1.0|0.001|40.79|1.26|2.52|0.02|0
2014377|1.0|0.001|38.86|1.97|2.5|0.02|0
2014684|0.998|0.014|6.69|0.25|1.72|0.02|0
2014737|0.998|0.006|28.17|1.41|2.38|0.02|2
2015669|0.542|0.396|42.54|2.6|2.54|0.03|0M
2015820|1.0|0.001|45.72|1.81|2.58|0.02|0
2015864|1.0|0.002|34.65|1.32|2.45|0.02|0
2016248|1.0|0.001|59.65|1.73|2.72|0.01|1
2016676|1.0|0.001|81.4|2.72|2.83|0.02|0
2016706|1.0|0.001|38.11|1.55|2.5|0.02|0
2016978|1.0|0.001|74.37|2.21|2.78|0.01|0
2017157|1.0|0.001|40.12|2.25|2.52|0.02|2
2017161|0.987|0.07|41.95|1.85|2.54|0.02|2
2017534|0.998|0.008|19.06|1.56|2.17|0.04|0
2017541|1.0|0.001|9.72|0.72|1.88|0.03|0
2018007|1.0|0.001|34.06|1.17|2.45|0.02|0
2018112|0.965|0.086|9.58|0.89|1.87|0.04|0
2018281|1.0|0.001|18.63|1.12|2.18|0.03|0
2018283|1.0|0.002|133.25|3.97|3.04|0.01|0
2018392|1.0|0.001|32.95|1.51|2.44|0.02|0
2018481|-99.0|-99.0|9.76|0.46|1.92|0.02|1
2018537|1.0|0.001|180.62|5.44|3.17|0.01|0
2018585|1.0|0.001|85.74|2.5|2.86|0.01|2
2018642|1.0|0.001|36.4|1.3|2.47|0.02|0
2018667|1.0|0.001|29.15|1.39|2.38|0.02|0
2019109|1.0|0.001|31.59|1.34|2.41|0.02|0
2019258|1.0|0.001|17.45|0.8|2.14|0.02|0
2019396|1.0|0.001|39.16|1.49|2.51|0.02|0
2019959|0.998|0.018|33.51|1.55|2.44|0.02|0
2019979|1.0|0.001|36.45|1.53|2.49|0.02|0
2020280|0.994|0.041|70.1|2.31|2.78|0.02|0
2020383|0.994|0.051|104.6|3.18|2.94|0.01|2
2020387|1.0|0.001|104.41|3.09|2.99|0.01|2
2020439|1.0|0.001|32.17|1.24|2.43|0.02|0
2020763|-99.0|-99.0|41.22|2.39|-99.0|-99.0|2
2020820|1.0|0.002|18.96|0.8|2.18|0.02|0
2020876|1.0|0.001|36.18|3.84|2.47|0.05|0
2021216|0.999|0.003|188.83|6.36|3.2|0.02|0
2140446|1.0|0.001|59.66|1.88|2.69|0.02|0
2140561|1.0|0.001|22.83|1.69|2.26|0.03|0
2140780|1.0|0.002|15.93|1.03|2.1|0.03|0
2140982|1.0|0.001|33.16|1.84|2.44|0.03|0
2141255|1.0|0.001|143.65|4.29|3.08|0.01|0
2141413|1.0|0.002|47.05|1.59|2.59|0.02|0
2141436|1.0|0.004|112.06|3.35|2.97|0.02|0
2141652|0.976|0.044|229.92|12.4|3.28|0.02|0
2141928|1.0|0.001|32.78|1.45|2.43|0.02|0
2141932|1.0|0.001|24.32|1.05|2.28|0.02|0
2142095|1.0|0.001|30.57|1.69|2.41|0.03|0
2142186|0.951|0.092|247.1|9.18|3.32|0.02|0
2142280|1.0|0.001|31.4|1.47|2.41|0.02|0
2142405|1.0|0.001|92.18|3.05|2.9|0.02|0
2142508|1.0|0.001|37.95|1.18|2.49|0.02|0
2142628|1.0|0.001|65.98|2.34|2.73|0.02|0
2142675|1.0|0.001|44.69|1.24|2.58|0.01|0
2142730|1.0|0.002|7.84|0.3|1.86|0.02|1
2155148|1.0|0.001|34.51|1.33|2.47|0.02|0
2155220|1.0|0.001|33.29|1.56|2.45|0.02|0
2155467|1.0|0.001|26.78|1.19|2.34|0.02|0
2155506|1.0|0.002|7.8|0.26|1.79|0.02|0
2155869|1.0|0.001|93.32|2.76|2.88|0.01|0
2156072|0.673|0.562|72.25|14.06|2.78|0.08|1M
2156074|1.0|0.001|42.25|1.22|2.56|0.01|0
2156155|1.0|0.001|111.27|3.37|2.98|0.02|0
2156178|1.0|0.001|33.37|2.07|2.44|0.03|0
2156988|1.0|0.001|30.63|1.55|2.41|0.02|0
2157059|1.0|0.001|24.29|0.95|2.28|0.02|0
2157213|0.999|0.003|275.69|16.36|3.36|0.03|0
2157650|1.0|0.001|139.01|4.18|3.06|0.01|0
2157725|1.0|0.001|29.14|1.06|2.39|0.02|0
2157901|1.0|0.001|31.21|1.66|2.41|0.02|0
2157905|1.0|0.001|32.07|1.75|2.46|0.02|1
2157928|1.0|0.001|25.7|0.97|2.33|0.02|0
2157964|1.0|0.001|29.48|1.75|2.39|0.03|0
2158410|1.0|0.001|48.38|1.46|2.61|0.01|0
2158815|1.0|0.001|32.56|1.3|2.44|0.02|0
2159449|0.895|0.21|72.89|10.98|2.79|0.07|0
2159728|0.953|0.242|78.3|2.42|2.81|0.02|0
2159864|1.0|0.001|76.26|2.19|2.8|0.01|0
2160161|1.0|0.001|47.26|1.34|2.59|0.01|0
2160572|1.0|0.001|29.58|1.56|2.39|0.02|0
2160779|1.0|0.001|45.59|1.47|2.58|0.02|2
2160901|1.0|0.001|57.95|1.96|2.67|0.02|0
2160910|1.0|0.003|120.01|3.8|3.0|0.01|0
2161407|1.0|0.001|31.54|1.31|2.42|0.02|0
2161409|1.0|0.001|82.07|13.02|2.83|0.07|0
2161731|1.0|0.001|102.51|3.05|2.94|0.01|0
2161831|1.0|0.002|147.27|4.61|3.09|0.01|0
2162486|1.0|0.001|35.36|1.17|2.47|0.01|0
2163121|1.0|0.001|37.51|1.25|2.5|0.02|0
2163434|1.0|0.001|42.39|1.32|2.54|0.02|0
2163444|0.96|0.12|42.59|2.62|2.55|0.03|1
2163597|1.0|0.001|33.37|1.3|2.44|0.02|0
2163605|1.0|0.001|34.94|1.41|2.46|0.02|0
2163856|1.0|0.002|75.27|2.44|2.8|0.01|0
2164123|1.0|0.001|56.65|2.64|2.68|0.02|0
2164262|1.0|0.001|61.77|1.86|2.7|0.01|0
2164327|1.0|0.001|44.59|1.69|2.57|0.02|0
2164379|0.999|0.004|118.98|3.63|2.99|0.01|0
2164834|0.977|0.073|56.86|3.19|2.7|0.03|1
2164874|1.0|0.001|15.02|1.23|2.08|0.04|0
2165198|1.0|0.001|88.06|2.48|2.86|0.01|0
2165371|1.0|0.001|7.26|0.27|1.75|0.02|0
2165450|1.0|0.001|101.39|3.19|2.93|0.01|0
2165589|1.0|0.001|25.86|1.39|2.34|0.02|0
2165615|1.0|0.001|38.73|1.32|2.51|0.02|0
2165710|1.0|0.001|35.99|1.31|2.48|0.02|0
2165894|1.0|0.001|56.27|1.59|2.67|0.01|0
2166119|0.997|0.008|143.48|4.52|3.08|0.02|0
2166223|1.0|0.001|69.56|2.34|2.76|0.02|0
2166393|1.0|0.001|40.72|1.24|2.53|0.02|0
2166709|0.992|0.017|227.93|8.1|3.28|0.02|0
2166766|1.0|0.001|45.25|1.28|2.58|0.01|0
2166769|0.999|0.004|61.09|1.79|2.71|0.01|0
2166874|0.922|0.166|228.81|32.35|3.28|0.06|0
2167447|1.0|0.001|38.37|1.35|2.5|0.02|0
2167743|0.771|0.368|200.33|11.01|3.24|0.03|0
2167774|1.0|0.001|53.25|3.45|2.64|0.03|0
2168184|1.0|0.001|30.71|1.11|2.41|0.02|0
2168321|0.974|0.074|32.3|2.1|2.48|0.03|1
2282855|1.0|0.001|42.28|2.04|2.54|0.02|2
2282986|0.918|0.25|237.94|12.15|3.3|0.02|0
2283075|1.0|0.001|69.28|2.5|2.75|0.02|0
2283093|1.0|0.001|14.08|1.0|2.05|0.03|0
2283435|1.0|0.001|31.12|1.45|2.42|0.02|0
2283532|1.0|0.001|38.48|1.26|2.5|0.02|0
2283721|1.0|0.001|80.77|2.32|2.82|0.01|0
2284079|0.999|0.003|15.98|0.97|2.09|0.03|0
2284278|1.0|0.001|8.04|0.28|1.79|0.02|0
2284330|1.0|0.001|31.69|1.21|2.42|0.02|0
2284402|0.802|0.269|49.32|10.31|2.62|0.09|2
2284679|1.0|0.001|200.1|6.31|3.22|0.01|0
2285032|1.0|0.001|8.85|0.53|1.84|0.03|0
2285217|0.983|0.046|9.41|0.46|1.86|0.02|0
2285551|1.0|0.003|55.92|1.6|2.67|0.01|0
2285639|0.93|0.122|251.91|15.83|3.33|0.03|0
2285776|1.0|0.001|31.71|1.25|2.42|0.02|0
2285827|1.0|0.002|168.09|5.45|3.14|0.01|0
2285898|1.0|0.001|24.52|1.65|2.3|0.03|0
2285941|0.998|0.006|149.41|4.56|3.1|0.02|0
2297325|0.63|0.434|119.32|5.45|3.0|0.02|0M
2297384|1.0|0.001|31.93|1.26|2.41|0.02|0
2297785|1.0|0.001|48.04|1.51|2.6|0.01|0
2297815|0.998|0.004|51.34|1.44|2.63|0.01|0
2297825|1.0|0.001|31.1|1.38|2.4|0.02|0
2298034|0.914|0.234|25.01|0.86|2.31|0.02|2
2298039|0.999|0.002|104.22|3.68|2.93|0.02|0
2298343|0.999|0.005|63.15|1.95|2.71|0.02|0
2298436|1.0|0.001|25.58|0.89|2.32|0.02|0
2298439|0.999|0.005|8.45|0.29|1.83|0.02|0
2298465|0.998|0.006|127.05|4.06|3.03|0.02|0
2299465|0.983|0.069|101.61|4.44|2.93|0.02|0
2299788|1.0|0.001|29.5|1.89|2.38|0.03|0
2299888|1.0|0.001|33.1|1.39|2.44|0.02|0
2299926|1.0|0.001|43.14|1.27|2.56|0.01|0
2300227|1.0|0.001|61.25|1.85|2.7|0.01|0
2300329|1.0|0.001|16.39|0.71|2.11|0.02|0
2300399|0.745|0.321|13.77|1.08|2.03|0.03|0
2300494|1.0|0.001|35.98|1.21|2.48|0.02|0
2300503|1.0|0.001|16.86|1.26|2.12|0.03|0
2300853|1.0|0.001|32.86|1.39|2.44|0.02|0
2300962|1.0|0.001|28.53|1.07|2.39|0.02|0
2301204|0.747|0.54|31.78|2.04|2.47|0.03|1M
2301349|0.998|0.006|60.55|2.29|2.69|0.02|0
2301577|1.0|0.001|35.82|1.2|2.47|0.02|0
2302010|1.0|0.001|34.3|1.2|2.46|0.02|0
2302022|0.622|0.517|34.63|3.22|2.49|0.04|1M
2303101|1.0|0.002|170.93|5.22|3.15|0.02|0
2303200|1.0|0.001|53.78|1.45|2.64|0.01|0
2303304|1.0|0.002|37.85|1.28|2.5|0.02|0
2303367|1.0|0.001|28.96|2.19|2.38|0.03|0
2303414|1.0|0.001|66.36|1.94|2.74|0.01|0
2303610|1.0|0.001|18.42|0.69|2.17|0.02|0
2303756|1.0|0.001|32.7|1.57|2.44|0.02|0
2303870|1.0|0.001|22.43|1.01|2.27|0.02|0
2303954|1.0|0.001|64.78|1.93|2.73|0.01|0
2304104|1.0|0.001|34.56|1.41|2.45|0.02|0
2304235|0.669|0.417|129.12|24.7|3.03|0.08|0M
2304765|1.0|0.003|7.7|0.3|1.78|0.02|0
2304850|1.0|0.001|38.27|1.5|2.49|0.02|0
2304883|1.0|0.001|26.24|1.29|2.34|0.02|0
2305082|1.0|0.001|28.98|1.5|2.39|0.02|0
2305145|0.999|0.002|107.16|3.47|2.96|0.01|0
2305407|0.999|0.003|185.64|5.8|3.19|0.01|0
2305479|1.0|0.001|78.84|2.16|2.81|0.01|0
2305590|1.0|0.001|48.83|1.45|2.6|0.01|0
2305596|0.987|0.046|50.79|3.27|2.67|0.03|1
2305930|1.0|0.001|31.45|2.11|2.42|0.03|0
2305969|1.0|0.001|28.8|1.57|2.38|0.02|0
2305987|1.0|0.001|53.61|1.63|2.64|0.01|0
2305992|1.0|0.001|102.45|3.12|2.93|0.01|0
2306469|1.0|0.001|34.75|1.31|2.45|0.02|0
2306481|1.0|0.001|35.38|1.32|2.47|0.02|0
2306716|1.0|0.001|41.89|1.3|2.54|0.02|0
2307683|1.0|0.001|38.53|1.42|2.5|0.02|0
2308196|1.0|0.001|70.75|2.01|2.78|0.01|0
2308429|0.999|0.002|275.65|14.82|3.36|0.02|0
2308762|0.993|0.042|6.14|0.25|1.68|0.02|0
2308968|1.0|0.001|34.79|1.38|2.46|0.02|0
2309235|1.0|0.001|37.65|1.16|2.49|0.02|0
2309286|1.0|0.001|40.7|1.1|2.52|0.01|0
2309469|1.0|0.001|28.47|1.7|2.37|0.03|0
2309550|1.0|0.001|53.61|2.38|2.65|0.02|0
2309617|1.0|0.001|32.6|1.17|2.44|0.02|0
2309720|0.992|0.028|151.33|4.83|3.11|0.02|2
2310129|1.0|0.001|52.85|1.5|2.64|0.01|0
2310479|1.0|0.001|11.48|0.77|1.97|0.03|0
2310571|1.0|0.001|31.65|1.24|2.41|0.02|0
2311069|1.0|0.001|29.83|2.37|2.38|0.04|0
2311130|1.0|0.001|20.66|0.93|2.23|0.02|0
2311372|0.93|0.14|86.42|12.78|2.91|0.06|1
2311548|1.0|0.001|35.51|1.64|2.46|0.02|0
2421920|1.0|0.001|31.53|1.63|2.42|0.02|2
2422073|1.0|0.001|26.73|1.7|2.33|0.03|0
2422558|1.0|0.001|95.37|7.97|2.89|0.04|0
2422568|1.0|0.001|30.06|1.37|2.4|0.02|0
2422635|1.0|0.001|109.14|3.4|2.96|0.02|0
2423153|1.0|0.002|227.87|7.16|3.27|0.01|0
2423694|0.999|0.007|65.34|1.93|2.74|0.01|0
2423737|1.0|0.001|38.14|1.42|2.51|0.02|0
2423824|1.0|0.001|25.18|1.22|2.33|0.02|0
2423932|1.0|0.001|18.8|0.74|2.17|0.02|0
2424039|1.0|0.001|129.94|3.74|3.09|0.02|2
2424682|0.895|0.279|80.83|6.98|2.83|0.04|1
2424791|0.995|0.012|284.7|17.64|3.39|0.03|0
2424822|1.0|0.001|93.78|2.68|2.9|0.01|0
2424934|1.0|0.001|31.61|1.68|2.42|0.02|0
2424949|1.0|0.001|36.35|1.41|2.5|0.02|0
2424955|1.0|0.001|52.24|1.62|2.63|0.01|0
2425044|1.0|0.001|43.79|1.3|2.56|0.01|0
2425316|1.0|0.002|17.77|0.61|2.16|0.02|0
2425348|1.0|0.001|33.9|1.24|2.44|0.02|0
2425375|1.0|0.001|41.29|1.19|2.53|0.01|0
2425631|1.0|0.001|22.52|1.08|2.26|0.02|0
2435987|1.0|0.001|37.94|1.19|2.48|0.01|0
2436097|1.0|0.001|42.3|1.25|2.53|0.01|0
2436209|0.99|0.087|56.95|1.79|2.66|0.01|0
2436332|1.0|0.001|30.46|1.31|2.37|0.02|2
2436334|0.999|0.003|62.5|2.01|2.71|0.02|2
2436417|1.0|0.001|26.02|0.86|2.32|0.01|0
2436448|0.823|0.282|21.45|1.79|2.26|0.04|2
2436457|1.0|0.003|104.56|3.08|2.95|0.01|2
2436458|1.0|0.001|37.36|1.12|2.47|0.02|0
2436540|0.998|0.005|57.36|1.66|2.66|0.01|0
2436543|1.0|0.001|29.42|1.4|2.38|0.02|0
2436593|0.997|0.01|27.0|3.85|2.33|0.06|2
2436608|1.0|0.001|24.21|0.88|2.3|0.02|0
2436676|0.822|0.291|136.61|10.42|3.05|0.03|0
2436680|0.962|0.121|17.82|0.68|2.18|0.02|2
2436682|1.0|0.001|30.3|1.2|2.4|0.02|0
2436688|0.98|0.11|76.21|2.47|2.8|0.02|0
2436732|1.0|0.001|31.87|1.63|2.42|0.02|0
2436750|1.0|0.001|32.3|1.34|2.42|0.02|0
2436759|0.996|0.012|33.99|2.27|2.45|0.03|0
2436814|0.999|0.009|25.61|0.95|2.3|0.02|0
2436818|0.992|0.045|99.93|3.39|2.92|0.02|0
2436824|1.0|0.001|34.36|1.05|2.42|0.01|2
2436849|-99.0|-99.0|36.33|17.35|2.46|0.21|1
2436884|1.0|0.001|9.05|0.33|1.84|0.02|0
2436900|0.999|0.01|36.9|1.31|2.46|0.02|0
2436912|1.0|0.001|32.05|1.18|2.42|0.02|0
2436935|0.67|0.383|52.58|9.61|2.65|0.08|0M
2436944|1.0|0.001|32.42|1.08|2.43|0.02|2
2436954|0.992|0.024|35.64|2.7|2.48|0.03|2
2437040|1.0|0.004|25.33|0.87|2.3|0.02|0
2437103|1.0|0.001|29.36|1.31|2.38|0.02|2
2437164|1.0|0.001|31.24|1.17|2.41|0.02|0
2437191|1.0|0.002|132.39|4.12|3.04|0.01|0
2437209|-99.0|-99.0|46.69|2.06|2.59|0.02|2
2437234|0.999|0.002|32.63|2.36|2.43|0.03|1
2437240|0.996|0.025|45.7|1.26|2.57|0.01|0
2437267|1.0|0.001|34.8|1.32|2.46|0.02|0
2437270|0.999|0.005|62.3|3.02|2.69|0.02|0
2437296|0.876|0.195|74.57|5.68|2.8|0.03|0
2437325|0.969|0.1|92.44|3.05|2.88|0.02|0
2437327|1.0|0.002|55.15|1.52|2.65|0.01|2
2437340|0.998|0.015|8.74|0.36|1.82|0.02|0
2437353|0.997|0.031|32.74|1.38|2.42|0.02|0
2437402|1.0|0.002|45.25|1.3|2.55|0.01|0
2437444|0.999|0.005|19.08|0.67|2.18|0.02|0
2437488|0.855|0.461|57.27|2.39|2.67|0.02|0
2437496|0.764|0.517|5.99|0.33|1.65|0.02|0M
2437507|1.0|0.003|21.05|0.72|2.22|0.02|0
2437539|1.0|0.001|48.2|1.36|2.57|0.01|2
2437564|1.0|0.001|32.97|1.41|2.42|0.02|0
2437589|1.0|0.001|47.5|1.42|2.56|0.02|0
2437622|0.981|0.06|10.47|0.38|1.93|0.02|2
2437653|0.997|0.013|72.57|2.28|2.76|0.02|0
2437692|1.0|0.001|47.86|1.59|2.6|0.01|2
2437698|1.0|0.001|33.2|1.35|2.41|0.02|0
2437781|0.962|0.1|90.7|3.17|2.87|0.02|0
2437804|1.0|0.001|51.16|1.92|2.61|0.02|0
2437805|1.0|0.001|32.04|1.2|2.39|0.02|0
2437816|1.0|0.001|18.78|0.67|2.16|0.02|0
2437851|0.882|0.24|11.44|0.62|1.98|0.02|2
2437901|0.999|0.003|29.44|1.71|2.39|0.03|0
2437933|0.824|0.321|110.3|3.66|2.96|0.02|0
2437957|0.921|0.175|93.56|3.49|2.89|0.02|0
2437965|1.0|0.003|7.41|0.26|1.76|0.02|0
2437972|0.584|0.506|80.99|7.55|2.8|0.04|0M
2437976|0.955|0.128|90.81|2.84|2.87|0.02|0
2437987|1.0|0.001|32.34|1.28|2.42|0.02|0
2438038|0.995|0.022|61.28|2.03|2.68|0.02|0
2438051|1.0|0.001|32.32|1.3|2.42|0.02|0
2438069|1.0|0.001|30.98|1.16|2.42|0.02|0
2438094|0.998|0.01|9.66|0.35|1.88|0.02|2
2438100|0.998|0.006|71.56|2.59|2.78|0.02|0
2438139|1.0|0.001|32.39|1.53|2.43|0.02|0
2438140|0.994|0.022|72.03|2.28|2.77|0.02|2
2438191|0.901|0.183|96.98|4.36|2.91|0.02|0
2438289|1.0|0.001|14.91|0.51|2.09|0.02|0
2438333|0.997|0.008|60.04|1.83|2.69|0.02|0
2438368|1.0|0.001|86.6|2.63|2.86|0.02|0
2438462|1.0|0.001|23.16|0.86|2.27|0.02|0
2438470|0.977|0.078|65.25|1.9|2.72|0.01|0
2438522|1.0|0.001|32.54|2.39|2.43|0.03|0
2439378|0.999|0.003|126.24|3.59|3.02|0.01|0
2439420|1.0|0.001|30.83|1.49|2.42|0.02|0
2439630|0.999|0.002|14.04|0.6|2.06|0.02|0
2441023|0.659|0.432|74.57|10.32|2.81|0.06|1M
2441154|1.0|0.001|28.85|3.83|2.36|0.06|0
2441510|1.0|0.001|24.41|1.12|2.31|0.02|0
2441566|0.983|0.059|7.64|0.29|1.84|0.02|2
2441711|0.997|0.01|43.95|5.42|2.56|0.05|0
2441995|1.0|0.001|29.09|1.83|2.38|0.03|0
2442363|1.0|0.001|26.37|1.03|2.35|0.02|0
2442382|0.999|0.002|218.52|6.63|3.27|0.02|0
2442483|1.0|0.001|99.2|3.19|2.91|0.01|0
2442559|1.0|0.001|43.16|1.28|2.56|0.01|0
2442606|1.0|0.001|34.27|1.98|2.45|0.03|0
2442751|0.999|0.003|19.11|0.87|2.19|0.02|0
2442759|1.0|0.002|61.62|1.78|2.71|0.01|0
2442840|0.653|0.513|5.4|0.27|1.7|0.02|1M
2443035|1.0|0.001|41.1|1.4|2.54|0.02|0
2443045|1.0|0.002|20.05|1.63|2.21|0.04|0
2443055|1.0|0.001|35.69|1.24|2.47|0.02|0
2443567|0.865|0.34|238.28|24.18|3.31|0.04|0
2443573|1.0|0.001|47.12|1.37|2.59|0.01|0
2443691|0.999|0.007|43.05|1.31|2.55|0.02|0
2443903|1.0|0.001|65.64|2.04|2.73|0.01|0
2444062|1.0|0.001|54.42|1.49|2.66|0.01|0
2444316|1.0|0.001|33.22|1.3|2.44|0.02|0
2444348|1.0|0.001|34.94|1.92|2.45|0.02|0
2444598|1.0|0.001|32.67|1.21|2.43|0.02|0
2444691|1.0|0.001|32.83|1.03|2.44|0.02|0
2444790|1.0|0.001|18.36|0.66|2.18|0.02|0
2445416|1.0|0.002|26.65|1.89|2.33|0.03|2
2445421|0.999|0.004|22.2|0.96|2.32|0.02|1
2445426|1.0|0.001|115.72|3.31|2.98|0.01|0
2445712|1.0|0.001|31.62|1.19|2.42|0.02|0
2445833|1.0|0.001|32.5|1.31|2.44|0.02|0
2445947|1.0|0.001|33.4|1.39|2.45|0.02|0
2446141|1.0|0.001|43.83|1.4|2.56|0.02|0
2446327|1.0|0.001|53.71|1.63|2.64|0.01|0
2446774|1.0|0.001|34.29|1.37|2.46|0.02|0
2447027|0.99|0.022|16.29|1.29|2.08|0.04|0
2447046|1.0|0.002|170.01|5.79|3.15|0.02|0
2447476|1.0|0.001|91.1|2.8|2.87|0.01|0
2447529|1.0|0.001|108.87|3.59|2.96|0.01|0
2447596|1.0|0.001|56.2|1.69|2.7|0.02|1
2447604|1.0|0.001|59.15|2.03|2.69|0.02|0
2448225|1.0|0.001|32.31|1.54|2.42|0.02|0
2448260|1.0|0.001|38.55|1.49|2.51|0.02|0
2448679|1.0|0.001|38.82|1.22|2.51|0.01|0
2448727|0.986|0.058|39.67|1.27|2.5|0.02|2
2448756|1.0|0.001|32.23|1.36|2.43|0.02|0
2448919|0.964|0.071|211.82|12.97|3.26|0.03|0
2449020|1.0|0.001|67.28|2.03|2.75|0.01|0
2449327|1.0|0.001|26.86|1.51|2.34|0.02|0
2449374|1.0|0.001|37.57|1.56|2.49|0.02|0
2449518|1.0|0.001|86.87|2.72|2.87|0.01|0
2449558|1.0|0.001|94.1|2.71|2.89|0.01|0
2449570|1.0|0.001|103.52|3.05|2.94|0.01|0
2449703|1.0|0.001|29.43|1.57|2.39|0.02|0
2449858|1.0|0.001|29.77|1.42|2.4|0.02|0
2450318|1.0|0.001|130.79|4.02|3.04|0.01|0
2451385|0.95|0.24|43.6|1.43|2.6|0.02|1
2451509|1.0|0.001|82.32|2.49|2.83|0.01|0
2451903|1.0|0.002|28.48|1.22|2.38|0.02|0
2452010|0.998|0.006|21.07|0.87|2.29|0.02|1
2452439|1.0|0.001|57.41|1.63|2.67|0.01|0
2452672|1.0|0.001|30.03|1.38|2.39|0.02|0
2452832|0.997|0.009|259.49|19.16|3.35|0.03|0
2452890|1.0|0.001|45.13|1.75|2.58|0.02|0
2452919|0.955|0.079|260.45|29.0|3.35|0.05|0
2452929|0.996|0.01|12.04|0.63|1.98|0.02|0
2554152|0.999|0.003|6.47|0.22|1.7|0.02|0
2554453|0.883|0.284|229.34|17.4|3.29|0.03|0
2554842|0.984|0.017|289.02|14.81|3.38|0.02|0
2554924|1.0|0.001|32.67|1.29|2.43|0.02|2
2555088|0.77|0.373|11.34|1.05|1.95|0.04|0
2555126|1.0|0.001|34.53|1.55|2.48|0.02|0
2555651|0.795|0.31|248.38|20.57|3.31|0.04|0
2556252|1.0|0.001|17.46|0.63|2.14|0.02|0
2556297|1.0|0.001|32.25|1.21|2.42|0.02|0
2556309|0.636|0.429|36.96|4.02|2.53|0.05|1M
2556387|1.0|0.001|19.46|0.84|2.13|0.02|0
2556475|0.995|0.009|140.95|4.32|3.08|0.02|0
2556625|0.673|0.4|10.26|0.78|1.91|0.03|0M
2556640|1.0|0.001|38.7|1.32|2.5|0.02|0
2556945|1.0|0.004|20.96|1.36|2.22|0.03|0
2557115|1.0|0.001|14.11|0.57|2.05|0.02|0
2557392|0.995|0.015|208.85|6.76|3.25|0.02|0
2557441|0.982|0.032|245.14|12.42|3.32|0.02|0
2557556|1.0|0.001|67.08|2.22|2.74|0.02|0
2557799|1.0|0.001|39.06|1.13|2.51|0.01|0
2557864|1.0|0.001|30.77|1.27|2.4|0.02|0
2557942|1.0|0.001|33.81|1.33|2.45|0.02|0
2558677|1.0|0.001|58.88|1.77|2.69|0.02|0
2558794|1.0|0.001|34.52|1.48|2.45|0.02|0
2568547|0.985|0.115|27.13|1.54|2.36|0.03|0
2568558|1.0|0.001|30.49|1.31|2.42|0.02|0
2568563|1.0|0.001|57.82|1.67|2.68|0.01|0
2568575|1.0|0.001|32.95|1.23|2.43|0.02|0
2568654|1.0|0.001|15.06|0.61|2.07|0.02|0
2568756|0.792|0.425|53.31|1.98|2.65|0.02|2
2568888|0.9|0.183|10.07|1.02|1.9|0.04|2
2568912|1.0|0.002|128.57|3.9|3.03|0.02|0
2568916|1.0|0.002|28.16|2.13|2.36|0.03|0
2569055|1.0|0.001|33.06|1.19|2.42|0.02|0
2569078|1.0|0.001|23.93|0.96|2.28|0.02|0
2569204|0.994|0.026|5.96|0.21|1.65|0.02|0
2569360|1.0|0.001|22.25|0.77|2.24|0.02|0
2569390|0.998|0.009|63.34|2.18|2.71|0.02|0
2569426|0.98|0.133|62.61|1.89|2.72|0.02|0
2569618|0.998|0.008|62.39|2.22|2.71|0.02|0
2569639|-99.0|-99.0|184.32|32.78|3.3|0.08|1
2569891|1.0|0.001|31.47|1.39|2.41|0.02|0
2569935|0.896|0.321|6.11|0.22|1.67|0.02|0
2569945|1.0|0.001|30.5|1.14|2.4|0.02|0
2570094|0.879|0.36|68.04|2.01|2.73|0.01|0
2570172|0.991|0.029|73.95|2.7|2.77|0.02|0
2570214|1.0|0.001|28.94|1.49|2.38|0.02|0
2570244|0.83|0.287|111.66|5.3|2.96|0.02|2
2570370|1.0|0.001|48.91|1.8|2.61|0.02|0
2570384|0.998|0.01|70.09|7.76|2.75|0.05|0
2570462|-99.0|-99.0|82.88|3.24|-99.0|-99.0|2
2570518|0.999|0.003|47.33|1.45|2.58|0.01|0
2570575|0.98|0.079|77.25|2.53|2.8|0.02|0
2570578|1.0|0.001|32.68|1.16|2.43|0.02|0
2570652|0.999|0.004|90.72|2.95|2.89|0.02|0
2570659|1.0|0.001|32.68|1.48|2.44|0.02|0
2570696|1.0|0.001|14.77|0.54|2.07|0.02|0
2570715|1.0|0.001|25.94|1.28|2.34|0.02|0
2570794|0.996|0.014|10.89|0.43|1.94|0.02|2
2570870|1.0|0.001|77.69|2.35|2.82|0.02|0
2570924|0.998|0.016|52.42|1.63|2.63|0.02|0
2571073|0.872|0.297|51.34|14.3|2.67|0.12|1
2571106|1.0|0.001|63.97|1.95|2.74|0.02|0
2571164|1.0|0.001|32.6|1.46|2.43|0.02|0
2571323|1.0|0.001|39.81|1.25|2.52|0.02|0
2571524|1.0|0.001|30.4|1.68|2.4|0.03|0
2571668|0.988|0.081|181.52|5.49|3.19|0.02|0
2571812|0.566|0.369|72.99|7.98|2.78|0.05|0M
2571850|0.778|0.453|36.24|4.57|2.46|0.05|0M
2572089|1.0|0.001|42.89|1.4|2.55|0.01|0
2572323|1.0|0.001|31.04|1.47|2.41|0.02|0
2572327|0.999|0.003|39.7|2.16|2.54|0.02|0
2572430|1.0|0.001|31.03|1.16|2.41|0.02|0
2572522|1.0|0.001|30.05|1.29|2.4|0.02|0
2572667|1.0|0.001|36.72|1.21|2.49|0.02|0
2573042|1.0|0.001|20.93|1.06|2.23|0.02|0
2573092|1.0|0.001|34.66|1.53|2.45|0.02|0
2573110|0.957|0.116|24.02|3.69|2.34|0.07|2
2573548|1.0|0.001|12.36|0.64|1.99|0.02|0
2574191|1.0|0.001|30.28|1.28|2.41|0.02|0
2574427|0.6|0.404|9.92|0.39|1.87|0.02|2M
2574543|1.0|0.001|39.64|1.41|2.52|0.02|0
2575024|1.0|0.001|33.25|1.27|2.43|0.02|0
2575044|1.0|0.001|31.26|1.49|2.41|0.02|0
2575862|1.0|0.001|31.96|2.18|2.42|0.03|0
2576211|1.0|0.001|34.56|1.1|2.46|0.02|0
2576417|1.0|0.001|57.54|1.83|2.66|0.01|0
2576640|1.0|0.001|66.15|2.02|2.74|0.02|0
2576993|1.0|0.001|28.86|2.02|2.39|0.03|0
2577330|1.0|0.002|31.89|1.98|2.42|0.03|0
2578184|0.999|0.004|127.86|3.77|3.03|0.01|0
2578198|1.0|0.001|66.67|2.06|2.74|0.01|0
2578301|0.999|0.004|38.49|1.6|2.51|0.02|0
2578581|0.999|0.003|207.6|6.94|3.24|0.02|0
2578661|0.607|0.385|7.54|0.47|1.76|0.03|0M
2578893|1.0|0.001|17.0|0.83|2.13|0.02|0
2579142|0.988|0.033|6.1|0.27|1.67|0.02|0
2579590|0.772|0.445|41.68|7.52|2.57|0.08|2M
2579661|1.0|0.001|141.18|4.22|3.08|0.02|0
2580691|1.0|0.001|56.07|1.65|2.65|0.01|0
2580869|1.0|0.002|20.01|0.75|2.23|0.02|0
2580957|0.836|0.316|270.38|23.83|3.36|0.04|0
2581258|0.732|0.16|10.82|1.04|1.93|0.04|0
2581394|1.0|0.001|36.57|1.15|2.49|0.02|0
2581533|1.0|0.001|55.24|1.64|2.65|0.01|0
2581583|1.0|0.001|34.07|2.28|2.45|0.03|0
2581881|0.594|0.489|201.46|16.05|3.25|0.04|2M
2582178|1.0|0.001|59.62|1.71|2.7|0.01|0
2582764|1.0|0.001|34.54|1.37|2.46|0.02|0
2583386|1.0|0.001|71.52|2.3|2.77|0.01|0
2583472|0.999|0.007|9.13|0.62|1.86|0.03|0
2583651|1.0|0.001|35.33|2.25|2.46|0.03|0
2583658|1.0|0.001|37.37|1.18|2.49|0.02|0
2583884|1.0|0.001|57.75|1.83|2.68|0.01|0
2584189|1.0|0.001|31.02|1.28|2.42|0.02|0
2584202|1.0|0.001|41.4|1.5|2.53|0.02|0
2584477|1.0|0.001|111.51|3.2|2.96|0.01|0
2584478|1.0|0.001|178.85|5.42|3.17|0.01|0
2584997|1.0|0.002|185.8|5.89|3.19|0.02|0
2585190|1.0|0.001|47.64|1.43|2.61|0.02|0
2585358|1.0|0.001|32.68|1.35|2.43|0.02|0
2585447|0.994|0.014|7.79|0.27|1.82|0.02|1
2692189|1.0|0.001|29.65|1.2|2.41|0.02|0
2692438|1.0|0.001|12.12|0.87|1.99|0.03|0
2692629|0.999|0.002|207.2|6.62|3.25|0.02|0
2693261|1.0|0.001|32.72|1.82|2.43|0.03|0
2693967|1.0|0.002|86.03|2.55|2.86|0.01|0
2695267|1.0|0.001|28.93|1.89|2.38|0.03|0
2695336|0.974|0.091|27.89|1.3|2.36|0.02|0
2695590|1.0|0.001|35.63|1.27|2.52|0.02|1
2695592|1.0|0.001|35.96|1.42|2.49|0.02|0
2695975|1.0|0.001|11.48|0.75|1.96|0.03|0
2696115|1.0|0.001|21.6|0.91|2.24|0.02|0
2696262|1.0|0.001|77.91|2.41|2.82|0.02|0
2696628|1.0|0.001|10.18|0.45|1.91|0.02|0
2696732|1.0|0.001|89.59|2.56|2.88|0.01|0
2696739|1.0|0.001|191.15|5.92|3.2|0.01|0
2696947|1.0|0.002|8.57|0.38|1.84|0.02|0
2696955|1.0|0.001|106.44|3.37|2.95|0.02|0
2697082|1.0|0.001|33.6|1.29|2.45|0.02|0
2697306|0.997|0.006|228.64|8.08|3.28|0.02|0
2697501|1.0|0.001|50.61|1.45|2.62|0.01|0
2697907|1.0|0.001|31.27|1.18|2.43|0.02|0
2706683|1.0|0.001|34.07|1.7|2.45|0.02|0
2706911|0.634|0.458|5.91|0.29|1.65|0.02|0M
2707336|1.0|0.001|32.29|1.45|2.42|0.02|0
2707478|1.0|0.001|17.64|0.67|2.15|0.02|0
2707560|0.999|0.003|9.6|0.35|1.88|0.02|0
2707597|0.631|0.367|31.46|5.93|2.41|0.08|2M
2707716|1.0|0.001|31.33|1.25|2.4|0.02|0
2707903|0.997|0.01|119.25|35.32|3.0|0.13|0
2708001|1.0|0.001|10.34|0.43|1.91|0.02|0
2708270|0.979|0.111|14.87|0.62|2.07|0.02|0
2708445|0.713|0.42|59.21|2.21|2.66|0.02|0M
2708803|1.0|0.001|38.07|2.13|2.5|0.02|0
2708945|1.0|0.001|45.99|1.27|2.58|0.01|0
2708991|0.741|0.327|225.34|10.09|3.28|0.02|2
2709230|1.0|0.001|48.89|1.42|2.61|0.01|0
2709587|1.0|0.001|34.43|1.08|2.46|0.02|0
2709625|1.0|0.001|37.36|1.21|2.5|0.02|0
2709877|0.999|0.004|8.32|0.46|1.82|0.02|0
2710002|0.938|0.187|5.76|0.2|1.64|0.02|0
2710171|1.0|0.001|30.1|1.29|2.39|0.02|0
2710194|1.0|0.001|58.1|1.78|2.67|0.01|0
2710472|1.0|0.001|45.94|1.35|2.57|0.01|0
2710631|0.729|0.38|11.39|0.74|1.95|0.03|0M
2711035|1.0|0.001|48.96|1.44|2.61|0.01|0
2711123|0.694|0.454|109.3|5.23|2.96|0.02|0M
2711432|1.0|0.001|12.91|1.2|2.01|0.04|0
2711475|0.997|0.012|32.94|2.26|2.45|0.03|0
2711477|1.0|0.001|14.65|0.7|2.08|0.02|0
2711573|0.985|0.03|194.71|17.26|3.21|0.04|0
2712313|1.0|0.001|59.49|1.76|2.7|0.01|0
2712534|1.0|0.001|30.38|1.34|2.42|0.02|0
2712561|0.855|0.311|10.89|0.74|1.93|0.03|0
2712761|1.0|0.001|58.33|1.67|2.68|0.01|0
2713172|1.0|0.001|32.96|1.21|2.45|0.02|0
2713278|1.0|0.001|51.53|1.51|2.63|0.01|0
2713304|0.932|0.163|7.0|0.26|1.72|0.02|1
2713305|1.0|0.001|57.47|1.69|2.67|0.01|0
2713345|1.0|0.001|27.18|0.94|2.37|0.02|0
2713391|1.0|0.001|34.92|1.25|2.47|0.02|0
2713662|0.998|0.006|42.82|1.37|2.6|0.02|1
2713674|1.0|0.001|43.03|1.2|2.55|0.01|0
2713894|1.0|0.001|33.91|1.83|2.46|0.02|0
2714090|1.0|0.001|52.63|1.49|2.64|0.01|0
2714108|1.0|0.001|38.93|1.27|2.52|0.02|0
2714397|1.0|0.001|30.53|1.45|2.41|0.02|0
2714398|0.923|0.277|152.76|13.11|3.16|0.04|1
2714470|1.0|0.001|31.17|1.17|2.4|0.02|0
2714785|1.0|0.001|115.27|3.39|2.97|0.01|0
2715419|0.92|0.162|9.93|0.45|1.93|0.02|2
2715523|1.0|0.001|55.17|2.01|2.65|0.02|0
2715920|1.0|0.001|27.16|1.22|2.36|0.02|0
2715975|0.999|0.004|103.71|3.14|2.94|0.02|0
2716214|1.0|0.001|31.45|1.49|2.43|0.02|2
2716376|1.0|0.001|38.34|1.11|2.51|0.01|0
2716608|1.0|0.001|70.96|2.26|2.78|0.01|0
2716732|0.847|0.38|5.05|0.27|1.58|0.02|0
2717201|0.999|0.004|68.18|2.13|2.76|0.02|0
2717478|1.0|0.001|33.86|0.98|2.45|0.01|0
2717555|1.0|0.001|37.8|2.09|2.49|0.03|0
2718241|0.998|0.005|130.61|4.25|3.04|0.02|0
2718874|0.956|0.088|6.07|0.6|1.67|0.04|0
2719113|1.0|0.001|31.46|1.51|2.4|0.02|0
2719382|1.0|0.001|32.1|1.22|2.43|0.02|0
2719466|0.994|0.018|10.82|0.45|1.95|0.02|0
2719701|1.0|0.002|140.78|4.25|3.07|0.02|0
2719795|1.0|0.001|53.45|1.63|2.64|0.01|0
2720096|0.999|0.004|111.31|3.31|2.97|0.01|0
2720444|1.0|0.001|33.37|1.52|2.44|0.02|0
2720447|1.0|0.001|30.11|1.17|2.41|0.02|0
2720777|1.0|0.002|131.42|4.02|3.04|0.01|0
2721170|1.0|0.001|30.9|1.39|2.41|0.02|0
2721453|0.688|0.471|195.89|11.34|3.21|0.03|0M
2722294|1.0|0.001|27.17|1.75|2.36|0.03|0
2722450|1.0|0.001|38.87|1.23|2.52|0.02|0
2722473|0.981|0.04|205.88|6.72|3.25|0.02|0
2722674|0.823|0.298|48.0|8.07|2.6|0.07|2
2722717|1.0|0.001|33.63|1.3|2.45|0.02|0
2722819|1.0|0.001|30.75|1.28|2.41|0.02|0
2831788|1.0|0.001|56.62|2.2|2.67|0.02|0
2831815|1.0|0.001|51.63|1.45|2.62|0.01|0
2832426|1.0|0.001|47.63|1.38|2.59|0.01|0
2832433|0.76|0.394|67.58|17.87|2.75|0.12|2
2833089|1.0|0.001|34.84|1.2|2.46|0.02|0
2833697|1.0|0.001|38.81|2.69|2.51|0.03|0
2833709|1.0|0.001|36.57|2.17|2.49|0.03|0
2833772|1.0|0.002|103.1|3.17|2.94|0.02|0
2834229|1.0|0.001|45.73|1.38|2.57|0.02|0
2834230|1.0|0.001|90.2|2.65|2.89|0.01|0
2834607|1.0|0.001|41.78|1.92|2.55|0.02|0
2834796|1.0|0.001|31.78|1.32|2.41|0.02|0
2835067|1.0|0.001|81.98|2.43|2.83|0.01|0
2835283|1.0|0.001|45.24|1.42|2.56|0.01|0
2835657|1.0|0.001|85.11|2.37|2.85|0.01|0
2835720|1.0|0.001|58.91|1.75|2.69|0.01|0
2836038|1.0|0.001|38.37|1.52|2.5|0.02|0
2837276|1.0|0.001|57.26|1.55|2.67|0.01|0
2845408|1.0|0.001|81.27|2.89|2.84|0.02|0
2845610|1.0|0.001|94.33|3.68|2.9|0.02|0
2845734|1.0|0.001|58.6|1.86|2.68|0.01|0
2846051|0.995|0.044|7.61|0.31|1.77|0.02|0
2846355|1.0|0.001|34.84|1.2|2.47|0.02|0
2846441|0.998|0.006|53.47|1.73|2.65|0.02|0
2846534|0.9|0.204|58.95|3.08|2.69|0.02|0
2846543|1.0|0.001|32.54|1.17|2.45|0.02|0
2846659|1.0|0.001|101.19|2.86|2.92|0.01|0
2846944|1.0|0.001|8.39|0.3|1.81|0.02|0
2847114|1.0|0.001|8.41|0.31|1.82|0.02|0
2847541|1.0|0.001|16.58|0.76|2.11|0.02|0
2847821|1.0|0.001|30.06|1.74|2.39|0.03|0
2847978|1.0|0.002|9.39|0.49|1.88|0.02|0
2848618|1.0|0.001|38.49|1.42|2.5|0.02|0
2848725|1.0|0.001|32.49|1.56|2.43|0.02|0
2848847|0.998|0.007|50.56|1.67|2.66|0.02|1
2848856|0.805|0.341|50.19|1.69|2.67|0.02|1
2848857|1.0|0.001|31.68|1.34|2.42|0.02|0
2848887|1.0|0.001|44.58|1.31|2.56|0.01|0
2849057|1.0|0.001|50.22|1.45|2.62|0.01|0
2849378|0.999|0.002|104.9|3.57|2.96|0.02|0
2849476|1.0|0.001|18.53|0.68|2.17|0.02|0
2849721|1.0|0.001|34.54|1.29|2.45|0.02|0
2849748|0.783|0.435|73.08|22.31|2.82|0.13|2M
2850010|1.0|0.001|52.39|1.53|2.63|0.01|0
2850019|1.0|0.002|52.72|1.52|2.68|0.01|1
2850466|1.0|0.001|40.7|1.19|2.53|0.01|0
2850480|1.0|0.001|55.36|1.67|2.65|0.01|0
2850727|0.849|0.211|172.11|25.79|3.16|0.07|0
2850913|1.0|0.001|50.81|1.47|2.6|0.01|0
2851014|1.0|0.001|24.57|0.82|2.31|0.02|0
2851135|1.0|0.001|53.72|1.62|2.64|0.02|0
2851936|0.994|0.01|221.24|6.75|3.28|0.02|0
2852181|1.0|0.001|62.69|2.3|2.72|0.02|0
2852827|1.0|0.001|34.43|1.19|2.46|0.02|0
2853007|0.642|0.488|227.01|11.89|3.28|0.02|0M
2853089|0.836|0.274|125.22|4.71|3.01|0.02|2
2853354|0.999|0.003|123.94|3.46|3.02|0.01|0
2853631|1.0|0.001|33.5|1.13|2.45|0.02|0
2853886|1.0|0.001|33.92|1.33|2.45|0.02|0
2854155|0.855|0.362|39.53|3.07|2.56|0.03|1
2854297|1.0|0.001|31.5|1.27|2.41|0.02|0
2854664|1.0|0.001|44.7|1.26|2.58|0.01|0
2854735|0.985|0.075|6.2|0.27|1.68|0.02|2
2854994|1.0|0.001|132.17|4.03|3.05|0.02|0
2855034|1.0|0.002|150.82|4.34|3.11|0.01|0
2855150|1.0|0.001|33.81|1.16|2.46|0.02|0
2855443|1.0|0.001|26.3|1.21|2.35|0.02|0
2855541|1.0|0.001|34.09|1.2|2.47|0.02|0
2855642|0.998|0.005|223.0|6.78|3.28|0.02|0
2855687|1.0|0.001|53.3|1.67|2.65|0.02|0
2855771|1.0|0.002|161.74|5.37|3.14|0.02|0
2856183|0.623|0.327|60.62|12.1|2.73|0.09|1M
2856328|1.0|0.001|72.43|2.08|2.77|0.01|0
2856412|1.0|0.001|35.16|1.34|2.47|0.02|0
2856448|0.968|0.072|203.76|7.2|3.23|0.02|0
2856589|1.0|0.001|31.95|1.81|2.42|0.03|0
2856721|1.0|0.001|34.24|1.09|2.45|0.02|0
2856795|1.0|0.001|94.99|2.82|2.9|0.01|0
2856801|0.925|0.124|100.14|12.93|2.98|0.06|1
2856803|1.0|0.001|31.86|1.46|2.43|0.02|0
2856815|1.0|0.001|29.55|1.3|2.39|0.02|0
2856817|1.0|0.001|31.74|1.11|2.43|0.02|0
2857130|1.0|0.001|31.31|1.17|2.41|0.02|0
2857592|0.887|0.247|65.91|13.55|2.72|0.09|0
2858129|1.0|0.002|41.38|1.21|2.55|0.01|0
2858216|1.0|0.001|30.0|1.18|2.41|0.02|0
2858435|0.569|0.461|9.6|0.66|1.86|0.03|0M
2858440|1.0|0.001|47.41|1.36|2.59|0.01|0
2858740|1.0|0.001|31.22|1.32|2.42|0.02|0
2858945|0.921|0.178|29.35|7.44|2.39|0.11|2
2859830|1.0|0.001|29.97|1.35|2.4|0.02|0
2860010|1.0|0.001|82.95|2.43|2.84|0.01|0
2860123|1.0|0.001|20.86|0.69|2.24|0.02|0
2860452|1.0|0.001|32.27|1.38|2.43|0.02|0
2860746|1.0|0.001|12.38|0.52|1.99|0.02|0
2860875|1.0|0.001|38.29|1.24|2.5|0.02|0
2860885|1.0|0.002|55.23|2.03|2.65|0.02|0
2860936|1.0|0.001|98.49|3.02|2.92|0.01|0
2861042|0.999|0.003|79.95|2.73|2.82|0.02|0
2861062|0.888|0.292|12.56|0.48|2.03|0.02|1
2861630|1.0|0.001|27.2|2.25|2.35|0.04|0
2861945|0.971|0.1|261.2|18.91|3.34|0.03|0
2865117|0.997|0.016|70.45|19.76|2.83|0.12|1
2865296|0.927|0.218|28.97|2.38|2.37|0.04|2
2968820|1.0|0.001|33.78|1.25|2.44|0.02|0
2969151|1.0|0.001|37.09|1.29|2.49|0.02|0
2969216|0.996|0.008|290.76|15.53|3.38|0.02|0
2969462|1.0|0.001|37.37|1.89|2.49|0.02|0
2969846|1.0|0.001|93.57|2.69|2.89|0.01|0
2970010|0.998|0.006|10.16|0.54|1.88|0.02|0
2970244|1.0|0.001|50.55|1.35|2.62|0.01|0
2970396|1.0|0.001|30.93|1.58|2.4|0.02|0
2970580|0.998|0.01|70.8|7.3|2.76|0.04|2
2970584|1.0|0.001|63.77|2.39|2.71|0.02|0
2970784|0.999|0.003|139.14|4.2|3.08|0.02|0
2971380|1.0|0.001|77.98|2.22|2.83|0.01|0
2971432|1.0|0.001|178.22|5.39|3.17|0.01|0
2971713|0.999|0.007|123.29|3.41|3.02|0.01|0
2972401|1.0|0.001|38.17|1.14|2.5|0.02|0
2972545|1.0|0.001|131.99|4.09|3.04|0.01|0
2972637|1.0|0.001|25.69|1.29|2.34|0.02|0
2972707|1.0|0.001|56.71|1.79|2.68|0.02|0
2972876|1.0|0.001|95.88|2.9|2.9|0.01|0
2973238|1.0|0.001|55.14|1.61|2.65|0.01|0
2973271|0.572|0.447|159.41|20.82|3.14|0.06|0M
2973469|1.0|0.001|44.57|1.19|2.57|0.01|0
2973679|0.999|0.004|9.35|0.37|1.92|0.02|1
2973845|1.0|0.002|60.51|1.77|2.72|0.01|0
2973894|1.0|0.001|28.32|1.69|2.39|0.03|0
2974827|0.993|0.016|144.93|4.62|3.09|0.02|0
2975243|0.972|0.073|157.15|27.08|3.15|0.08|0
2975717|1.0|0.001|27.62|1.94|2.34|0.03|0
2982965|1.0|0.001|38.53|1.33|2.5|0.02|0
2983341|0.978|0.073|58.66|1.77|2.71|0.02|0
2983428|1.0|0.001|34.85|1.17|2.47|0.02|0
2984102|1.0|0.001|71.85|2.47|2.78|0.02|0
2984150|1.0|0.001|31.06|1.53|2.41|0.02|0
2984295|1.0|0.001|11.13|0.49|1.95|0.02|0
2984382|1.0|0.002|209.6|6.73|3.25|0.01|0
2984406|1.0|0.001|37.14|1.14|2.48|0.02|0
2984775|0.995|0.019|84.34|2.6|2.85|0.02|0
2984937|0.924|0.262|218.24|7.04|3.31|0.01|0
2984942|0.817|0.441|223.83|7.61|3.32|0.02|1
2985113|1.0|0.001|30.98|1.27|2.4|0.02|2
2985703|0.999|0.002|118.47|3.46|3.01|0.01|2
2986322|1.0|0.001|26.38|1.09|2.35|0.02|0
2986324|1.0|0.002|156.75|4.57|3.12|0.01|0
2986397|0.992|0.012|264.99|19.86|3.35|0.03|0
2986420|1.0|0.002|12.5|0.49|2.01|0.02|0
2986661|1.0|0.001|31.71|1.46|2.42|0.02|0
2986860|0.763|0.461|9.42|0.33|1.87|0.02|1M
2987088|0.82|0.189|158.03|14.45|3.13|0.04|0
2987113|1.0|0.001|32.41|1.37|2.42|0.02|0
2987297|0.998|0.007|163.89|5.3|3.15|0.02|0
2988079|1.0|0.001|37.23|1.33|2.5|0.02|0
2988084|1.0|0.002|37.68|1.37|2.47|0.02|1
2988150|0.999|0.003|12.54|1.07|2.0|0.04|0
2988169|-99.0|-99.0|10.11|1.05|-99.0|-99.0|2
2988295|1.0|0.001|214.3|6.58|3.25|0.01|0
2988638|1.0|0.001|93.41|2.74|2.9|0.01|0
2988655|1.0|0.001|28.46|1.5|2.39|0.02|0
2988743|1.0|0.001|40.29|1.49|2.53|0.02|0
2988927|0.858|0.271|38.48|4.0|2.55|0.05|1
2988988|1.0|0.001|37.13|1.6|2.49|0.02|0
2989746|1.0|0.001|18.53|0.66|2.17|0.02|0
2989840|1.0|0.001|31.07|1.6|2.4|0.02|0
2989924|1.0|0.001|32.48|1.47|2.45|0.02|0
2990012|1.0|0.001|45.54|4.71|2.64|0.05|1
2990932|1.0|0.002|178.5|5.34|3.17|0.01|0
2991027|1.0|0.001|31.42|1.32|2.43|0.02|0
2991043|1.0|0.003|6.98|0.29|1.74|0.02|0
2992035|0.847|0.301|31.36|1.72|2.46|0.02|1
2992161|1.0|0.001|32.41|1.31|2.44|0.02|0
2992250|1.0|0.001|39.77|1.45|2.53|0.02|0
2992350|1.0|0.001|45.87|1.7|2.58|0.02|0
2992573|1.0|0.001|45.15|1.43|2.58|0.02|0
2992815|0.665|0.329|8.83|0.8|1.83|0.04|0M
2992916|0.56|0.437|238.19|22.51|3.32|0.04|0M
2992944|0.706|0.39|238.75|32.39|3.31|0.06|0M
2993958|1.0|0.001|47.49|1.44|2.6|0.02|0
2994573|1.0|0.001|33.59|1.12|2.46|0.02|0
2994762|1.0|0.001|35.2|1.26|2.48|0.02|0
2995050|1.0|0.002|11.24|0.53|1.99|0.02|0
2995130|1.0|0.001|47.97|1.53|2.6|0.01|0
2995197|1.0|0.001|10.34|0.57|1.91|0.02|0
2995252|1.0|0.002|68.15|2.17|2.76|0.02|0
2995525|1.0|0.001|35.2|1.28|2.47|0.02|0
2995656|1.0|0.001|35.37|1.12|2.46|0.01|0
2995753|1.0|0.001|47.06|1.41|2.58|0.01|0
2996019|1.0|0.001|29.05|1.56|2.37|0.02|0
2996112|1.0|0.001|30.38|1.46|2.4|0.02|0
2996738|1.0|0.003|109.11|3.32|2.97|0.02|0
2997086|1.0|0.001|33.85|1.6|2.46|0.02|0
2997353|1.0|0.001|35.49|1.02|2.48|0.01|0
2997437|1.0|0.001|47.18|1.42|2.61|0.02|0
2998002|0.989|0.042|5.24|0.42|1.58|0.04|0
2998011|1.0|0.001|32.58|1.67|2.42|0.02|0
2998532|1.0|0.001|106.27|2.97|2.94|0.01|0
3001667|1.0|0.001|36.29|1.9|2.47|0.02|0
3001851|1.0|0.001|30.73|2.14|2.4|0.03|0
3002386|0.978|0.031|161.45|14.49|3.14|0.04|0
3003053|1.0|0.003|83.98|2.5|2.86|0.01|0
3003419|1.0|0.001|34.74|1.6|2.48|0.02|0
3003715|0.641|0.411|204.29|8.54|3.25|0.02|0M
3096473|1.0|0.001|37.39|1.33|2.48|0.02|0
3096636|0.998|0.008|153.93|4.52|3.12|0.01|0
3096721|1.0|0.001|21.0|0.86|2.23|0.02|0
3097169|1.0|0.001|31.67|1.33|2.41|0.02|0
3097183|1.0|0.001|73.83|2.25|2.79|0.02|0
3097194|1.0|0.001|32.12|1.38|2.43|0.02|0
3097360|0.992|0.023|150.36|5.02|3.11|0.02|0
3097623|0.876|0.388|5.66|0.28|1.63|0.02|0
3097641|0.998|0.009|21.08|0.88|2.22|0.02|0
3097819|0.999|0.007|161.4|5.24|3.12|0.02|0
3097896|0.689|0.365|17.65|7.79|2.13|0.19|0M
3098045|1.0|0.001|33.81|1.42|2.45|0.02|0
3098179|1.0|0.001|137.17|4.68|3.05|0.02|0
3098716|1.0|0.001|30.18|1.44|2.41|0.02|0
3098759|1.0|0.001|13.28|0.49|2.02|0.02|0
3099707|1.0|0.001|23.59|0.85|2.29|0.02|0
3099759|0.997|0.007|221.24|7.08|3.27|0.02|0
3099834|1.0|0.001|46.02|1.39|2.57|0.01|0
3099932|1.0|0.001|30.0|1.61|2.4|0.02|0
3099949|1.0|0.001|31.47|1.55|2.42|0.02|0
3100053|1.0|0.001|30.24|1.55|2.4|0.02|0
3100164|0.703|0.383|107.06|4.56|2.96|0.02|0M
3100179|1.0|0.002|30.21|1.15|2.43|0.02|1
3100193|1.0|0.001|27.7|1.9|2.34|0.03|0
3100415|0.971|0.114|39.55|7.06|2.52|0.08|2
3100505|1.0|0.001|33.86|1.6|2.44|0.02|0
3100575|1.0|0.001|66.37|2.01|2.75|0.02|0
3101057|1.0|0.001|30.85|1.4|2.42|0.02|0
3101090|1.0|0.001|29.5|1.93|2.38|0.03|0
3101632|1.0|0.001|29.94|1.8|2.38|0.03|0
3101815|1.0|0.001|35.67|1.29|2.48|0.02|0
3102004|0.981|0.132|74.56|2.22|2.84|0.01|1
3102230|1.0|0.001|35.6|1.67|2.46|0.02|0
3102231|0.987|0.059|30.08|2.3|2.43|0.03|1
3102386|1.0|0.001|20.12|0.81|2.21|0.02|0
3102411|1.0|0.001|139.56|4.26|3.06|0.01|0
3102465|1.0|0.001|58.87|1.65|2.69|0.01|0
3102479|1.0|0.001|36.28|1.4|2.47|0.02|0
3102482|0.695|0.559|49.43|6.93|2.66|0.06|1M
3102872|1.0|0.001|48.49|1.34|2.61|0.01|0
3102929|1.0|0.001|33.37|1.12|2.45|0.02|0
3102990|1.0|0.001|30.74|1.72|2.41|0.03|0
3103320|0.643|0.407|5.44|0.32|1.61|0.03|0M
3103591|0.997|0.008|98.02|3.16|2.92|0.02|0
3103685|1.0|0.001|18.88|0.97|2.17|0.02|0
3103693|-99.0|-99.0|17.31|2.02|2.13|0.05|2
3103698|0.909|0.266|19.83|2.32|2.25|0.05|1
3103827|1.0|0.001|51.24|1.43|2.62|0.01|0
3109520|1.0|0.001|60.09|1.86|2.68|0.01|0
3109620|0.995|0.007|160.76|6.47|3.14|0.02|0
3109654|1.0|0.001|34.4|1.6|2.46|0.02|0
3109742|1.0|0.002|101.01|2.99|2.93|0.01|0
3109900|1.0|0.001|42.72|1.29|2.55|0.02|0
3110056|1.0|0.001|35.42|1.2|2.46|0.02|0
3110319|0.999|0.004|19.55|0.7|2.19|0.02|2
3110460|0.999|0.01|8.76|0.72|1.84|0.04|0
3110486|1.0|0.001|6.51|0.29|1.71|0.02|0
3110626|1.0|0.001|45.55|1.34|2.57|0.01|0
3110638|1.0|0.001|32.9|1.69|2.45|0.02|0
3110733|1.0|0.001|58.23|1.65|2.68|0.01|0
3110846|1.0|0.001|32.97|1.29|2.43|0.02|0
3110892|0.994|0.031|28.61|1.37|2.39|0.02|2
3111383|0.999|0.003|232.85|6.98|3.29|0.01|0
3111456|0.999|0.002|201.9|6.92|3.23|0.02|0
3111686|0.969|0.146|33.86|3.13|2.46|0.04|1
3111693|1.0|0.001|31.36|1.12|2.41|0.02|0
3111802|1.0|0.001|40.94|1.51|2.52|0.02|0
3111815|1.0|0.001|78.94|2.25|2.81|0.01|0
3111831|0.999|0.005|122.0|3.53|3.0|0.01|0
3112021|1.0|0.001|49.25|1.72|2.61|0.02|0
3112064|1.0|0.001|93.92|2.97|2.9|0.02|0
3112100|1.0|0.001|16.41|0.61|2.13|0.02|0
3112163|1.0|0.001|28.96|1.24|2.39|0.02|0
3112182|1.0|0.001|23.63|0.9|2.27|0.02|0
3112405|1.0|0.001|32.1|1.26|2.42|0.02|0
3112492|1.0|0.001|42.37|1.42|2.55|0.02|0
3112530|1.0|0.001|31.82|1.11|2.42|0.02|2
3112543|1.0|0.001|33.67|1.33|2.45|0.02|0
3112645|1.0|0.001|34.38|1.27|2.45|0.02|0
3112707|1.0|0.001|31.39|1.37|2.42|0.02|0
3113213|0.966|0.072|101.96|53.83|2.93|0.23|0
3113323|0.998|0.007|245.56|10.84|3.31|0.02|0
3113433|1.0|0.001|53.93|1.63|2.64|0.01|0
3113437|1.0|0.002|93.27|2.54|2.9|0.01|0
3113648|1.0|0.001|87.28|2.43|2.85|0.01|0
3113809|0.831|0.287|172.44|17.27|3.17|0.04|0
3113811|1.0|0.001|42.2|1.23|2.55|0.01|0
3113818|1.0|0.002|223.27|6.86|3.27|0.01|0
3113915|1.0|0.001|24.49|0.9|2.3|0.02|0
3114149|1.0|0.001|17.43|0.63|2.18|0.02|0
3114215|1.0|0.001|47.62|1.35|2.58|0.01|0
3114408|1.0|0.001|32.51|1.62|2.42|0.02|0
3114424|0.995|0.01|6.04|0.35|1.65|0.03|0
3114776|1.0|0.001|28.18|1.22|2.38|0.02|0
3115178|0.658|0.41|145.87|10.94|3.09|0.03|0M
3115292|0.999|0.002|151.55|4.79|3.11|0.02|0
3115302|1.0|0.001|33.07|1.59|2.44|0.02|0
3115417|1.0|0.001|31.46|1.36|2.43|0.02|0
3115946|1.0|0.001|92.96|2.8|2.88|0.01|0
3116199|1.0|0.001|32.34|1.26|2.44|0.02|0
3116604|1.0|0.001|92.44|2.68|2.89|0.01|0
3116607|0.884|0.328|95.04|3.99|2.9|0.02|1
3116692|0.663|0.472|62.41|1.96|2.76|0.02|1M
3116848|1.0|0.001|34.91|1.21|2.46|0.02|0
3117024|1.0|0.001|35.25|1.28|2.46|0.02|0
3117164|1.0|0.001|30.13|1.17|2.44|0.02|1
3117169|1.0|0.001|31.79|1.62|2.43|0.02|0
3118785|1.0|0.001|32.14|1.38|2.44|0.02|0
3118806|1.0|0.002|36.13|4.93|2.46|0.06|0
3118829|1.0|0.002|8.82|0.36|1.84|0.02|0
3119309|0.969|0.127|5.69|0.26|1.64|0.02|0
3119354|1.0|0.001|38.15|1.28|2.5|0.02|2
3119526|1.0|0.001|38.18|1.25|2.5|0.01|0
3119555|1.0|0.001|84.02|2.38|2.84|0.01|0
3119655|1.0|0.002|12.2|0.5|1.99|0.02|0
3119825|1.0|0.001|10.27|0.77|1.91|0.03|0
3120004|1.0|0.001|30.76|1.35|2.42|0.02|0
3120486|1.0|0.001|136.07|4.0|3.06|0.01|0
3120513|0.946|0.176|55.42|2.12|2.64|0.02|1
3120550|0.999|0.007|61.02|1.72|2.71|0.01|0
3120567|1.0|0.001|68.35|2.21|2.77|0.02|0
3120585|1.0|0.001|102.07|3.16|2.93|0.02|0
3120676|1.0|0.001|38.88|1.67|2.52|0.02|0
3121155|1.0|0.001|31.21|1.25|2.42|0.02|2
3121340|0.999|0.007|35.99|4.3|2.49|0.05|0
3121427|0.999|0.003|155.74|4.69|3.11|0.01|0
3121940|1.0|0.001|29.49|1.71|2.39|0.03|0
3121983|1.0|0.002|7.22|0.25|1.73|0.02|0
3122000|1.0|0.001|27.26|1.49|2.36|0.02|0
3122184|0.666|0.232|6.97|0.59|1.73|0.04|0
3122185|1.0|0.001|97.81|3.12|2.91|0.01|0
3122188|0.997|0.013|90.6|2.67|2.91|0.01|2
3122548|1.0|0.001|34.33|1.31|2.46|0.02|0
3123206|1.0|0.001|30.1|1.62|2.4|0.02|0
3123372|1.0|0.002|54.22|1.66|2.65|0.02|0
3123577|0.593|0.361|49.63|2.28|2.61|0.02|0M
3123653|1.0|0.001|97.17|2.75|2.91|0.01|0
3123889|1.0|0.001|30.4|1.64|2.39|0.02|0
3124135|0.85|0.308|39.94|6.04|2.54|0.07|1
3127825|1.0|0.001|38.56|1.64|2.51|0.02|0
3128379|1.0|0.001|41.44|1.31|2.53|0.02|0
3128866|1.0|0.001|79.14|2.4|2.82|0.01|0
3129312|0.999|0.004|152.0|4.52|3.1|0.01|0
3129980|0.999|0.008|80.72|2.3|2.83|0.01|0
3130277|1.0|0.001|17.26|1.44|2.14|0.04|0
3130278|0.901|0.307|31.3|2.77|2.4|0.04|2
3130295|1.0|0.002|171.43|5.41|3.16|0.01|0
3130296|0.932|0.153|5.33|0.4|1.61|0.03|0
3130335|0.999|0.003|176.84|5.48|3.17|0.01|0
3131012|0.998|0.009|5.43|0.39|1.61|0.03|0
3131023|1.0|0.001|28.37|1.29|2.36|0.02|0
3215565|1.0|0.001|31.34|1.34|2.41|0.02|0
3215815|1.0|0.001|98.78|2.85|2.92|0.01|0
3215832|0.827|0.267|9.24|0.77|1.82|0.04|0
3215869|0.994|0.055|69.98|2.12|2.77|0.01|2
3215881|0.946|0.113|209.14|30.75|3.24|0.06|0
3216051|0.989|0.034|8.24|0.42|1.79|0.02|0
3216064|1.0|0.001|30.28|1.77|2.41|0.03|0
3216334|0.999|0.006|115.31|3.56|3.0|0.02|2
3216467|1.0|0.001|29.9|1.92|2.38|0.03|0
3216638|1.0|0.001|19.08|0.83|2.18|0.02|0
3216716|1.0|0.001|49.93|1.47|2.6|0.01|0
3216736|0.999|0.003|145.03|4.29|3.09|0.01|0
3216802|0.834|0.387|63.33|2.17|2.71|0.02|2
3217026|1.0|0.001|31.3|1.25|2.42|0.02|0
3217051|1.0|0.001|38.95|1.45|2.5|0.02|0
3217089|0.94|0.103|125.68|4.0|3.01|0.02|0
3217764|0.959|0.112|15.45|1.23|2.09|0.04|0
3218180|0.945|0.121|8.31|0.62|1.8|0.03|0
3218253|0.997|0.011|202.11|6.24|3.24|0.02|0
3218312|1.0|0.001|80.74|2.45|2.82|0.01|0
3218373|1.0|0.001|76.98|2.11|2.81|0.01|0
3218374|1.0|0.001|28.83|1.37|2.38|0.02|0
3218680|0.999|0.003|243.68|10.79|3.31|0.02|0
3218930|1.0|0.001|49.25|1.45|2.6|0.01|0
3218973|1.0|0.001|35.5|1.41|2.48|0.02|0
3219086|1.0|0.001|30.23|1.35|2.4|0.02|0
3219306|0.996|0.015|147.73|7.6|3.1|0.02|0
3219744|1.0|0.001|46.88|1.56|2.58|0.02|0
3220095|1.0|0.001|28.8|1.49|2.38|0.02|0
3220783|1.0|0.001|32.8|1.45|2.43|0.02|0
3220837|0.984|0.055|154.46|9.03|3.11|0.03|0
3221086|1.0|0.001|84.88|2.49|2.84|0.01|0
3221152|1.0|0.001|28.81|1.88|2.38|0.03|0
3221239|1.0|0.001|121.92|3.51|3.0|0.01|0
3221723|1.0|0.001|33.76|2.45|2.46|0.03|0
3222151|1.0|0.001|15.28|0.64|2.1|0.02|2
3222220|1.0|0.001|32.12|1.5|2.42|0.02|0
3222240|1.0|0.001|26.56|1.12|2.32|0.02|0
3222326|1.0|0.001|24.44|0.87|2.31|0.02|0
3222670|1.0|0.001|30.36|1.27|2.41|0.02|0
3222680|1.0|0.001|64.89|3.8|2.73|0.03|0
3222740|1.0|0.001|73.59|2.13|2.78|0.01|0
3222834|1.0|0.001|167.16|4.96|3.14|0.01|0
3223003|1.0|0.001|35.36|1.53|2.47|0.02|0
3223038|0.993|0.009|252.2|15.59|3.33|0.03|0
3223213|1.0|0.001|41.44|2.04|2.53|0.02|0
3227969|0.998|0.007|131.6|4.07|3.05|0.02|0
3228100|1.0|0.001|44.22|1.31|2.57|0.01|0
3228219|1.0|0.002|120.45|3.41|3.01|0.01|0
3228580|0.973|0.04|164.67|35.15|3.14|0.09|0
3228689|1.0|0.001|63.52|1.98|2.74|0.02|0
3228725|0.999|0.003|63.59|2.22|2.68|0.02|1
3228728|1.0|0.001|60.24|1.8|2.71|0.02|0
3228742|1.0|0.001|33.32|1.02|2.44|0.02|0
3228985|1.0|0.001|30.04|1.33|2.38|0.02|0
3229705|0.922|0.379|239.23|8.58|3.31|0.02|0
3230401|0.998|0.005|213.66|6.57|3.26|0.02|0
3230719|1.0|0.001|55.8|1.63|2.66|0.01|0
3231189|1.0|0.001|31.19|1.84|2.41|0.03|0
3231208|1.0|0.001|24.26|0.91|2.3|0.02|0
3231503|1.0|0.001|42.18|1.36|2.54|0.02|0
3232021|1.0|0.001|35.98|1.15|2.48|0.02|0
3232032|1.0|0.001|60.63|8.8|2.72|0.06|0
3232277|1.0|0.001|33.88|1.25|2.45|0.02|0
3232285|1.0|0.001|37.5|1.11|2.5|0.01|0
3232292|0.602|0.521|31.1|2.8|2.46|0.04|1M
3232397|1.0|0.001|32.13|1.48|2.43|0.02|0
3232412|1.0|0.001|55.31|1.62|2.66|0.01|0
3232488|1.0|0.001|31.09|1.26|2.42|0.02|0
3232514|1.0|0.001|36.36|1.26|2.49|0.02|0
3232643|1.0|0.001|29.69|1.3|2.4|0.02|0
3232652|1.0|0.001|30.37|1.16|2.41|0.02|0
3232810|1.0|0.001|32.54|1.56|2.43|0.02|0
3232813|1.0|0.001|34.42|1.18|2.45|0.02|0
3232818|1.0|0.001|33.31|1.12|2.44|0.02|0
3232838|1.0|0.001|36.83|1.41|2.48|0.02|0
3233199|0.994|0.008|193.03|7.92|3.22|0.02|0
3233508|1.0|0.001|23.24|0.93|2.28|0.02|0
3233647|1.0|0.001|36.23|1.18|2.49|0.02|0
3233863|0.999|0.005|6.8|0.32|1.73|0.02|0
3233980|1.0|0.001|33.63|1.13|2.46|0.02|0
3234175|0.997|0.016|7.04|0.24|1.74|0.02|0
3234311|1.0|0.001|30.96|1.31|2.41|0.02|0
3234371|0.614|0.424|116.01|23.95|2.99|0.09|0M
3234396|1.0|0.001|28.16|1.45|2.37|0.02|0
3234597|1.0|0.001|36.33|1.66|2.48|0.02|0
3234655|1.0|0.001|42.06|1.3|2.55|0.01|0
3234666|1.0|0.001|50.92|1.54|2.62|0.01|0
3234703|1.0|0.001|85.21|2.55|2.86|0.01|0
3234726|1.0|0.001|19.12|0.65|2.21|0.02|0
3235134|0.722|0.336|55.86|7.03|2.69|0.06|1
3235216|1.0|0.001|39.31|1.2|2.52|0.02|0
3235616|1.0|0.001|104.09|3.86|2.94|0.02|0
3235687|1.0|0.001|103.59|3.15|2.95|0.02|0
3235902|0.846|0.379|40.11|2.26|2.55|0.03|1
3236108|1.0|0.001|37.38|1.59|2.49|0.02|0
3236361|1.0|0.001|32.87|1.25|2.43|0.02|0
3236379|1.0|0.001|60.63|1.98|2.7|0.01|0
3236455|1.0|0.001|24.5|0.99|2.32|0.02|0
3237572|1.0|0.001|33.71|1.42|2.43|0.02|0
3238239|1.0|0.001|7.29|0.26|1.84|0.02|1
3238303|0.999|0.003|125.09|3.55|3.02|0.01|0
3238626|1.0|0.001|25.13|1.63|2.3|0.03|0
3238671|1.0|0.001|9.06|0.4|1.87|0.02|0
3238859|1.0|0.001|50.82|1.4|2.62|0.01|0
3238956|1.0|0.001|49.0|1.34|2.6|0.01|0
3239099|1.0|0.002|31.56|1.32|2.43|0.02|0
3239112|0.949|0.103|246.17|16.23|3.32|0.03|0
3239204|1.0|0.001|38.06|1.17|2.51|0.02|0
3239258|0.997|0.018|7.65|0.35|1.77|0.02|0
3239348|1.0|0.001|53.4|1.47|2.65|0.01|0
3239604|0.997|0.006|16.83|0.71|2.13|0.02|0
3239663|1.0|0.001|62.15|1.83|2.7|0.01|0
3239707|1.0|0.001|43.57|1.36|2.56|0.02|0
3239929|0.995|0.013|239.3|11.0|3.31|0.02|0
3239965|0.54|0.443|11.57|0.85|1.95|0.03|0M
3240049|1.0|0.001|48.41|19.02|2.58|0.17|0
3240111|1.0|0.001|32.74|1.63|2.43|0.02|0
3240119|1.0|0.002|90.48|2.8|2.87|0.01|0
3240280|1.0|0.001|26.37|1.1|2.34|0.02|0
3240365|1.0|0.001|30.17|1.11|2.4|0.02|0
3240573|1.0|0.001|32.1|1.63|2.42|0.02|0
3240670|1.0|0.001|159.02|4.89|3.12|0.01|0
3240734|1.0|0.001|32.5|1.28|2.43|0.02|0
3240866|0.998|0.007|109.55|3.19|2.97|0.01|0
3240882|1.0|0.001|38.93|1.43|2.51|0.02|0
3241101|1.0|0.001|70.85|2.16|2.77|0.02|0
3241329|1.0|0.001|35.74|1.22|2.48|0.02|0
3241374|1.0|0.001|36.36|1.56|2.48|0.02|0
3241484|1.0|0.001|38.14|1.32|2.5|0.02|0
3241529|1.0|0.001|33.76|1.19|2.44|0.02|0
3241822|1.0|0.001|37.92|1.4|2.49|0.02|0
3241947|1.0|0.001|61.32|1.82|2.7|0.01|0
3242122|1.0|0.001|33.46|1.18|2.44|0.02|0
3242233|1.0|0.001|22.83|1.02|2.27|0.02|0
3242324|1.0|0.002|120.82|3.61|3.0|0.01|0
3245257|0.997|0.007|13.33|0.88|2.02|0.03|0
3245449|0.999|0.003|204.03|6.35|3.23|0.01|0
3245458|0.999|0.004|204.37|6.6|3.23|0.01|1
3245721|1.0|0.001|44.68|1.69|2.57|0.02|0
3246211|1.0|0.001|51.08|1.68|2.62|0.02|0
3246269|0.864|0.215|79.73|9.64|2.83|0.05|0
3247016|1.0|0.001|32.53|2.07|2.43|0.03|0
3247146|1.0|0.001|64.72|1.86|2.74|0.01|0
3247325|0.876|0.29|84.37|4.03|2.84|0.02|1
3247334|1.0|0.001|79.86|2.3|2.82|0.01|0
3247531|1.0|0.001|36.35|1.36|2.48|0.02|0
3247570|1.0|0.001|40.49|1.27|2.52|0.01|0
3248527|0.524|0.333|12.23|0.53|2.05|0.02|1M
3248627|1.0|0.001|45.67|1.63|2.57|0.02|0
3248697|1.0|0.001|45.39|1.38|2.56|0.01|0
3248820|1.0|0.001|27.21|1.38|2.35|0.02|0
3248982|1.0|0.001|57.04|1.67|2.66|0.01|0
3323298|0.995|0.008|240.04|8.17|3.31|0.02|0
3323401|1.0|0.001|31.76|1.63|2.42|0.02|0
3323578|0.983|0.023|208.72|31.31|3.25|0.07|0
3323825|1.0|0.001|32.97|1.43|2.43|0.02|0
3323905|1.0|0.001|9.87|0.59|1.89|0.03|0
3323943|1.0|0.001|29.31|1.4|2.38|0.02|0
3324004|1.0|0.002|150.03|5.52|3.1|0.02|0
3324186|1.0|0.001|32.93|1.29|2.43|0.02|0
3324929|1.0|0.001|48.06|1.67|2.6|0.02|0
3325179|1.0|0.001|57.51|1.63|2.67|0.01|0
3325420|1.0|0.001|33.72|1.46|2.46|0.02|0
3326233|1.0|0.001|63.3|2.03|2.71|0.01|0
3326392|1.0|0.001|121.7|3.44|3.0|0.01|0
3326775|0.993|0.022|229.69|7.77|3.29|0.02|0
3326787|0.695|0.489|28.03|4.55|2.36|0.07|2M
3326790|1.0|0.001|27.24|2.5|2.35|0.04|0
3327006|1.0|0.001|33.68|1.51|2.45|0.02|0
3327710|1.0|0.001|32.83|1.32|2.45|0.02|0
3328122|0.79|0.216|30.17|5.69|2.38|0.08|0
3328398|1.0|0.001|52.06|1.42|2.64|0.01|0
3328620|1.0|0.001|48.91|1.38|2.61|0.01|0
3328801|0.985|0.017|280.99|16.6|3.37|0.03|0
3329196|0.675|0.313|145.23|8.73|3.09|0.03|0
3329408|0.99|0.03|7.22|0.43|1.77|0.03|0
3330180|0.85|0.281|8.44|0.48|1.81|0.03|0
3330320|0.581|0.544|51.03|9.42|2.67|0.08|1M
3330820|1.0|0.001|41.37|1.21|2.54|0.01|0
3331116|0.956|0.122|34.39|1.12|2.45|0.02|2
3331352|1.0|0.001|38.0|1.51|2.51|0.02|0
3335197|1.0|0.001|36.03|1.44|2.5|0.02|0
3335660|1.0|0.001|135.55|4.47|3.06|0.02|0
3336055|0.992|0.042|6.03|0.35|1.67|0.03|0
3336111|0.941|0.131|206.99|12.72|3.25|0.03|0
3336140|1.0|0.001|37.08|2.24|2.48|0.03|0
3336434|0.974|0.06|260.38|19.46|3.35|0.03|0
3336731|1.0|0.001|39.67|2.1|2.52|0.02|0
3337029|1.0|0.001|21.74|0.8|2.24|0.02|0
3337065|1.0|0.001|33.12|1.21|2.44|0.02|0
3337102|0.999|0.004|112.56|3.39|2.98|0.02|0
3337400|1.0|0.001|47.64|1.56|2.6|0.02|0
3337536|1.0|0.001|109.97|3.45|2.96|0.01|0
3337581|1.0|0.001|44.85|1.31|2.57|0.01|0
3337589|0.811|0.286|195.46|10.6|3.22|0.02|0
3337740|1.0|0.001|126.14|3.77|3.02|0.01|0
3338252|1.0|0.001|65.13|1.86|2.73|0.01|0
3338464|1.0|0.001|36.52|1.49|2.48|0.02|0
3338934|1.0|0.001|34.38|1.67|2.46|0.02|0
3339055|0.651|0.6|5.1|0.39|1.58|0.03|0M
3339203|1.0|0.001|38.27|1.23|2.51|0.02|0
3339443|1.0|0.001|36.24|1.33|2.48|0.02|0
3339519|1.0|0.001|61.2|1.98|2.69|0.01|0
3339752|0.984|0.051|37.11|3.58|2.54|0.04|1
3339762|1.0|0.001|32.59|1.47|2.44|0.02|0
3339805|1.0|0.001|31.38|1.29|2.42|0.02|0
3339894|1.0|0.001|33.75|1.63|2.44|0.02|0
3339951|1.0|0.001|32.47|1.42|2.43|0.02|0
3340462|1.0|0.001|34.51|1.46|2.46|0.02|0
3340584|1.0|0.001|19.39|0.86|2.2|0.02|0
3341037|1.0|0.001|40.31|1.3|2.52|0.01|0
3341327|1.0|0.001|40.39|1.7|2.52|0.02|0
3341413|1.0|0.001|72.81|2.09|2.8|0.01|0
3341498|1.0|0.001|47.92|1.52|2.6|0.01|0
3342173|0.992|0.019|30.69|1.07|2.44|0.02|1
3342429|1.0|0.001|32.0|1.18|2.43|0.02|0
3342553|1.0|0.001|33.3|1.4|2.44|0.02|0
3342658|1.0|0.001|35.46|1.34|2.47|0.02|0
3342828|0.839|0.335|134.33|14.31|3.06|0.05|0
3342987|1.0|0.001|32.41|1.15|2.44|0.02|0
3343166|1.0|0.001|37.37|1.23|2.51|0.02|0
3343186|1.0|0.001|22.97|0.83|2.26|0.02|0
3343372|1.0|0.001|40.07|1.18|2.53|0.01|0
3343621|1.0|0.001|23.12|0.88|2.27|0.02|0
3343630|1.0|0.001|86.37|2.49|2.85|0.01|0
3343931|1.0|0.001|80.59|2.44|2.82|0.01|0
3344050|1.0|0.001|28.96|1.32|2.38|0.02|0
3344365|0.996|0.008|209.64|6.93|3.26|0.02|0
3344409|1.0|0.001|35.6|1.16|2.47|0.02|0
3344503|0.977|0.096|7.0|0.43|1.73|0.03|0
3345441|1.0|0.001|37.06|1.36|2.49|0.02|0
3345830|1.0|0.001|75.64|2.26|2.8|0.02|0
3346227|1.0|0.001|69.43|2.23|2.75|0.01|0
3346284|1.0|0.001|33.02|1.36|2.45|0.02|0
3346398|1.0|0.001|44.3|1.49|2.57|0.02|0
3346501|1.0|0.001|20.2|0.9|2.21|0.02|0
3346725|1.0|0.003|137.47|4.29|3.06|0.01|0
3346779|1.0|0.001|22.36|0.94|2.25|0.02|0
3346788|1.0|0.001|41.08|1.22|2.54|0.01|0
3346914|1.0|0.001|99.41|2.79|2.93|0.01|0
3347054|1.0|0.001|21.23|0.86|2.23|0.02|0
3347110|1.0|0.001|32.95|1.29|2.43|0.02|0
3347135|1.0|0.002|171.73|5.66|3.17|0.02|2
3347146|0.911|0.22|4.56|0.33|1.54|0.03|0
3347286|1.0|0.001|41.7|1.41|2.53|0.02|0
3347431|1.0|0.001|66.61|1.9|2.76|0.01|0
3347458|1.0|0.001|42.07|1.75|2.55|0.02|0
3347554|1.0|0.001|35.34|1.14|2.47|0.02|0
3347570|0.616|0.318|224.93|28.24|3.28|0.05|0M
3347735|0.831|0.32|100.81|18.12|2.97|0.08|2
3347738|0.961|0.169|28.5|2.42|2.4|0.04|2
3347745|1.0|0.001|28.99|1.13|2.39|0.02|0
3347769|0.823|0.381|9.07|0.68|1.88|0.03|1
3347811|0.911|0.285|41.06|3.85|2.55|0.04|0
3348070|1.0|0.001|98.29|2.88|2.91|0.01|0
3348124|1.0|0.001|34.41|1.17|2.47|0.02|0
3348134|1.0|0.001|33.25|1.31|2.44|0.02|0
3348708|0.709|0.38|45.1|4.05|2.57|0.04|2M
3348774|1.0|0.001|34.33|1.21|2.46|0.02|0
3351749|1.0|0.001|33.74|1.45|2.45|0.02|0
3351782|0.581|0.289|18.48|3.4|2.16|0.08|0M
3352208|1.0|0.002|71.53|2.27|2.78|0.01|0
3352284|0.894|0.292|74.2|4.55|2.77|0.03|0
3352624|1.0|0.001|37.95|1.81|2.5|0.02|0
3352842|1.0|0.001|34.59|2.09|2.45|0.03|0
3352853|0.921|0.219|29.31|2.24|2.37|0.03|0
3353773|1.0|0.001|29.62|1.85|2.39|0.03|0
3353790|0.982|0.045|51.45|2.6|2.63|0.02|0
3354022|1.0|0.001|41.52|1.47|2.54|0.02|0
3354115|0.933|0.228|38.92|1.66|2.5|0.02|0
3354566|1.0|0.001|32.45|1.61|2.43|0.02|0
3354827|0.993|0.013|212.23|6.7|3.26|0.02|0
3355015|1.0|0.001|29.81|1.4|2.39|0.02|0
3355034|1.0|0.001|34.51|1.42|2.47|0.02|0
3355066|1.0|0.001|35.03|1.09|2.47|0.02|0
3355435|1.0|0.001|34.73|1.5|2.46|0.02|0
3355750|1.0|0.001|32.38|1.43|2.43|0.02|0
3356438|0.995|0.015|63.92|2.32|2.73|0.02|0
3356643|1.0|0.001|60.27|1.84|2.69|0.01|0
3356689|1.0|0.002|52.52|1.56|2.64|0.01|0
3424072|1.0|0.001|174.15|5.48|3.16|0.01|0
3424105|1.0|0.001|52.22|1.51|2.62|0.01|0
3424202|1.0|0.001|28.95|1.29|2.39|0.02|0
3424384|1.0|0.001|29.37|1.44|2.38|0.02|0
3424790|0.686|0.336|10.0|0.89|1.88|0.04|0M
3425044|1.0|0.001|55.28|1.66|2.65|0.01|0
3425217|1.0|0.001|73.27|2.2|2.77|0.01|0
3425279|1.0|0.001|7.13|0.32|1.73|0.02|0
3425476|1.0|0.001|39.78|1.42|2.52|0.02|0
3425675|1.0|0.001|27.65|1.55|2.36|0.03|0
3426673|1.0|0.003|180.15|5.56|3.17|0.01|0
3426812|1.0|0.001|41.52|1.21|2.53|0.01|0
3426898|1.0|0.001|63.45|1.85|2.72|0.01|0
3427144|1.0|0.001|33.15|1.31|2.44|0.02|0
3427257|0.999|0.004|7.71|0.25|1.82|0.02|2
3427365|1.0|0.001|32.79|1.21|2.44|0.02|0
3427629|1.0|0.001|28.49|1.76|2.36|0.03|0
3427850|1.0|0.001|30.97|2.56|2.41|0.04|0
3427908|0.999|0.003|135.18|4.16|3.07|0.02|0
3428447|1.0|0.001|28.75|1.26|2.36|0.02|0
3428530|1.0|0.002|194.31|5.88|3.2|0.01|0
3428577|0.997|0.011|135.66|4.4|3.06|0.02|0
3428926|1.0|0.001|46.93|1.91|2.61|0.02|0
3429018|1.0|0.001|38.54|2.11|2.5|0.02|0
3429176|1.0|0.001|46.47|1.42|2.57|0.01|0
3429205|0.935|0.204|204.79|8.89|3.24|0.02|0
3429364|0.999|0.002|205.96|6.18|3.23|0.01|0
3429738|1.0|0.001|59.99|2.36|2.69|0.02|0
3429803|0.991|0.013|140.23|19.78|3.08|0.06|0
3430007|0.998|0.014|115.45|3.55|2.99|0.01|2
3430048|1.0|0.001|38.48|1.31|2.51|0.02|0
3430205|1.0|0.001|53.09|1.71|2.63|0.02|0
3430379|1.0|0.001|33.09|2.12|2.42|0.03|0
3430471|1.0|0.001|49.57|1.37|2.61|0.01|0
3430526|0.985|0.028|139.87|5.03|3.08|0.02|0
3430674|0.999|0.005|130.27|3.71|3.04|0.01|0
3430868|1.0|0.001|81.68|2.68|2.84|0.01|0
3431022|1.0|0.001|35.4|1.47|2.47|0.02|0
3431244|1.0|0.001|33.19|1.66|2.43|0.02|0
3432060|0.78|0.518|9.46|0.76|1.85|0.04|0M
3432568|0.99|0.044|56.68|1.93|2.66|0.02|0
3432659|1.0|0.001|33.26|1.17|2.44|0.02|0
3432732|1.0|0.001|82.46|2.6|2.85|0.02|0
3432774|1.0|0.001|41.95|1.33|2.54|0.02|0
3432802|1.0|0.001|142.71|4.51|3.07|0.01|0
3432992|1.0|0.001|36.33|1.38|2.47|0.02|0
3433065|1.0|0.002|192.9|5.98|3.22|0.01|2
3433482|0.906|0.234|179.56|14.98|3.18|0.04|2
3437031|1.0|0.001|79.22|3.75|2.82|0.02|0
3437461|1.0|0.001|42.98|1.17|2.55|0.01|0
3437742|1.0|0.001|43.9|1.36|2.56|0.01|0
3438298|1.0|0.001|31.47|1.38|2.43|0.02|0
3438609|1.0|0.001|82.9|2.41|2.85|0.01|0
3439096|0.997|0.011|109.85|4.4|2.97|0.02|0
3439353|1.0|0.001|85.95|2.52|2.85|0.01|0
3439356|1.0|0.001|109.18|3.16|2.96|0.01|0
3439466|1.0|0.001|29.96|1.29|2.4|0.02|0
3440137|1.0|0.001|22.07|0.95|2.25|0.02|0
3440249|1.0|0.001|51.64|1.41|2.63|0.01|0
3440304|0.849|0.291|152.97|11.62|3.12|0.03|2
3441157|0.993|0.036|6.11|0.3|1.66|0.02|0
3441184|1.0|0.001|44.63|1.37|2.56|0.01|0
3441207|1.0|0.001|183.26|5.55|3.18|0.01|0
3441368|1.0|0.001|37.78|1.25|2.5|0.02|0
3441473|1.0|0.001|56.49|1.71|2.66|0.01|0
3441789|1.0|0.003|57.25|1.7|2.67|0.01|0
3441948|1.0|0.001|43.04|1.29|2.56|0.02|0
3442273|0.998|0.008|192.76|5.81|3.21|0.02|0
3442661|1.0|0.003|7.12|0.29|1.75|0.02|0
3442768|0.999|0.007|29.83|2.19|2.4|0.03|0
3442800|0.968|0.063|7.71|0.64|1.78|0.04|0
3442818|1.0|0.002|83.75|2.37|2.84|0.01|2
3443220|1.0|0.001|181.76|5.14|3.19|0.01|0
3443331|1.0|0.001|16.5|1.74|2.12|0.05|0
3443483|1.0|0.001|133.98|4.02|3.05|0.02|0
3443906|1.0|0.001|33.91|1.11|2.46|0.02|0
3444029|1.0|0.001|63.31|1.75|2.72|0.01|0
3444102|1.0|0.001|31.66|1.4|2.42|0.02|0
3444291|1.0|0.001|43.23|1.31|2.57|0.02|0
3444361|0.937|0.163|9.09|0.52|1.85|0.03|0
3444374|1.0|0.001|58.66|1.86|2.68|0.02|0
3444504|0.933|0.122|13.52|0.53|2.1|0.02|1
3444911|1.0|0.001|35.16|1.26|2.47|0.02|0
3444945|1.0|0.001|27.94|1.3|2.37|0.02|0
3445572|1.0|0.001|37.85|1.3|2.5|0.02|0
3445799|1.0|0.001|46.32|1.4|2.59|0.02|0
3445822|1.0|0.001|33.01|1.69|2.43|0.02|0
3445994|1.0|0.001|34.6|1.3|2.46|0.02|0
3446207|0.999|0.004|259.3|13.25|3.33|0.02|2
3446517|1.0|0.001|34.84|1.11|2.47|0.02|0
3446775|1.0|0.001|245.34|15.22|3.31|0.03|0
3446842|1.0|0.001|30.23|1.58|2.4|0.02|0
3447753|1.0|0.001|56.59|1.54|2.66|0.01|0
3448282|1.0|0.001|30.09|1.77|2.4|0.03|0
3448427|1.0|0.001|108.27|3.11|2.97|0.01|0
3448531|1.0|0.001|23.99|0.79|2.31|0.02|0
3448546|0.72|0.395|5.54|0.33|1.63|0.03|0M
3448567|0.65|0.486|4.96|0.34|1.58|0.03|0M
3448729|1.0|0.001|24.48|1.07|2.3|0.02|0
3449079|1.0|0.001|35.76|1.16|2.49|0.02|0
3449105|0.889|0.276|88.54|10.57|2.91|0.05|2
3449224|1.0|0.001|29.6|1.3|2.38|0.02|0
3449373|1.0|0.001|33.37|1.23|2.44|0.02|0
3449808|0.611|0.378|180.26|28.78|3.2|0.07|0M
3449870|1.0|0.002|110.32|3.32|2.96|0.01|0
3449907|1.0|0.001|53.42|1.5|2.64|0.01|0
3450129|1.0|0.001|31.75|1.45|2.42|0.02|0
3452785|1.0|0.001|28.75|1.26|2.37|0.02|0
3452915|1.0|0.001|57.25|1.94|2.67|0.02|0
3453029|0.984|0.054|8.64|0.7|1.82|0.04|0
3453419|1.0|0.001|45.79|1.36|2.58|0.01|0
3454246|0.992|0.017|127.38|4.24|3.02|0.02|0
3454605|1.0|0.001|17.36|0.67|2.16|0.02|0
3454626|1.0|0.002|119.62|3.32|2.99|0.01|0
3454923|0.619|0.525|210.96|15.63|3.25|0.03|0M
3454968|0.998|0.007|49.38|1.92|2.61|0.02|0
3455146|1.0|0.001|57.7|1.83|2.68|0.01|0
3455336|0.966|0.05|174.0|13.37|3.17|0.03|0
3455760|1.0|0.001|48.7|1.59|2.6|0.02|0
3455784|1.0|0.001|103.7|3.18|2.93|0.01|0
3455843|1.0|0.001|33.01|1.86|2.43|0.02|0
3455906|1.0|0.001|46.81|1.49|2.59|0.02|0
3455941|1.0|0.001|35.66|1.49|2.44|0.02|0
3456215|0.999|0.004|250.69|10.15|3.33|0.02|0
3456216|1.0|0.001|54.36|1.69|2.66|0.02|0
3456313|1.0|0.001|76.41|3.35|2.8|0.02|0
3456426|0.996|0.023|25.72|1.59|2.31|0.03|0
3456449|1.0|0.001|55.41|1.57|2.67|0.01|0
3456564|1.0|0.001|30.34|1.31|2.4|0.02|0
3456587|0.995|0.013|88.74|2.9|2.88|0.02|0
3456666|1.0|0.001|19.56|1.04|2.19|0.02|0
3456843|0.999|0.002|108.43|3.2|2.97|0.01|0
3456864|1.0|0.002|34.75|1.31|2.48|0.02|0
3457190|1.0|0.001|32.25|1.94|2.43|0.03|0
3457298|1.0|0.001|39.59|1.31|2.51|0.02|0
3457392|1.0|0.001|34.36|1.39|2.45|0.02|0
3457431|1.0|0.001|31.6|1.31|2.42|0.02|0
3457434|1.0|0.001|24.13|0.93|2.29|0.02|0
3457618|1.0|0.001|35.32|1.44|2.46|0.02|0
3457951|1.0|0.001|36.39|1.36|2.48|0.02|0
3458097|1.0|0.001|69.28|2.1|2.76|0.02|0
3458328|1.0|0.001|36.59|1.58|2.49|0.02|0
3458378|1.0|0.002|25.15|1.17|2.32|0.02|0
3458643|1.0|0.001|75.87|2.78|2.8|0.02|0
3458703|1.0|0.001|25.34|0.98|2.32|0.02|0
3458715|0.98|0.044|169.28|5.13|3.16|0.02|0
3459109|1.0|0.001|65.0|1.9|2.73|0.01|0
3459113|1.0|0.002|87.28|9.92|2.86|0.05|1
3459233|1.0|0.002|95.24|2.76|2.91|0.01|0
3459347|1.0|0.001|40.13|1.32|2.53|0.01|0
3459529|0.982|0.064|41.86|1.6|2.53|0.02|2
3525303|1.0|0.001|13.29|0.61|2.04|0.02|0
3525541|1.0|0.001|26.31|1.28|2.34|0.02|0
3525569|0.999|0.007|154.03|4.76|3.12|0.02|0
3525643|0.994|0.028|54.1|1.77|2.7|0.02|1
3525654|0.995|0.013|22.7|0.95|2.26|0.02|0
3525951|1.0|0.001|38.85|1.68|2.5|0.02|0
3526061|1.0|0.001|124.63|3.84|3.01|0.02|0
3526427|0.999|0.004|77.42|2.35|2.86|0.02|1
3526625|1.0|0.001|32.83|1.71|2.43|0.02|0
3526706|0.851|0.285|188.17|10.72|3.2|0.03|0
3526709|1.0|0.001|32.5|1.24|2.43|0.02|0
3526964|1.0|0.001|32.21|1.31|2.43|0.02|0
3526995|1.0|0.001|36.34|1.22|2.47|0.02|0
3527032|1.0|0.001|40.81|1.68|2.53|0.02|0
3527113|0.913|0.146|127.34|5.04|3.01|0.02|2
3527156|1.0|0.001|32.02|1.42|2.43|0.02|0
3527231|1.0|0.001|18.03|1.25|2.17|0.03|0
3527264|1.0|0.001|55.41|1.59|2.66|0.01|0
3527341|1.0|0.001|30.4|1.39|2.41|0.02|0
3527383|0.683|0.483|12.78|1.01|2.0|0.04|0M
3527518|0.98|0.028|280.15|17.2|3.38|0.03|0
3527708|1.0|0.001|9.94|0.64|1.9|0.03|0
3527891|1.0|0.001|30.72|1.83|2.4|0.03|0
3528158|1.0|0.001|32.85|1.29|2.45|0.02|0
3528656|1.0|0.001|21.33|0.82|2.24|0.02|0
3528900|1.0|0.001|31.93|1.44|2.43|0.02|0
3528993|1.0|0.002|158.52|5.1|3.13|0.02|0
3529097|1.0|0.001|33.16|1.35|2.43|0.02|0
3529175|0.999|0.004|216.83|6.92|3.26|0.02|0
3529276|1.0|0.001|61.7|1.83|2.71|0.01|0
3529399|0.999|0.002|127.38|4.15|3.02|0.01|0
3529456|1.0|0.001|32.3|1.17|2.44|0.02|0
3529480|1.0|0.001|43.07|1.88|2.55|0.02|0
3529597|1.0|0.001|52.17|1.59|2.64|0.02|0
3530333|1.0|0.002|135.51|4.05|3.05|0.02|0
3530520|1.0|0.001|34.79|1.46|2.46|0.02|0
3530823|1.0|0.001|39.69|1.87|2.52|0.02|0
3530942|1.0|0.001|56.31|1.44|2.67|0.01|0
3531118|0.969|0.037|201.05|27.97|3.23|0.06|0
3531436|1.0|0.002|172.72|5.62|3.16|0.01|0
3531478|1.0|0.002|239.88|8.11|3.3|0.02|0
3531647|1.0|0.001|31.42|1.48|2.4|0.02|0
3532085|1.0|0.001|104.65|2.96|2.93|0.01|0
3532113|1.0|0.001|46.97|1.49|2.59|0.02|0
3532734|1.0|0.001|148.29|4.45|3.09|0.01|0
3532849|0.999|0.004|153.48|4.85|3.11|0.02|0
3532985|1.0|0.001|119.8|7.11|3.0|0.03|0
3533223|0.99|0.032|70.92|3.73|2.76|0.02|0
3533409|0.993|0.021|199.5|6.37|3.23|0.02|0
3533464|1.0|0.001|192.54|6.19|3.2|0.01|0
3533480|1.0|0.001|25.96|1.03|2.33|0.02|0
3533842|0.999|0.006|26.94|1.13|2.34|0.02|0
3534077|0.997|0.005|232.48|7.51|3.3|0.02|0
3534438|1.0|0.001|33.18|1.54|2.43|0.02|0
3534451|1.0|0.001|29.5|1.58|2.4|0.02|0
3534577|1.0|0.001|50.06|1.34|2.62|0.01|0
3534602|0.799|0.282|242.22|33.63|3.32|0.06|0
3534649|1.0|0.001|33.86|1.36|2.45|0.02|0
3539190|1.0|0.001|33.66|1.27|2.46|0.02|0
3539261|1.0|0.001|31.39|1.4|2.42|0.02|0
3539408|1.0|0.001|115.06|3.29|2.98|0.01|0
3539429|1.0|0.001|113.34|3.34|2.97|0.01|0
3539483|0.604|0.559|4.95|0.41|1.57|0.04|0M
3539897|1.0|0.001|10.11|0.51|1.9|0.02|0
3540650|1.0|0.001|34.68|1.26|2.46|0.02|0
3541061|1.0|0.001|40.96|1.26|2.53|0.01|0
3541631|1.0|0.001|25.43|1.36|2.32|0.02|0
3541897|1.0|0.001|46.27|1.25|2.59|0.01|0
3541930|1.0|0.001|29.87|1.61|2.4|0.02|0
3542241|0.995|0.009|123.5|4.32|3.05|0.02|1
3542248|0.996|0.008|122.84|3.91|3.02|0.02|0
3542426|1.0|0.001|40.81|1.3|2.54|0.02|0
3542501|1.0|0.001|43.51|1.28|2.56|0.01|0
3542895|1.0|0.001|31.85|1.29|2.43|0.02|0
3543114|1.0|0.001|31.04|1.32|2.42|0.02|0
3543254|0.963|0.073|60.08|1.88|2.74|0.02|1
3543433|1.0|0.001|9.73|0.56|1.89|0.03|0
3543443|1.0|0.001|32.61|1.59|2.44|0.02|0
3543446|0.997|0.012|133.22|4.03|3.06|0.02|0
3543722|1.0|0.001|18.19|0.71|2.16|0.02|0
3543846|1.0|0.001|36.4|1.14|2.48|0.02|0
3543887|1.0|0.001|44.85|1.49|2.56|0.02|0
3544063|1.0|0.001|33.81|1.21|2.46|0.02|0
3544121|1.0|0.001|30.18|1.29|2.41|0.02|0
3544201|1.0|0.001|38.82|1.37|2.51|0.02|0
3544390|1.0|0.001|34.11|1.24|2.46|0.02|0
3544421|0.999|0.004|115.82|3.72|3.0|0.02|0
3544494|0.877|0.206|215.18|28.11|3.27|0.06|0
3544534|1.0|0.001|24.71|0.91|2.31|0.02|0
3544637|1.0|0.001|32.26|1.64|2.42|0.02|0
3544887|1.0|0.001|32.81|1.43|2.44|0.02|0
3544968|0.995|0.013|12.08|0.53|2.01|0.02|1
3544987|1.0|0.001|11.88|0.52|1.97|0.02|0
3545033|1.0|0.001|81.44|2.36|2.82|0.01|0
3545147|1.0|0.001|56.19|1.86|2.67|0.02|0
3545520|1.0|0.001|30.03|1.37|2.4|0.02|0
3545583|0.653|0.476|15.55|0.59|2.16|0.02|1M
3545729|0.999|0.004|42.99|1.34|2.59|0.02|1
3546046|1.0|0.001|179.48|5.34|3.17|0.01|0
3546061|1.0|0.001|32.09|1.84|2.43|0.03|0
3546258|1.0|0.001|39.18|1.21|2.51|0.02|0
3546343|1.0|0.001|38.07|1.22|2.51|0.02|0
3546523|0.978|0.07|127.11|3.71|3.03|0.01|2
3546718|0.538|0.52|56.52|6.35|2.69|0.05|1M
3547041|1.0|0.001|104.12|3.03|2.93|0.01|0
3547198|1.0|0.001|44.72|1.37|2.58|0.02|0
3547236|0.999|0.011|133.5|4.23|3.04|0.01|0
3547247|0.734|0.308|17.3|1.32|2.2|0.03|1
3547488|1.0|0.001|70.43|2.03|2.76|0.01|0
3547798|1.0|0.001|30.55|1.39|2.42|0.02|0
3547800|0.884|0.294|51.23|10.18|2.68|0.09|1
3547853|1.0|0.001|43.18|1.31|2.56|0.02|0
3547943|1.0|0.001|31.82|1.81|2.42|0.03|0
3548004|0.99|0.02|33.35|2.06|2.47|0.03|1
3548075|1.0|0.001|36.06|1.28|2.48|0.02|0
3548271|1.0|0.001|42.15|1.88|2.56|0.02|0
3548653|1.0|0.001|32.22|1.6|2.43|0.02|0
3548732|1.0|0.001|42.59|1.81|2.54|0.02|0
3549969|1.0|0.001|30.83|1.65|2.41|0.02|0
3549989|1.0|0.001|33.38|1.35|2.44|0.02|0
3550074|1.0|0.001|33.31|1.24|2.44|0.02|0
3550605|1.0|0.001|36.35|1.26|2.47|0.02|0
3550658|1.0|0.001|31.28|1.28|2.42|0.02|0
3550673|0.959|0.286|13.77|0.68|2.12|0.03|2
3550921|0.999|0.006|31.74|1.39|2.43|0.02|0
3553319|1.0|0.001|60.87|1.86|2.7|0.01|0
3553435|1.0|0.001|41.85|1.39|2.54|0.02|0
3553458|1.0|0.001|39.2|1.49|2.5|0.02|0
3553529|1.0|0.002|113.46|3.18|2.97|0.01|0
3553553|0.685|0.288|76.24|24.96|2.82|0.14|1
3553768|1.0|0.001|32.4|1.26|2.43|0.02|0
3554253|0.999|0.005|78.05|2.37|2.82|0.02|0
3554343|0.635|0.518|108.65|4.01|2.96|0.02|2M
3554497|0.95|0.241|44.7|2.1|2.56|0.02|0
3554732|1.0|0.001|6.73|0.23|1.72|0.02|0
3554912|1.0|0.001|56.08|1.56|2.67|0.01|0
3555292|1.0|0.001|57.59|1.65|2.68|0.01|0
3555594|1.0|0.001|68.6|1.98|2.75|0.01|0
3556560|1.0|0.001|41.61|1.27|2.54|0.02|0
3556684|0.999|0.004|51.66|1.54|2.63|0.02|0
3556801|1.0|0.001|58.22|1.83|2.67|0.01|0
3557196|1.0|0.001|37.41|1.46|2.49|0.02|0
3557209|0.583|0.458|118.99|32.3|3.03|0.12|1M
3557265|0.683|0.404|49.04|4.27|2.61|0.04|0M
3557601|1.0|0.001|28.94|1.61|2.38|0.03|0
3557606|1.0|0.001|107.55|3.21|2.96|0.01|0
3558144|0.924|0.2|111.8|9.54|2.97|0.04|0
3558468|0.998|0.006|132.52|4.25|3.04|0.01|0
3558705|1.0|0.001|49.06|1.9|2.61|0.02|0
3558803|-99.0|-99.0|51.91|2.06|2.63|0.02|0
3558825|0.999|0.002|163.21|5.26|3.14|0.02|0
3558846|1.0|0.001|29.21|1.53|2.38|0.02|0
3558848|1.0|0.001|55.2|1.84|2.66|0.02|0
3559029|0.998|0.004|15.14|0.89|2.08|0.03|0
3559123|1.0|0.001|40.11|1.25|2.52|0.02|0
3559172|0.965|0.159|6.14|0.25|1.67|0.02|0
3559182|1.0|0.001|23.93|1.47|2.28|0.03|0
3559502|1.0|0.001|76.09|2.25|2.79|0.01|0
3559806|0.996|0.029|15.37|1.21|2.09|0.04|0
3559812|0.873|0.28|65.57|2.21|2.73|0.02|2
3559893|1.0|0.001|59.43|1.84|2.69|0.01|2
3560093|1.0|0.001|86.58|2.5|2.86|0.01|0
3560181|1.0|0.001|30.36|1.96|2.39|0.03|0
3560260|0.999|0.004|24.56|1.01|2.32|0.02|0
3560289|1.0|0.001|28.55|1.21|2.39|0.02|0
3561194|1.0|0.001|21.32|0.83|2.24|0.02|0
3561320|1.0|0.001|51.61|1.53|2.64|0.01|0
3561533|1.0|0.001|35.1|1.03|2.47|0.01|0
3561803|0.983|0.049|32.72|1.67|2.44|0.02|2
3561883|1.0|0.001|36.97|1.11|2.49|0.02|0
3626141|1.0|0.001|44.42|1.36|2.57|0.02|0
3626511|0.727|0.408|6.65|0.36|1.7|0.02|0M
3626776|1.0|0.001|31.48|1.43|2.42|0.02|0
3626807|1.0|0.001|34.54|1.25|2.48|0.02|0
3627742|1.0|0.001|62.49|1.86|2.72|0.01|0
3628188|0.929|0.156|249.8|18.71|3.33|0.03|0
3628507|0.958|0.189|274.34|14.5|3.36|0.02|0
3628943|0.999|0.003|118.97|3.46|3.0|0.01|0
3629080|1.0|0.001|23.23|0.92|2.29|0.02|0
3629335|1.0|0.001|30.88|1.48|2.42|0.02|0
3629684|1.0|0.001|66.22|1.9|2.73|0.01|0
3629790|1.0|0.001|36.66|1.99|2.48|0.02|0
3630172|0.999|0.006|20.6|1.54|2.21|0.03|0
3630240|0.997|0.006|226.17|15.53|3.29|0.03|0
3631092|0.999|0.002|196.88|6.49|3.22|0.02|0
3631402|1.0|0.001|47.95|1.64|2.6|0.02|0
3631485|0.534|0.524|175.46|12.53|3.17|0.03|0M
3631621|1.0|0.001|36.89|1.17|2.49|0.02|0
3631702|0.764|0.46|65.24|20.57|2.78|0.14|1M
3631709|1.0|0.001|29.05|1.53|2.39|0.02|0
3631766|1.0|0.001|19.07|0.61|2.19|0.02|0
3631817|1.0|0.001|44.39|1.5|2.57|0.02|0
3631821|1.0|0.001|60.96|2.06|2.72|0.02|0
3632361|1.0|0.001|49.58|1.4|2.61|0.01|0
3632468|1.0|0.001|42.52|2.09|2.54|0.02|0
3632549|1.0|0.001|34.91|1.24|2.47|0.02|0
3632803|1.0|0.001|158.85|5.24|3.13|0.02|0
3633057|1.0|0.001|49.72|1.41|2.61|0.01|0
3633152|1.0|0.001|29.62|1.72|2.38|0.03|0
3633279|0.997|0.007|232.01|7.2|3.3|0.02|0
3633693|-99.0|-99.0|32.36|9.0|2.41|0.12|0
3633751|0.999|0.003|168.45|7.12|3.15|0.02|0
3634224|1.0|0.001|98.01|2.96|2.9|0.01|0
3634438|0.919|0.165|9.87|0.79|1.87|0.04|0
3634451|0.966|0.057|10.01|0.72|1.84|0.03|0
3634488|1.0|0.001|223.15|7.35|3.27|0.01|0
3634542|1.0|0.001|39.21|1.38|2.51|0.02|0
3634578|1.0|0.001|31.62|1.46|2.42|0.02|0
3634720|1.0|0.001|35.42|1.87|2.47|0.02|0
3634981|0.989|0.028|4.92|0.28|1.58|0.03|0
3640459|0.556|0.478|224.09|18.62|3.28|0.04|0M
3640486|0.979|0.107|46.63|1.37|2.59|0.01|0
3640714|0.998|0.012|223.71|7.35|3.28|0.02|0
3640718|1.0|0.001|40.63|1.85|2.53|0.02|0
3640776|1.0|0.001|36.69|1.24|2.48|0.02|0
3641504|1.0|0.002|96.74|2.82|2.91|0.01|0
3641677|1.0|0.001|27.46|1.67|2.37|0.03|0
3642038|1.0|0.001|38.15|1.57|2.49|0.02|0
3642101|1.0|0.001|31.72|1.48|2.41|0.02|0
3642135|1.0|0.001|50.52|1.52|2.63|0.01|0
3642483|1.0|0.001|31.51|1.32|2.43|0.02|0
3642837|1.0|0.002|88.62|2.62|2.86|0.01|0
3642873|1.0|0.001|29.81|1.8|2.4|0.03|0
3643387|1.0|0.001|42.27|1.24|2.54|0.01|0
3643390|0.996|0.024|41.89|1.52|2.56|0.02|1
3643447|1.0|0.001|29.12|1.32|2.38|0.02|0
3643717|1.0|0.001|13.92|0.62|2.04|0.02|0
3643725|1.0|0.001|40.96|1.24|2.53|0.02|0
3644159|1.0|0.002|121.04|3.45|3.01|0.01|2
3644223|1.0|0.001|164.06|5.11|3.14|0.01|0
3644958|1.0|0.001|110.03|3.18|2.96|0.01|0
3645006|1.0|0.001|36.02|1.19|2.48|0.02|0
3645188|0.99|0.087|34.17|1.38|2.48|0.02|1
3645210|1.0|0.001|30.4|1.43|2.41|0.02|0
3645232|1.0|0.001|8.69|0.39|1.84|0.02|0
3645345|1.0|0.001|30.54|1.4|2.42|0.02|0
3645572|1.0|0.001|31.72|1.32|2.43|0.02|0
3645589|1.0|0.002|159.16|5.04|3.12|0.01|0
3645809|0.804|0.353|48.6|7.82|2.62|0.07|1
3645811|1.0|0.001|38.04|1.46|2.5|0.02|0
3646127|1.0|0.001|50.55|1.37|2.62|0.01|0
3646628|1.0|0.001|26.62|1.1|2.34|0.02|0
3646645|1.0|0.001|32.21|1.36|2.43|0.02|0
3646814|1.0|0.001|38.72|1.19|2.5|0.02|0
3646828|0.999|0.003|10.12|0.61|1.9|0.03|0
3646855|0.919|0.299|47.03|1.66|2.59|0.02|2
3646933|1.0|0.001|6.8|0.29|1.72|0.02|0
3647045|1.0|0.001|30.21|1.61|2.39|0.02|0
3647215|0.999|0.007|132.97|4.23|3.04|0.01|0
3647291|1.0|0.001|6.74|0.23|1.73|0.02|0
3647864|1.0|0.001|82.16|2.5|2.83|0.02|0
3647918|1.0|0.001|44.47|1.41|2.57|0.02|0
3648150|1.0|0.001|28.99|1.05|2.38|0.02|0
3648327|1.0|0.001|22.96|0.94|2.28|0.02|0
3648674|1.0|0.001|100.83|2.94|2.93|0.01|0
3648906|1.0|0.001|32.38|1.24|2.44|0.02|0
3648943|0.999|0.003|109.83|3.67|2.96|0.02|0
3648982|1.0|0.001|34.3|1.44|2.46|0.02|0
3649200|1.0|0.001|30.02|1.57|2.4|0.02|0
3649449|1.0|0.001|33.85|1.11|2.44|0.01|0
3649673|1.0|0.001|30.17|1.28|2.4|0.02|0
3650590|0.825|0.391|270.57|19.86|3.37|0.03|0
3651360|1.0|0.001|29.97|1.65|2.39|0.02|0
3653993|1.0|0.001|25.84|1.47|2.33|0.03|0
3654043|1.0|0.001|36.94|1.14|2.48|0.01|0
3654420|1.0|0.001|54.56|1.79|2.65|0.02|0
3654437|1.0|0.001|70.24|1.91|2.77|0.01|0
3654753|0.999|0.002|95.13|2.82|2.9|0.01|0
3654861|1.0|0.001|31.88|1.27|2.41|0.02|0
3654897|1.0|0.002|9.86|0.66|1.89|0.03|0
3655287|1.0|0.001|56.07|1.63|2.71|0.01|1
3655832|1.0|0.001|31.46|1.26|2.41|0.02|0
3656231|1.0|0.001|38.01|1.4|2.5|0.02|0
3656240|1.0|0.001|98.68|3.3|2.92|0.02|0
3657037|0.931|0.193|47.62|1.95|2.65|0.02|1
3657670|1.0|0.002|66.91|1.96|2.74|0.01|0
3657793|1.0|0.001|79.79|3.82|2.83|0.02|0
3658136|1.0|0.001|8.57|0.52|1.83|0.03|0
3658657|1.0|0.001|37.35|1.59|2.49|0.02|0
3658812|1.0|0.001|19.64|1.05|2.2|0.02|0
3658900|1.0|0.001|58.74|1.64|2.68|0.01|0
3659155|1.0|0.001|19.63|1.11|2.19|0.03|0
3659407|0.997|0.015|116.12|3.47|2.98|0.02|0
3659811|0.943|0.184|62.24|3.31|2.64|0.02|1
3660007|1.0|0.001|41.16|1.42|2.53|0.02|0
3660151|1.0|0.002|24.35|1.01|2.29|0.02|0
3660182|1.0|0.001|31.89|1.96|2.42|0.03|0
3660245|1.0|0.001|33.9|1.09|2.45|0.02|0
3660374|1.0|0.001|49.77|1.41|2.61|0.01|0
3660498|1.0|0.001|58.67|1.84|2.68|0.01|0
3660554|1.0|0.001|39.73|1.18|2.52|0.01|0
3660820|0.999|0.004|37.18|2.73|2.49|0.03|0
3660866|1.0|0.001|51.03|1.56|2.64|0.02|0
3660976|1.0|0.001|41.55|1.84|2.56|0.02|0
3661095|0.997|0.021|9.53|0.61|1.88|0.03|0
3661182|0.998|0.009|10.82|0.51|1.93|0.02|0
3661266|1.0|0.001|45.39|1.29|2.57|0.01|0
3661344|0.837|0.307|7.3|0.28|1.75|0.02|2
3661458|1.0|0.001|32.8|1.17|2.43|0.02|0
3661494|1.0|0.001|87.6|2.57|2.86|0.01|0
3661507|0.999|0.004|93.24|2.8|2.89|0.02|0
3661671|0.999|0.002|154.55|4.93|3.11|0.02|0
3661719|1.0|0.002|45.66|1.31|2.58|0.01|0
3661951|-99.0|-99.0|197.27|6.96|3.23|0.02|0
3661964|0.839|0.272|6.88|0.26|1.79|0.02|1
3662064|1.0|0.001|32.19|1.34|2.44|0.02|0
3662120|1.0|0.001|37.82|1.29|2.5|0.02|0
3662283|0.997|0.01|8.16|0.31|1.81|0.02|0
3662421|1.0|0.001|38.46|1.18|2.5|0.02|0
3662494|0.994|0.012|113.99|5.9|2.98|0.02|0
3662960|1.0|0.001|27.73|1.06|2.37|0.02|0
3663039|0.821|0.317|52.39|2.72|2.66|0.02|2
3663047|1.0|0.001|55.08|1.75|2.65|0.01|0
3663200|1.0|0.001|92.54|2.65|2.89|0.01|0
3663296|0.781|0.415|198.89|8.08|3.23|0.02|0
3663360|1.0|0.001|38.97|1.32|2.52|0.02|0
3663850|1.0|0.001|49.09|1.55|2.61|0.01|0
3727412|1.0|0.001|30.57|1.04|2.4|0.02|0
3728553|1.0|0.001|31.79|1.27|2.42|0.02|0
3728689|0.979|0.026|234.53|7.66|3.3|0.02|0
3728936|1.0|0.001|43.76|1.54|2.56|0.02|0
3729141|1.0|0.001|26.66|1.29|2.33|0.02|0
3729611|1.0|0.001|36.38|1.25|2.46|0.02|0
3729799|1.0|0.001|36.87|1.26|2.48|0.02|0
3729833|1.0|0.001|51.05|1.6|2.62|0.01|0
3729848|1.0|0.001|24.87|0.92|2.32|0.02|0
3729864|1.0|0.001|30.75|1.22|2.41|0.02|0
3729884|1.0|0.001|42.47|2.26|2.54|0.02|0
3730125|1.0|0.001|8.47|0.53|1.83|0.03|0
3730689|1.0|0.001|46.59|1.34|2.58|0.01|0
3730854|1.0|0.001|44.39|1.24|2.56|0.01|0
3730953|1.0|0.001|50.78|2.09|2.63|0.02|0
3731411|0.888|0.318|5.65|0.27|1.64|0.02|0
3732089|1.0|0.001|32.11|1.22|2.42|0.02|0
3732972|1.0|0.001|30.75|1.44|2.41|0.02|0
3733028|1.0|0.001|175.8|5.36|3.17|0.02|0
3733123|1.0|0.002|72.83|2.09|2.78|0.01|0
3733205|0.925|0.312|33.17|6.08|2.46|0.08|1
3733209|1.0|0.001|33.14|2.24|2.43|0.03|0
3733676|1.0|0.001|104.79|2.92|2.93|0.01|0
3733826|1.0|0.001|35.98|1.48|2.47|0.02|0
3734104|1.0|0.001|58.96|1.65|2.68|0.01|0
3734205|0.999|0.004|52.94|17.74|2.6|0.15|0
3734501|0.999|0.003|125.81|3.82|3.02|0.02|0
3735269|1.0|0.001|33.06|1.52|2.43|0.02|0
3735347|1.0|0.001|40.49|1.3|2.53|0.02|0
3735447|1.0|0.001|66.74|1.99|2.73|0.01|0
3735699|0.911|0.243|5.17|0.38|1.6|0.03|0
3735912|0.997|0.015|207.26|6.93|3.24|0.02|0
3736195|1.0|0.001|31.9|1.54|2.43|0.02|0
3736251|1.0|0.001|34.45|2.38|2.46|0.03|0
3736289|1.0|0.001|51.5|1.61|2.63|0.01|0
3736401|1.0|0.001|30.18|1.5|2.4|0.02|0
3736477|1.0|0.001|28.57|1.66|2.38|0.03|0
3742519|1.0|0.001|8.13|0.27|1.81|0.02|0
3742673|1.0|0.001|65.14|2.04|2.73|0.01|0
3742857|0.999|0.005|97.26|3.27|2.9|0.02|0
3743126|0.822|0.403|36.6|1.56|2.47|0.02|0
3743152|0.996|0.021|38.6|1.35|2.52|0.02|1
3743696|1.0|0.001|75.91|2.28|2.8|0.02|0
3743718|1.0|0.001|40.59|3.87|2.59|0.04|1
3743725|1.0|0.001|38.29|1.53|2.51|0.02|0
3744043|1.0|0.001|112.34|3.31|2.97|0.01|0
3744408|1.0|0.001|43.52|1.4|2.55|0.02|0
3744681|1.0|0.001|65.85|2.4|2.74|0.02|0
3744954|1.0|0.001|39.01|1.36|2.52|0.02|0
3745153|1.0|0.001|44.93|1.67|2.57|0.02|0
3745159|-99.0|-99.0|12.42|0.7|2.0|0.03|2
3745228|0.99|0.019|70.52|6.9|2.79|0.04|1
3745772|1.0|0.002|74.21|2.09|2.79|0.01|0
3746005|1.0|0.002|94.4|2.72|2.9|0.01|0
3746136|1.0|0.001|42.71|1.41|2.55|0.02|0
3746974|1.0|0.001|9.2|0.57|1.84|0.03|0
3747623|1.0|0.001|33.87|1.2|2.47|0.02|2
3747726|1.0|0.001|30.92|1.28|2.41|0.02|0
3747777|1.0|0.001|43.82|1.36|2.55|0.02|0
3747860|1.0|0.001|35.09|1.4|2.46|0.02|0
3747861|1.0|0.001|13.45|0.71|2.02|0.02|0
3748239|1.0|0.001|34.16|1.26|2.47|0.02|0
3748487|1.0|0.001|28.48|1.58|2.37|0.03|0
3748585|1.0|0.001|44.36|1.78|2.55|0.02|0
3748691|1.0|0.001|38.91|1.36|2.51|0.02|0
3748913|1.0|0.001|34.76|1.45|2.46|0.02|0
3748941|1.0|0.001|32.8|1.16|2.43|0.02|0
3749018|1.0|0.002|113.24|3.23|2.98|0.01|0
3749416|0.728|0.375|66.35|15.56|2.79|0.1|1M
3749487|1.0|0.001|68.54|1.98|2.75|0.01|0
3750216|0.811|0.346|24.49|1.35|2.34|0.03|1
3750613|1.0|0.001|17.67|0.75|2.14|0.02|0
3750614|1.0|0.001|52.58|1.55|2.63|0.01|0
3750741|1.0|0.001|30.97|1.1|2.42|0.02|0
3750783|1.0|0.001|110.82|3.39|2.97|0.01|0
3750794|1.0|0.001|30.88|1.71|2.41|0.03|0
3750796|1.0|0.001|39.58|1.32|2.52|0.02|0
3750891|1.0|0.001|54.7|1.78|2.65|0.01|0
3751075|1.0|0.001|41.54|1.3|2.55|0.02|0
3751167|1.0|0.001|28.48|1.56|2.38|0.02|0
3751222|1.0|0.001|38.33|1.63|2.5|0.02|2
3751415|0.999|0.003|141.81|4.45|3.08|0.02|0
3751663|1.0|0.001|84.79|2.41|2.86|0.01|0
3751902|0.774|0.32|6.03|1.26|1.76|0.09|1
3751903|0.999|0.003|76.33|2.26|2.81|0.01|0
3752149|0.999|0.004|60.26|3.18|2.72|0.02|0
3754895|1.0|0.001|63.4|2.04|2.71|0.01|0
3755154|1.0|0.001|43.47|1.59|2.57|0.02|0
3755183|1.0|0.001|33.82|1.3|2.45|0.02|0
3755342|1.0|0.001|36.45|1.52|2.48|0.02|0
3755923|1.0|0.001|42.34|1.62|2.55|0.02|0
3755935|-99.0|-99.0|14.68|1.04|2.1|0.03|1
3755952|1.0|0.001|32.11|1.22|2.43|0.02|0
3756174|1.0|0.001|109.12|3.18|2.96|0.01|0
3756180|1.0|0.001|56.23|1.63|2.66|0.01|0
3756291|1.0|0.001|35.11|1.19|2.46|0.02|0
3756540|1.0|0.001|31.57|1.2|2.41|0.02|0
3756670|1.0|0.001|35.6|1.4|2.48|0.02|0
3756737|1.0|0.001|32.77|1.37|2.42|0.02|0
3756863|1.0|0.001|36.66|1.48|2.49|0.02|0
3757193|0.999|0.003|7.14|0.24|1.74|0.02|0
3757758|0.998|0.007|38.81|1.62|2.51|0.02|0
3757868|1.0|0.001|32.81|1.21|2.44|0.02|0
3757928|1.0|0.001|32.14|1.35|2.42|0.02|0
3758215|1.0|0.001|31.91|1.27|2.42|0.02|0
3758290|1.0|0.001|22.86|2.29|2.26|0.04|0
3758458|1.0|0.001|72.98|2.25|2.79|0.02|0
3758505|0.989|0.018|158.82|5.15|3.13|0.01|0
3758541|0.947|0.058|8.22|0.58|1.79|0.03|0
3758597|1.0|0.002|10.41|0.41|1.91|0.02|0
3758731|1.0|0.001|79.62|2.47|2.83|0.01|0
3759435|1.0|0.001|38.51|1.6|2.5|0.02|0
3759444|1.0|0.001|39.59|1.31|2.51|0.02|0
3759654|1.0|0.001|92.65|2.71|2.89|0.01|0
3759696|1.0|0.001|29.91|1.57|2.38|0.02|0
3759814|0.997|0.006|223.35|7.04|3.27|0.01|0
3759864|1.0|0.001|37.99|2.12|2.5|0.03|0
3760124|0.897|0.261|7.03|0.29|1.8|0.02|1
3760126|0.977|0.043|7.69|0.43|1.78|0.03|0
3760337|1.0|0.001|38.07|1.84|2.5|0.02|0
3760571|1.0|0.001|17.97|1.02|2.15|0.03|0
3760664|1.0|0.002|80.07|2.23|2.82|0.01|0
3760843|1.0|0.002|102.95|3.33|2.93|0.01|0
3760997|1.0|0.001|30.92|1.28|2.4|0.02|0
3761250|1.0|0.002|54.31|3.33|2.65|0.03|0
3761286|0.719|0.346|63.92|5.68|2.71|0.04|2
3761317|1.0|0.001|36.67|1.74|2.48|0.02|0
3761319|0.999|0.005|34.85|1.23|2.5|0.02|2
3761496|1.0|0.001|31.76|1.35|2.41|0.02|0
3761660|1.0|0.001|10.83|0.95|1.93|0.04|0
3761680|1.0|0.001|33.23|1.7|2.44|0.02|0
3761733|1.0|0.001|38.33|1.34|2.51|0.02|0
3762380|1.0|0.001|55.8|1.6|2.66|0.01|0
3762696|-99.0|-99.0|74.85|15.52|2.8|0.09|2
3763000|0.622|0.422|207.8|19.52|3.25|0.04|0M
3763284|1.0|0.001|32.16|1.19|2.44|0.02|0
3763447|1.0|0.002|29.76|1.27|2.39|0.02|0
3763476|1.0|0.002|35.54|2.31|2.51|0.03|1
3763483|1.0|0.001|32.67|1.56|2.44|0.02|0
3763498|0.885|0.308|186.81|16.99|3.24|0.04|1
3763613|0.98|0.053|73.07|10.51|2.77|0.06|0
3763633|0.992|0.013|67.75|2.53|2.76|0.02|0
3763790|1.0|0.001|45.97|2.31|2.58|0.02|0
3763817|0.825|0.405|67.0|2.82|2.73|0.02|0
3763939|0.874|0.205|203.91|30.9|3.25|0.07|2
3764009|1.0|0.001|31.77|1.16|2.44|0.02|0
3764017|0.989|0.015|282.45|15.72|3.38|0.03|0
3764079|0.995|0.012|129.45|3.94|3.04|0.02|2
3764173|1.0|0.001|33.09|1.22|2.46|0.02|0
3764178|0.999|0.004|170.13|4.89|3.16|0.01|0
3764335|0.759|0.387|11.27|0.91|1.9|0.04|0
3764505|1.0|0.001|60.4|1.92|2.69|0.01|0
3764514|1.0|0.001|38.35|1.17|2.52|0.02|0
3764861|1.0|0.001|50.16|1.91|2.63|0.02|0
3764887|1.0|0.001|40.21|1.29|2.53|0.02|0
3764943|0.894|0.304|32.08|2.42|2.36|0.03|2
3765049|1.0|0.001|40.77|1.19|2.53|0.01|0
3765190|1.0|0.001|57.57|1.69|2.67|0.01|2
3765199|0.999|0.003|55.73|1.51|2.67|0.01|0
3765372|1.0|0.001|13.52|0.5|2.03|0.02|0
3765548|1.0|0.001|53.98|1.6|2.64|0.01|0
3765594|1.0|0.001|30.24|1.73|2.39|0.03|0
3765701|0.999|0.003|62.83|1.83|2.72|0.01|0
3765758|0.994|0.034|77.83|2.27|2.81|0.01|0
3830833|1.0|0.002|35.63|2.26|2.47|0.03|0
3831074|1.0|0.002|51.89|1.48|2.63|0.01|0
3831416|0.993|0.015|10.09|0.82|1.9|0.04|0
3831440|0.999|0.005|133.69|3.98|3.05|0.02|0
3831651|1.0|0.001|24.91|1.73|2.32|0.03|0
3831992|1.0|0.001|204.72|6.58|3.23|0.01|0
3832147|0.998|0.009|19.61|1.05|2.19|0.02|0
3832396|1.0|0.001|32.71|1.38|2.43|0.02|0
3833180|1.0|0.001|26.0|1.08|2.32|0.02|0
3833399|1.0|0.001|35.41|2.08|2.47|0.03|0
3833455|0.936|0.192|5.43|0.27|1.62|0.02|0
3833819|1.0|0.001|149.58|4.58|3.09|0.01|0
3834095|0.978|0.037|7.63|0.68|1.76|0.04|0
3834190|1.0|0.001|33.65|1.19|2.44|0.02|0
3834300|1.0|0.001|31.87|1.13|2.42|0.02|0
3834519|0.992|0.018|14.92|0.71|2.08|0.02|0
3834856|0.999|0.006|106.38|3.17|2.95|0.02|0
3835454|1.0|0.001|27.11|1.42|2.34|0.02|0
3835664|1.0|0.001|30.43|1.53|2.44|0.02|0
3835873|1.0|0.001|31.85|1.35|2.42|0.02|0
3835962|1.0|0.001|58.82|1.81|2.69|0.02|0
3835996|1.0|0.001|45.41|1.4|2.58|0.02|0
3836105|0.999|0.006|6.79|0.32|1.72|0.02|0
3836509|-99.0|-99.0|51.28|2.8|2.63|0.02|0
3836911|1.0|0.003|55.95|1.94|2.67|0.02|0
3837026|1.0|0.001|33.37|1.33|2.44|0.02|0
3837095|1.0|0.001|34.98|1.14|2.46|0.02|0
3837107|1.0|0.001|105.75|3.67|2.95|0.02|0
3837423|1.0|0.002|30.91|1.31|2.4|0.02|0
3837488|1.0|0.002|97.66|2.93|2.9|0.01|0
3838075|1.0|0.001|35.07|1.72|2.46|0.02|0
3838162|-99.0|-99.0|102.73|2.93|2.93|0.01|0
3838180|1.0|0.001|59.06|1.7|2.68|0.01|0
3838336|1.0|0.002|35.34|1.1|2.47|0.02|0
3838349|0.929|0.173|69.45|9.85|2.63|0.06|2
3839081|1.0|0.001|32.1|1.19|2.43|0.02|0
3839128|0.998|0.005|224.93|7.1|3.28|0.02|0
3839294|1.0|0.004|109.9|3.16|2.96|0.01|0
3839310|1.0|0.001|12.57|0.76|2.0|0.03|0
3839443|1.0|0.001|40.8|2.18|2.54|0.02|0
3839551|1.0|0.001|35.66|1.29|2.48|0.02|0
3839630|1.0|0.001|28.02|1.36|2.36|0.02|0
3839643|1.0|0.001|45.81|1.41|2.58|0.02|0
3839962|1.0|0.001|47.05|1.37|2.6|0.01|0
3842255|1.0|0.001|29.46|1.65|2.38|0.03|0
3842346|1.0|0.001|31.84|1.17|2.44|0.02|0
3842398|-99.0|-99.0|153.42|8.32|3.11|0.02|0
3842450|1.0|0.001|34.67|1.42|2.46|0.02|0
3842486|1.0|0.001|14.41|1.11|2.06|0.03|0
3842536|1.0|0.001|32.33|1.3|2.43|0.02|0
3842704|1.0|0.001|7.96|0.5|1.82|0.03|0
3842778|1.0|0.001|74.55|2.37|2.8|0.02|0
3842969|1.0|0.002|17.44|0.58|2.17|0.02|0
3847071|1.0|0.001|62.88|1.97|2.71|0.01|0
3847096|0.997|0.024|148.96|4.55|3.1|0.02|0
3847166|1.0|0.001|35.4|1.41|2.47|0.02|0
3847667|1.0|0.001|32.25|1.31|2.42|0.02|0
3847697|1.0|0.001|45.43|1.55|2.57|0.02|0
3847873|1.0|0.001|39.51|1.75|2.52|0.02|2
3848387|0.986|0.028|220.11|10.69|3.27|0.02|1
3848440|1.0|0.001|62.68|1.7|2.71|0.01|0
3848488|0.998|0.005|46.68|1.37|2.59|0.01|0
3848791|1.0|0.001|31.7|1.42|2.42|0.02|0
3849027|1.0|0.001|25.66|1.78|2.33|0.03|0
3849048|0.999|0.003|168.24|5.16|3.16|0.02|0
3849273|1.0|0.002|25.57|1.3|2.32|0.02|0
3849527|1.0|0.001|50.93|1.6|2.62|0.01|0
3849996|1.0|0.001|28.5|1.61|2.38|0.03|0
3850089|1.0|0.001|37.35|1.48|2.5|0.02|0
3850742|1.0|0.001|31.04|1.22|2.41|0.02|0
3850744|1.0|0.001|41.5|1.49|2.55|0.02|0
3850794|0.73|0.449|147.72|19.02|3.1|0.06|0M
3850886|1.0|0.001|36.52|1.2|2.49|0.02|0
3851052|1.0|0.001|31.94|1.23|2.43|0.02|0
3851182|0.999|0.004|224.05|7.56|3.28|0.02|0
3851328|1.0|0.001|36.75|1.61|2.49|0.02|0
3851359|1.0|0.001|53.43|1.59|2.65|0.02|0
3851850|0.965|0.055|254.29|23.57|3.33|0.04|0
3851859|1.0|0.001|33.88|1.72|2.44|0.02|0
3852258|1.0|0.001|52.42|5.19|2.64|0.04|0
3852270|1.0|0.001|32.25|1.27|2.43|0.02|0
3852384|1.0|0.001|13.24|0.53|2.03|0.02|0
3852467|1.0|0.001|31.53|1.26|2.42|0.02|0
3852476|0.999|0.003|192.66|7.03|3.22|0.02|0
3852505|1.0|0.001|55.33|1.66|2.66|0.02|0
3852512|1.0|0.001|34.09|1.36|2.44|0.02|0
3852714|0.819|0.288|5.08|0.21|1.66|0.02|1
3853491|0.992|0.019|30.79|2.75|2.44|0.04|1
3853555|1.0|0.001|10.21|0.56|1.9|0.02|0
3853717|0.826|0.289|158.14|18.79|3.12|0.05|0
3853942|1.0|0.001|31.82|1.3|2.44|0.02|0
3854044|1.0|0.001|32.36|1.41|2.43|0.02|0
3854153|1.0|0.001|36.95|1.19|2.48|0.02|0
3854177|1.0|0.001|37.49|1.16|2.5|0.02|0
3854605|1.0|0.001|40.09|2.08|2.52|0.02|0
3854607|1.0|0.001|176.48|5.38|3.18|0.02|0
3854695|1.0|0.001|63.87|3.45|2.76|0.02|0
3854941|1.0|0.001|28.32|1.47|2.39|0.02|0
3854943|1.0|0.001|174.58|5.56|3.17|0.01|0
3855003|0.841|0.391|69.05|13.29|2.74|0.08|0
3855032|1.0|0.001|31.33|1.38|2.4|0.02|0
3855039|1.0|0.001|20.04|0.81|2.2|0.02|0
3855126|1.0|0.001|57.95|1.57|2.67|0.01|0
3857864|1.0|0.001|43.71|1.5|2.56|0.02|0
3858287|1.0|0.001|32.15|1.42|2.42|0.02|0
3858296|0.967|0.091|7.94|0.54|1.78|0.03|0
3858460|1.0|0.001|32.41|1.48|2.42|0.02|0
3858634|1.0|0.001|37.58|1.26|2.48|0.02|0
3858693|0.636|0.511|50.68|2.42|2.61|0.02|2M
3858714|1.0|0.001|48.52|1.52|2.6|0.02|0
3858848|1.0|0.001|43.7|1.48|2.56|0.02|0
3858850|1.0|0.001|26.25|1.92|2.32|0.03|0
3859121|1.0|0.001|51.96|1.57|2.62|0.01|0
3859198|0.967|0.123|5.98|0.21|1.66|0.02|0
3859371|0.95|0.046|6.56|0.53|1.69|0.04|0
3859692|1.0|0.001|32.19|2.22|2.41|0.03|0
3859729|0.737|0.347|196.41|38.59|3.22|0.09|0
3859746|0.869|0.374|86.37|3.4|2.85|0.02|0
3860139|1.0|0.001|23.66|1.22|2.27|0.02|0
3860176|1.0|0.001|78.34|2.32|2.82|0.01|0
3860179|1.0|0.002|187.96|5.78|3.19|0.01|0
3860253|1.0|0.001|86.11|2.65|2.85|0.01|0
3860257|1.0|0.001|25.4|1.05|2.38|0.02|2
3860404|1.0|0.001|29.16|1.13|2.37|0.02|0
3860550|1.0|0.001|47.93|1.46|2.59|0.01|0
3860631|1.0|0.001|39.67|1.45|2.53|0.02|0
3860806|1.0|0.001|28.29|1.87|2.36|0.03|0
3861797|1.0|0.001|151.16|4.57|3.1|0.01|0
3862031|1.0|0.001|37.76|1.27|2.49|0.02|0
3862111|1.0|0.001|40.05|1.18|2.52|0.01|0
3862151|1.0|0.002|81.26|2.43|2.83|0.02|0
3862485|1.0|0.001|64.05|1.88|2.72|0.01|0
3862564|1.0|0.001|43.31|1.47|2.56|0.02|0
3862680|1.0|0.001|40.11|1.42|2.52|0.02|0
3862863|1.0|0.001|42.14|1.46|2.53|0.02|0
3863402|1.0|0.001|54.93|1.7|2.66|0.01|0
3863838|1.0|0.001|46.67|1.47|2.59|0.01|0
3864053|1.0|0.001|45.26|1.31|2.57|0.01|0
3864077|1.0|0.001|41.82|1.26|2.54|0.01|0
3864121|0.693|0.446|7.98|0.31|1.8|0.02|2M
3864171|1.0|0.001|30.89|1.32|2.42|0.02|0
3864206|0.751|0.306|73.15|10.85|2.81|0.06|1
3864533|0.999|0.006|72.08|2.23|2.78|0.02|0
3864567|0.957|0.119|5.43|0.42|1.62|0.03|0
3864625|1.0|0.001|103.81|3.15|2.93|0.01|0
3864732|0.835|0.314|16.89|0.57|2.17|0.02|2
3864807|1.0|0.001|34.1|1.59|2.46|0.02|0
3865787|1.0|0.001|52.3|1.46|2.63|0.01|0
3865816|0.999|0.003|142.13|4.53|3.07|0.02|0
3866008|1.0|0.001|34.44|1.12|2.46|0.02|0
3866033|1.0|0.001|34.11|1.02|2.46|0.02|0
3866038|1.0|0.001|34.78|1.19|2.46|0.02|2
3866146|0.993|0.025|6.98|0.23|1.8|0.02|1
3866315|1.0|0.001|64.07|1.91|2.73|0.01|0
3866368|0.967|0.07|42.04|6.82|2.54|0.07|2
3866548|1.0|0.001|42.09|1.26|2.54|0.02|0
3866664|1.0|0.001|30.2|1.15|2.39|0.02|0
3866705|1.0|0.003|38.73|1.26|2.51|0.02|0
3866844|1.0|0.001|32.47|1.79|2.42|0.03|0
3866912|1.0|0.001|91.01|2.62|2.87|0.01|0
3867193|1.0|0.001|47.42|1.34|2.59|0.01|0
3867197|0.958|0.086|188.85|10.48|3.22|0.03|0
3867514|1.0|0.001|24.63|1.28|2.3|0.02|0
3867518|1.0|0.001|24.1|0.94|2.31|0.02|0
3867676|1.0|0.001|37.89|1.28|2.5|0.02|0
3867840|0.884|0.356|5.5|0.23|1.72|0.02|1
3867987|1.0|0.001|33.0|1.35|2.44|0.02|0
3868070|1.0|0.001|37.85|1.18|2.49|0.02|0
3868080|1.0|0.001|46.56|1.39|2.59|0.02|0
3868102|1.0|0.001|32.44|1.4|2.42|0.02|0
3868123|1.0|0.001|28.05|1.18|2.36|0.02|0
3868144|1.0|0.001|125.55|3.71|3.02|0.01|0
3868179|1.0|0.001|32.8|1.23|2.43|0.02|0
3868346|1.0|0.002|21.3|1.37|2.24|0.03|0
3868373|0.594|0.445|6.88|0.32|1.72|0.02|0M
3868464|1.0|0.001|32.4|1.46|2.43|0.02|0
3868527|1.0|0.003|11.74|0.42|1.96|0.02|0
3869241|1.0|0.001|34.14|1.3|2.46|0.02|0
3869326|1.0|0.001|51.14|2.18|2.62|0.02|0
3869340|0.953|0.087|6.27|0.38|1.68|0.03|0
3869394|1.0|0.001|41.46|1.42|2.54|0.02|0
3869669|1.0|0.001|38.74|1.64|2.52|0.02|0
3870235|1.0|0.001|35.57|1.43|2.48|0.02|0
3870463|1.0|0.001|38.07|1.75|2.51|0.02|0
3934303|1.0|0.001|37.97|1.58|2.5|0.02|0
3934343|1.0|0.001|43.14|1.23|2.55|0.01|0
3934458|1.0|0.001|34.86|1.61|2.46|0.02|0
3934487|0.819|0.304|13.04|1.0|2.0|0.03|0
3935651|0.999|0.006|8.23|0.58|1.81|0.03|0
3935726|1.0|0.001|30.62|1.87|2.41|0.03|0
3935987|1.0|0.001|21.56|1.0|2.23|0.02|0
3936047|1.0|0.002|197.76|6.61|3.22|0.02|0
3936327|1.0|0.002|23.86|1.77|2.28|0.03|0
3936507|1.0|0.001|32.65|1.58|2.43|0.02|0
3936736|0.999|0.003|6.1|0.28|1.66|0.02|0
3936801|1.0|0.001|220.44|7.31|3.27|0.02|0
3936823|1.0|0.002|14.27|0.5|2.05|0.02|0
3936838|0.743|0.394|9.23|0.34|1.92|0.02|1M
3936842|0.851|0.207|12.08|1.05|1.93|0.04|0
3936888|1.0|0.001|38.99|2.49|2.49|0.03|0
3936921|1.0|0.001|27.74|1.95|2.35|0.03|0
3937022|1.0|0.001|57.69|1.82|2.67|0.01|0
3937067|1.0|0.002|71.11|1.99|2.78|0.01|0
3937075|1.0|0.001|34.81|1.6|2.46|0.02|0
3937217|1.0|0.001|31.23|2.1|2.41|0.03|0
3937276|0.638|0.332|10.16|0.44|1.91|0.02|0M
3937513|1.0|0.001|97.04|3.03|2.91|0.02|0
3937995|1.0|0.001|57.53|1.55|2.67|0.01|0
3938211|1.0|0.001|71.87|2.11|2.78|0.01|0
3938291|1.0|0.001|113.42|3.57|2.99|0.02|0
3938301|1.0|0.001|36.11|1.26|2.48|0.02|0
3938454|0.991|0.025|272.63|17.97|3.37|0.03|0
3938951|0.94|0.296|39.83|1.49|2.57|0.02|2
3939080|1.0|0.001|32.65|1.12|2.43|0.02|0
3939679|1.0|0.001|208.18|6.58|3.24|0.01|0
3940176|0.994|0.011|30.07|1.76|2.44|0.03|1
3940184|1.0|0.001|29.21|1.27|2.39|0.02|0
3940699|0.999|0.003|226.45|26.77|3.28|0.05|0
3940854|1.0|0.001|58.57|1.81|2.68|0.02|0
3941000|1.0|0.001|29.06|1.49|2.38|0.02|0
3941027|1.0|0.001|70.09|2.62|2.77|0.02|0
3941050|1.0|0.001|36.69|1.85|2.48|0.02|0
3941538|1.0|0.001|26.31|2.03|2.33|0.03|0
3941607|1.0|0.001|82.4|2.48|2.85|0.02|0
3941721|0.979|0.037|10.03|0.82|1.89|0.04|0
3942087|0.939|0.206|239.94|9.84|3.29|0.02|0
3942191|1.0|0.001|32.67|1.23|2.42|0.02|0
3942203|1.0|0.001|30.26|1.49|2.39|0.02|0
3942500|1.0|0.001|51.08|1.41|2.62|0.01|0
3942658|1.0|0.001|32.3|1.21|2.44|0.02|0
3942667|1.0|0.001|39.02|1.43|2.52|0.02|0
3942701|1.0|0.001|145.63|4.31|3.08|0.01|0
3943216|0.978|0.09|23.42|1.94|2.29|0.04|0
3943270|1.0|0.001|50.01|1.43|2.61|0.01|0
3943271|0.593|0.35|95.27|19.42|2.9|0.09|0M
3945675|1.0|0.001|29.62|1.32|2.39|0.02|0
3945835|1.0|0.001|19.16|0.75|2.19|0.02|0
3945904|1.0|0.001|9.26|0.31|1.87|0.02|0
3946270|1.0|0.001|29.56|1.7|2.4|0.03|0
3946377|1.0|0.001|30.1|1.16|2.4|0.02|0
3946389|1.0|0.001|24.26|1.05|2.29|0.02|0
3946428|1.0|0.001|29.56|1.41|2.4|0.02|0
3946593|1.0|0.001|41.21|1.3|2.53|0.01|0
3946610|1.0|0.001|51.46|1.38|2.63|0.01|0
3946701|1.0|0.001|21.31|0.81|2.24|0.02|0
3946898|1.0|0.001|29.39|1.46|2.38|0.02|0
3947028|0.852|0.383|240.53|16.7|3.29|0.03|0
3947121|1.0|0.001|23.88|0.91|2.29|0.02|0
3951357|1.0|0.001|30.22|1.33|2.4|0.02|0
3951538|0.626|0.645|5.02|0.34|1.58|0.03|0M
3951710|0.999|0.004|145.18|4.3|3.08|0.01|0
3951748|1.0|0.001|33.87|1.43|2.45|0.02|0
3951839|1.0|0.001|43.4|1.58|2.55|0.02|0
3952315|1.0|0.001|22.63|0.89|2.26|0.02|0
3952333|1.0|0.001|35.86|1.2|2.48|0.02|0
3952656|1.0|0.001|40.68|1.26|2.53|0.01|0
3952678|0.999|0.003|28.63|1.19|2.38|0.02|2
3953036|1.0|0.001|68.81|1.99|2.74|0.01|0
3953057|1.0|0.001|19.99|1.02|2.19|0.02|0
3953207|0.996|0.018|29.5|1.27|2.39|0.02|0
3953212|0.996|0.036|30.45|1.04|2.45|0.02|1
3953250|1.0|0.001|30.48|1.5|2.41|0.02|0
3953292|1.0|0.001|53.3|1.51|2.65|0.01|0
3953330|0.965|0.196|20.01|0.98|2.21|0.02|0
3953364|1.0|0.002|209.22|6.84|3.24|0.02|0
3954000|1.0|0.001|38.56|1.45|2.5|0.02|0
3954327|1.0|0.001|25.74|1.02|2.32|0.02|0
3954348|1.0|0.001|51.45|1.61|2.62|0.01|0
3954440|0.999|0.003|240.64|13.78|3.3|0.03|0
3954463|1.0|0.001|31.35|1.73|2.42|0.03|0
3954536|1.0|0.001|31.2|1.52|2.42|0.02|0
3954671|1.0|0.001|44.05|1.28|2.55|0.01|0
3954713|1.0|0.001|35.02|1.29|2.45|0.02|0
3954766|1.0|0.001|14.73|0.73|2.07|0.02|0
3954770|1.0|0.001|80.64|2.4|2.83|0.01|0
3954848|1.0|0.001|34.71|1.3|2.45|0.02|0
3954857|1.0|0.001|35.49|1.42|2.46|0.02|0
3954932|1.0|0.001|33.01|1.24|2.44|0.02|0
3955033|1.0|0.001|106.58|3.06|2.95|0.01|0
3955067|1.0|0.001|35.67|1.23|2.47|0.02|0
3955444|0.994|0.021|266.34|14.21|3.35|0.02|0
3955502|1.0|0.001|28.5|2.19|2.38|0.03|0
3955590|1.0|0.001|22.76|1.27|2.27|0.03|0
3955975|0.763|0.349|113.56|6.83|2.97|0.03|2
3956203|1.0|0.001|29.66|1.22|2.41|0.02|0
3956210|1.0|0.001|29.81|1.33|2.4|0.02|0
3956425|1.0|0.001|27.04|1.61|2.34|0.03|0
3956513|1.0|0.001|31.46|1.35|2.42|0.02|0
3956618|1.0|0.003|31.91|1.0|2.43|0.02|0
3956706|0.998|0.004|274.06|19.17|3.36|0.03|2
3956783|1.0|0.002|28.41|1.31|2.37|0.02|0
3956786|1.0|0.001|32.74|1.35|2.44|0.02|0
3956793|1.0|0.001|26.35|1.12|2.33|0.02|0
3957206|1.0|0.001|38.27|1.63|2.51|0.02|0
3957521|1.0|0.001|31.13|1.35|2.41|0.02|0
3957684|1.0|0.001|34.31|1.12|2.46|0.02|0
3957962|0.998|0.007|31.14|1.24|2.41|0.02|0
3957971|0.591|0.446|243.72|22.64|3.33|0.04|0M
3958015|-99.0|-99.0|32.34|2.11|-99.0|-99.0|2
3958093|1.0|0.001|34.31|2.04|2.46|0.03|0
3958124|1.0|0.001|46.26|1.38|2.59|0.02|0
3958163|0.996|0.005|159.06|4.87|3.12|0.02|0
3958165|1.0|0.002|180.51|5.81|3.19|0.02|0
3958237|1.0|0.001|34.52|1.16|2.46|0.02|0
3958298|1.0|0.001|31.22|1.4|2.42|0.02|2
3958400|1.0|0.001|57.02|1.84|2.68|0.01|0
3958463|1.0|0.001|34.4|1.22|2.45|0.02|0
3958615|1.0|0.001|9.59|0.45|1.87|0.02|0
3958725|1.0|0.001|69.22|1.88|2.75|0.01|2
3961485|1.0|0.002|10.31|0.43|1.91|0.02|0
3962394|1.0|0.001|45.49|1.35|2.59|0.01|0
3962670|1.0|0.001|58.23|1.6|2.67|0.01|0
3962731|1.0|0.001|60.54|1.93|2.7|0.01|0
3963011|1.0|0.001|36.6|1.27|2.49|0.02|0
3963178|0.647|0.43|104.75|20.7|2.93|0.09|0M
3963194|0.999|0.004|161.57|5.03|3.13|0.02|0
3963323|1.0|0.001|38.14|1.79|2.5|0.02|0
3963517|1.0|0.001|87.46|2.74|2.86|0.02|0
3963557|0.995|0.013|166.26|5.25|3.13|0.01|0
3963653|1.0|0.001|77.07|2.33|2.81|0.01|0
3963755|1.0|0.001|36.07|1.33|2.49|0.02|0
3963812|1.0|0.001|33.41|1.22|2.44|0.02|0
3964004|1.0|0.001|19.32|0.95|2.19|0.02|0
3964211|0.998|0.004|130.82|4.28|3.04|0.02|0
3964353|1.0|0.001|62.5|2.1|2.7|0.02|0
3964632|1.0|0.001|9.28|0.73|1.84|0.03|0
3965022|1.0|0.001|64.12|2.11|2.73|0.01|0
3965149|1.0|0.001|29.7|1.76|2.4|0.03|0
3965214|1.0|0.001|40.09|1.17|2.52|0.01|0
3965225|1.0|0.001|46.57|1.26|2.58|0.01|0
3965419|1.0|0.001|48.77|1.43|2.59|0.01|0
3965502|0.999|0.013|116.71|3.62|2.99|0.01|0
3965744|0.987|0.048|29.03|2.37|2.38|0.04|2
3965887|1.0|0.001|60.47|1.81|2.71|0.01|0
3965915|1.0|0.001|32.35|1.26|2.43|0.02|0
3965974|0.703|0.507|34.89|1.5|2.45|0.02|2M
3966528|0.998|0.012|28.66|1.34|2.38|0.02|0
3966946|1.0|0.002|36.06|1.14|2.51|0.02|1
3966952|1.0|0.001|58.13|1.76|2.67|0.01|0
3967161|1.0|0.001|36.69|2.03|2.47|0.02|0
3967300|1.0|0.002|160.32|4.98|3.13|0.01|0
3967501|1.0|0.001|102.83|10.53|2.93|0.05|0
3967739|1.0|0.001|38.7|1.35|2.5|0.02|0
3967908|1.0|0.001|35.96|1.07|2.47|0.01|0
3967951|0.999|0.006|22.22|0.84|2.27|0.02|0
3968119|1.0|0.001|65.72|1.92|2.73|0.01|0
3968137|0.984|0.032|234.23|7.41|3.28|0.01|0
3968382|1.0|0.001|41.02|1.64|2.53|0.02|0
3968402|1.0|0.001|37.19|1.17|2.48|0.02|0
3968545|1.0|0.002|8.25|0.33|1.81|0.02|0
3968710|1.0|0.001|38.01|1.57|2.5|0.02|0
3968711|1.0|0.001|43.24|1.25|2.55|0.01|0
3968716|0.856|0.432|37.52|2.19|2.53|0.03|1
3968764|1.0|0.001|58.85|1.68|2.69|0.01|0
3968896|1.0|0.001|32.06|1.43|2.43|0.02|0
3968994|0.695|0.423|160.22|19.82|3.14|0.05|0M
3969027|0.58|0.383|24.15|12.98|2.32|0.23|0M
3969220|1.0|0.002|7.4|0.26|1.76|0.02|0
3969242|1.0|0.001|44.83|1.32|2.58|0.01|0
3969629|1.0|0.001|32.24|1.25|2.42|0.02|0
3969841|1.0|0.001|33.11|1.23|2.44|0.02|0
3969847|1.0|0.001|34.5|1.23|2.45|0.02|0
3970003|1.0|0.001|16.68|0.64|2.13|0.02|0
3970053|1.0|0.001|19.89|0.78|2.2|0.02|0
3970177|1.0|0.002|21.82|0.87|2.24|0.02|0
3970223|1.0|0.001|38.74|1.14|2.5|0.01|0
3970395|1.0|0.001|34.1|1.37|2.45|0.02|0
3970635|1.0|0.001|65.41|1.89|2.73|0.01|0
3970653|1.0|0.001|38.87|3.47|2.51|0.04|0
3970835|0.71|0.365|59.39|3.04|2.69|0.02|2M
3971513|1.0|0.001|37.66|1.29|2.51|0.02|0
3971625|0.99|0.044|13.98|0.55|2.1|0.02|1
3972026|1.0|0.001|35.99|1.34|2.47|0.02|0
3972114|0.999|0.002|106.32|3.49|2.95|0.02|0
3972170|1.0|0.001|15.54|0.88|2.1|0.03|0
3972205|0.986|0.038|58.03|1.89|2.69|0.02|2
3972449|0.999|0.003|17.98|0.95|2.18|0.02|2
3972580|0.51|0.409|187.41|10.6|3.2|0.03|0M
3972675|1.0|0.001|19.15|0.73|2.19|0.02|0
3972695|1.0|0.001|25.73|1.38|2.32|0.02|0
3972697|1.0|0.003|30.48|1.95|2.4|0.03|0
3972701|0.992|0.011|227.92|30.58|3.29|0.06|0
3972940|-99.0|-99.0|12.02|7.91|-99.0|-99.0|2
3972960|0.998|0.01|67.59|2.0|2.75|0.01|0
3973001|1.0|0.001|37.79|1.24|2.5|0.02|0
3973136|1.0|0.001|37.84|1.05|2.5|0.01|0
3973137|1.0|0.001|35.97|1.65|2.48|0.02|0
3973247|1.0|0.001|146.45|4.76|3.08|0.01|0
3973315|0.999|0.006|86.63|2.62|2.85|0.01|0
3973324|1.0|0.001|31.27|1.25|2.4|0.02|0
3973328|1.0|0.001|47.63|1.34|2.58|0.01|0
3973363|1.0|0.002|18.79|0.76|2.17|0.02|0
3973813|1.0|0.001|25.35|0.9|2.31|0.02|0
3973933|0.997|0.015|139.56|5.08|3.07|0.02|0
3974120|1.0|0.001|23.86|0.97|2.28|0.02|0
3974127|0.931|0.186|46.36|1.9|2.57|0.02|2
3974163|1.0|0.001|72.11|2.09|2.78|0.01|0
3974206|1.0|0.001|32.4|1.72|2.41|0.02|0
3974348|0.842|0.33|84.23|3.72|2.84|0.02|0
3974374|1.0|0.001|29.93|1.46|2.4|0.02|0
3974515|1.0|0.001|34.38|1.73|2.46|0.02|0
3974555|1.0|0.001|97.96|2.96|2.9|0.01|0
3974739|1.0|0.002|59.29|1.58|2.68|0.01|0
3974811|1.0|0.001|46.92|1.51|2.59|0.01|2
3974866|1.0|0.001|37.12|2.36|2.49|0.03|0
3974928|0.98|0.036|115.12|5.5|2.98|0.02|2
3975073|0.998|0.007|19.2|1.47|2.19|0.03|0
3975426|0.998|0.006|13.52|0.54|2.04|0.02|0
4035339|0.963|0.075|268.39|20.44|3.36|0.03|0
4035432|1.0|0.001|28.49|1.26|2.38|0.02|0
4035712|1.0|0.001|30.55|1.95|2.41|0.03|0
4035732|1.0|0.001|7.34|0.27|1.75|0.02|0
4036007|1.0|0.001|36.33|1.38|2.48|0.02|0
4036016|0.968|0.079|28.21|2.04|2.36|0.03|2
4036300|1.0|0.001|37.6|1.42|2.49|0.02|2
4036728|0.854|0.324|8.76|0.7|1.83|0.04|0
4037216|1.0|0.001|13.72|0.57|2.03|0.02|0
4037915|1.0|0.001|29.23|1.42|2.36|0.02|0
4038624|1.0|0.001|63.61|2.55|2.73|0.02|0
4039224|0.987|0.043|34.01|1.95|2.44|0.03|0
4039306|1.0|0.001|31.14|1.56|2.42|0.02|0
4039700|1.0|0.001|34.71|1.45|2.48|0.02|0
4039816|0.94|0.176|13.23|1.14|2.02|0.04|0
4039831|1.0|0.001|7.53|0.39|1.76|0.02|0
4040027|1.0|0.001|45.73|1.39|2.58|0.02|0
4040211|1.0|0.001|37.7|1.44|2.49|0.02|0
4040738|1.0|0.001|49.47|1.31|2.61|0.01|0
4041075|1.0|0.001|34.18|1.45|2.44|0.02|0
4041405|1.0|0.001|19.57|0.87|2.2|0.02|0
4041406|1.0|0.001|101.81|3.5|2.94|0.02|0
4041627|1.0|0.001|30.78|1.41|2.41|0.02|0
4041741|1.0|0.001|66.68|2.21|2.73|0.02|0
4042300|1.0|0.001|56.15|1.74|2.67|0.01|0
4042308|1.0|0.001|49.29|1.75|2.61|0.02|0
4042602|0.993|0.014|293.44|17.24|3.39|0.03|0
4042744|0.962|0.1|61.3|11.85|2.76|0.08|1
4042863|1.0|0.001|65.15|1.94|2.73|0.01|0
4042882|0.999|0.004|235.7|7.29|3.29|0.02|0
4042951|1.0|0.001|30.01|1.54|2.41|0.02|0
4042977|1.0|0.001|138.3|4.28|3.06|0.01|0
4043008|1.0|0.001|63.15|1.83|2.72|0.01|0
4043436|1.0|0.001|30.94|1.58|2.4|0.02|0
4043870|1.0|0.001|34.73|1.96|2.46|0.03|0
4043991|0.948|0.172|60.45|1.97|2.71|0.02|0
4044238|1.0|0.001|30.43|1.61|2.39|0.02|0
4044441|1.0|0.001|24.54|0.92|2.31|0.02|0
4044462|1.0|0.001|40.45|1.73|2.5|0.02|0
4044655|0.999|0.003|141.97|5.47|3.08|0.02|2
4044855|1.0|0.001|44.12|1.34|2.56|0.01|0
4047765|0.993|0.033|262.22|12.52|3.35|0.02|0
4048011|1.0|0.001|39.36|1.34|2.52|0.02|0
4048300|0.999|0.002|186.02|5.68|3.19|0.02|0
4048774|1.0|0.001|29.77|1.58|2.4|0.02|0
4048951|1.0|0.001|118.6|3.43|2.99|0.01|0
4049147|1.0|0.001|48.0|1.43|2.59|0.02|0
4049152|1.0|0.001|51.79|1.55|2.64|0.02|0
4049174|-99.0|-99.0|41.77|1.81|-99.0|-99.0|2
4049219|1.0|0.001|35.47|1.2|2.47|0.02|0
4049440|1.0|0.001|57.03|2.7|2.67|0.02|0
4049466|1.0|0.001|14.06|0.8|2.05|0.03|0
4049575|1.0|0.001|34.89|1.9|2.46|0.02|0
4049722|1.0|0.001|23.33|1.33|2.28|0.03|0
4049880|0.998|0.006|22.77|0.92|2.28|0.02|2
4049944|1.0|0.002|220.33|6.71|3.27|0.02|0
4054522|0.994|0.023|166.27|5.57|3.14|0.02|0
4054771|1.0|0.001|71.23|1.95|2.76|0.01|0
4054905|1.0|0.001|48.39|1.48|2.6|0.01|0
4054908|1.0|0.001|21.89|1.13|2.24|0.02|0
4054979|1.0|0.001|28.62|1.44|2.37|0.02|0
4055057|0.712|0.318|7.53|0.66|1.76|0.04|0
4055156|1.0|0.001|14.65|0.99|2.06|0.03|0
4055238|1.0|0.002|18.07|0.69|2.15|0.02|0
4055294|1.0|0.001|121.17|3.67|3.0|0.01|0
4055911|1.0|0.001|59.72|1.79|2.71|0.01|2
4056014|1.0|0.001|45.66|1.4|2.58|0.02|0
4056079|1.0|0.001|46.36|1.57|2.58|0.02|0
4056266|1.0|0.001|89.42|2.61|2.88|0.01|0
4056281|1.0|0.001|50.09|1.6|2.62|0.01|0
4056365|1.0|0.001|112.65|3.45|2.97|0.01|0
4056579|1.0|0.002|140.78|4.13|3.07|0.01|0
4056749|1.0|0.001|54.64|1.55|2.65|0.01|0
4056994|1.0|0.001|21.91|0.87|2.26|0.02|0
4057016|1.0|0.001|37.46|1.81|2.5|0.02|0
4057018|1.0|0.001|34.8|1.35|2.46|0.02|0
4057043|0.942|0.199|275.06|16.79|3.36|0.03|0
4057076|1.0|0.001|42.22|1.49|2.55|0.02|0
4057657|0.99|0.041|27.65|1.3|2.37|0.02|2
4057744|1.0|0.001|26.78|1.51|2.33|0.03|0
4058004|1.0|0.001|38.91|2.12|2.51|0.02|0
4058095|0.873|0.254|157.16|18.65|3.12|0.05|0
4058265|1.0|0.001|40.38|1.54|2.53|0.02|0
4058403|1.0|0.001|55.74|1.71|2.67|0.02|0
4058578|1.0|0.001|147.9|6.24|3.09|0.02|0
4058863|0.989|0.031|5.95|0.21|1.65|0.02|0
4059250|1.0|0.002|58.97|2.08|2.71|0.02|0
4059499|1.0|0.001|51.14|1.38|2.62|0.01|0
4059611|0.999|0.003|243.72|8.08|3.32|0.02|0
4059925|0.966|0.091|222.14|25.85|3.27|0.05|0
4059983|1.0|0.001|32.48|1.29|2.43|0.02|0
4060043|1.0|0.001|59.59|1.62|2.7|0.01|0
4060099|1.0|0.001|32.07|1.37|2.43|0.02|0
4060121|1.0|0.001|55.55|1.56|2.66|0.01|0
4060341|0.98|0.066|5.73|0.23|1.65|0.02|0
4060347|0.772|0.448|5.63|0.21|1.62|0.02|1M
4060533|1.0|0.001|32.78|1.14|2.45|0.02|0
4060545|1.0|0.001|46.77|1.58|2.59|0.02|0
4060615|1.0|0.001|70.86|2.24|2.77|0.02|0
4060649|0.511|0.452|20.71|2.44|2.23|0.05|2M
4060757|0.998|0.008|7.13|0.33|1.77|0.02|0
4060785|1.0|0.001|57.3|1.62|2.68|0.01|0
4060807|1.0|0.002|8.0|0.3|1.8|0.02|0
4060815|0.949|0.082|229.62|18.72|3.29|0.04|0
4060916|1.0|0.001|32.33|1.43|2.43|0.02|0
4061346|1.0|0.001|32.1|1.42|2.44|0.02|0
4063674|1.0|0.002|22.41|1.34|2.25|0.03|0
4063966|1.0|0.001|20.55|1.16|2.21|0.03|0
4063998|1.0|0.001|34.69|1.29|2.46|0.02|0
4064136|0.886|0.353|28.16|1.4|2.36|0.02|2
4064179|1.0|0.001|13.13|1.02|2.02|0.03|0
4064273|1.0|0.001|47.4|1.45|2.59|0.02|0
4064296|1.0|0.001|62.53|1.98|2.71|0.02|0
4064319|1.0|0.001|35.97|1.3|2.48|0.02|2
4064447|0.868|0.205|192.77|21.73|3.22|0.05|0
4064858|1.0|0.001|25.68|0.98|2.33|0.02|0
4065015|1.0|0.001|50.29|1.44|2.62|0.01|0
4065054|1.0|0.001|86.85|2.51|2.87|0.01|2
4065273|0.999|0.005|66.51|2.02|2.75|0.02|0
4065939|1.0|0.001|27.22|1.41|2.33|0.02|0
4065977|1.0|0.001|64.99|2.08|2.72|0.01|0
4065985|0.87|0.183|136.14|15.09|3.06|0.05|0
4065994|1.0|0.001|54.23|1.6|2.65|0.01|0
4066074|1.0|0.002|105.68|3.2|2.94|0.01|0
4066120|1.0|0.001|50.43|1.54|2.61|0.02|0
4066212|1.0|0.001|32.97|1.49|2.43|0.02|0
4066278|1.0|0.001|120.24|3.38|3.0|0.01|0
4066326|1.0|0.001|31.06|1.48|2.41|0.02|0
4066457|1.0|0.001|42.36|1.31|2.55|0.01|0
4066846|1.0|0.001|48.89|1.38|2.6|0.01|0
4066982|1.0|0.001|38.91|1.32|2.51|0.02|0
4067525|0.999|0.012|19.46|0.73|2.2|0.02|0
4067563|1.0|0.001|33.71|1.32|2.45|0.02|0
4067687|1.0|0.001|44.53|1.41|2.57|0.02|0
4067825|1.0|0.002|51.92|1.7|2.6|0.01|0
4067867|0.998|0.006|42.26|2.15|2.54|0.02|0
4067975|0.98|0.16|28.43|2.22|2.36|0.03|0
4068048|1.0|0.001|96.59|2.87|2.9|0.01|0
4068059|1.0|0.001|61.33|2.11|2.7|0.02|0
4068557|1.0|0.001|33.32|1.34|2.45|0.02|0
4068877|1.0|0.001|34.3|1.16|2.45|0.02|0
4069447|1.0|0.001|8.36|0.35|1.82|0.02|0
4069488|1.0|0.001|30.93|1.33|2.4|0.02|0
4070285|0.701|0.393|24.9|3.3|2.29|0.06|0M
4070414|1.0|0.001|33.19|1.35|2.43|0.02|0
4070631|0.722|0.429|5.87|0.39|1.65|0.03|0M
4070713|1.0|0.001|43.86|1.51|2.64|0.02|2
4070714|1.0|0.001|47.83|1.56|2.6|0.01|0
4070746|0.999|0.002|192.48|6.41|3.22|0.02|0
4070877|0.533|0.59|9.35|0.42|1.89|0.02|2M
4070891|1.0|0.001|44.6|1.35|2.56|0.01|0
4071012|1.0|0.001|36.23|2.26|2.48|0.03|0
4071104|1.0|0.001|31.77|1.43|2.41|0.02|0
4071362|1.0|0.001|34.69|1.18|2.46|0.02|0
4071379|1.0|0.001|54.3|1.69|2.66|0.01|0
4071396|1.0|0.001|38.64|1.27|2.51|0.01|0
4071534|1.0|0.001|33.64|1.13|2.45|0.02|0
4071543|1.0|0.001|36.23|1.41|2.47|0.02|0
4071564|1.0|0.001|32.61|1.47|2.42|0.02|0
4072124|0.998|0.005|53.62|3.0|2.65|0.02|0
4072140|0.784|0.355|257.7|19.4|3.34|0.03|0
4072617|1.0|0.001|36.81|1.23|2.47|0.02|0
4072701|1.0|0.001|43.07|1.29|2.55|0.02|0
4072740|1.0|0.002|265.67|18.6|3.35|0.03|0
4072847|1.0|0.001|17.68|0.98|2.15|0.02|0
4073309|0.998|0.004|69.43|2.33|2.76|0.02|0
4073429|0.691|0.569|25.65|1.03|2.32|0.02|2M
4073771|1.0|0.001|37.05|1.51|2.49|0.02|0
4073986|1.0|0.003|35.92|1.43|2.49|0.02|0
4074421|1.0|0.001|36.77|1.12|2.48|0.02|0
4074524|0.784|0.405|32.12|1.4|2.44|0.02|2
4074796|1.0|0.001|127.79|3.71|3.02|0.01|0
4074952|0.997|0.006|11.16|0.91|1.94|0.04|0
4075223|1.0|0.001|30.68|1.37|2.4|0.02|0
4075403|1.0|0.001|59.25|1.76|2.69|0.01|0
4075588|1.0|0.002|50.89|1.6|2.62|0.02|0
4075610|1.0|0.001|10.17|0.39|1.9|0.02|0
4075683|1.0|0.001|40.24|1.23|2.52|0.02|0
4075816|0.999|0.003|43.39|1.68|2.55|0.02|0
4076061|0.853|0.348|36.8|3.16|2.52|0.04|1
4076149|0.999|0.003|79.95|2.53|2.82|0.01|0
4076168|1.0|0.001|57.24|1.66|2.68|0.01|0
4076824|0.853|0.255|38.65|4.94|2.55|0.06|1
4077008|1.0|0.001|31.12|1.5|2.41|0.02|0
4077068|0.641|0.447|26.43|5.9|2.33|0.1|2M
4077080|0.998|0.004|96.19|3.1|2.91|0.02|0
4077249|1.0|0.002|153.59|4.76|3.1|0.01|0
4077283|1.0|0.001|31.3|1.32|2.4|0.02|0
4077609|0.673|0.502|26.7|3.08|2.39|0.05|1M
4077835|1.0|0.001|26.92|1.62|2.34|0.03|0
4077837|0.993|0.045|112.9|3.35|2.97|0.01|2
4077931|1.0|0.001|31.43|1.48|2.42|0.02|0
4077941|0.906|0.178|9.88|0.68|1.9|0.03|0
4077958|1.0|0.001|58.68|1.68|2.69|0.01|0
4078024|1.0|0.001|59.06|1.86|2.65|0.01|0
4078100|1.0|0.001|31.0|1.34|2.4|0.02|0
4078157|0.998|0.008|25.34|0.97|2.36|0.02|1
4078166|1.0|0.001|38.31|1.35|2.5|0.02|0
4078174|1.0|0.001|7.5|0.34|1.76|0.02|0
4078266|0.999|0.003|61.13|1.98|2.71|0.02|0
4078485|1.0|0.001|36.16|1.39|2.48|0.02|0
4078638|1.0|0.001|38.47|1.13|2.51|0.01|0
4078708|0.994|0.017|40.83|2.11|2.54|0.02|0
4079504|1.0|0.001|113.47|3.28|2.98|0.01|0
4135511|1.0|0.001|15.59|0.74|2.1|0.02|0
4135564|0.998|0.006|214.54|6.93|3.26|0.02|0
4135680|1.0|0.002|9.45|0.54|1.88|0.03|0
4135933|1.0|0.001|49.74|1.67|2.62|0.02|0
4136033|1.0|0.001|31.45|1.44|2.42|0.02|0
4136323|0.964|0.11|10.78|0.74|1.89|0.03|0
4136374|1.0|0.001|51.16|1.66|2.63|0.02|0
4136712|-99.0|-99.0|18.49|1.56|2.16|0.04|1
4136835|1.0|0.001|77.9|2.28|2.81|0.01|0
4137210|0.999|0.004|118.36|3.43|2.99|0.01|0
4137474|0.979|0.026|228.94|22.74|3.28|0.04|0
4137612|1.0|0.001|10.45|0.51|1.94|0.02|0
4137709|0.86|0.254|8.97|0.66|1.84|0.03|0
4137761|0.995|0.009|286.57|26.07|3.38|0.04|0
4138764|1.0|0.001|33.9|1.14|2.45|0.02|0
4139232|1.0|0.001|29.78|1.22|2.4|0.02|0
4139379|0.82|0.336|226.51|13.03|3.29|0.03|0
4139473|1.0|0.001|38.62|1.27|2.51|0.02|0
4139632|0.996|0.013|247.5|9.64|3.31|0.02|0
4139784|1.0|0.001|48.55|1.59|2.6|0.02|0
4139805|1.0|0.001|89.91|2.86|2.88|0.01|0
4139914|1.0|0.001|35.59|1.8|2.47|0.02|0
4140231|0.876|0.297|19.17|0.91|2.13|0.02|1
4140726|1.0|0.001|49.79|1.96|2.61|0.02|0
4140796|1.0|0.001|41.73|1.3|2.52|0.01|0
4141483|1.0|0.002|9.3|0.68|1.87|0.03|0
4141488|0.998|0.004|239.46|8.27|3.3|0.02|0
4141492|0.996|0.01|172.62|6.45|3.16|0.02|0
4141587|1.0|0.001|33.07|1.29|2.43|0.02|0
4141698|1.0|0.001|64.01|1.99|2.71|0.01|0
4141815|1.0|0.001|45.21|1.52|2.57|0.02|0
4142086|1.0|0.001|22.92|0.93|2.27|0.02|0
4142229|1.0|0.001|34.48|1.42|2.44|0.02|0
4143186|1.0|0.002|37.43|1.64|2.48|0.02|0
4143334|1.0|0.001|30.45|1.72|2.4|0.03|0
4143460|1.0|0.001|39.27|1.46|2.51|0.02|0
4143467|1.0|0.001|48.29|1.35|2.61|0.01|0
4143910|0.999|0.004|51.37|1.6|2.63|0.02|1
4143913|1.0|0.001|55.19|2.25|2.62|0.02|2
4144094|0.998|0.005|36.11|2.25|2.45|0.03|1
4144103|1.0|0.001|35.77|1.16|2.47|0.01|0
4144300|1.0|0.001|23.31|1.43|2.27|0.03|0
4144791|0.986|0.117|32.14|1.2|2.46|0.02|1
4144796|1.0|0.001|44.37|1.28|2.57|0.01|0
4144873|0.999|0.003|49.59|1.51|2.61|0.01|0
4147471|0.855|0.245|237.88|16.12|3.32|0.03|0
4147543|1.0|0.001|13.77|0.54|2.06|0.02|0
4147838|1.0|0.001|38.7|1.25|2.51|0.02|0
4147915|0.84|0.233|8.84|0.56|1.85|0.03|0
4147928|0.999|0.006|211.23|6.57|3.25|0.01|0
4147993|1.0|0.001|221.34|6.94|3.26|0.01|0
4148261|1.0|0.001|11.1|0.4|1.96|0.02|0
4148276|1.0|0.001|42.63|1.28|2.56|0.02|0
4148624|1.0|0.001|32.91|1.18|2.44|0.02|0
4149355|0.821|0.324|69.36|15.3|2.79|0.1|2
4149468|0.983|0.026|243.84|15.02|3.3|0.03|0
4149720|-99.0|-99.0|89.46|3.98|2.88|0.02|0
4149831|0.95|0.225|8.78|0.64|1.86|0.03|0
4149840|0.993|0.039|20.63|1.17|2.22|0.03|0
4149949|0.954|0.155|39.44|9.05|2.49|0.1|0
4149966|0.985|0.061|78.0|3.92|2.81|0.02|0
4149982|1.0|0.001|44.09|1.25|2.56|0.01|2
4155102|1.0|0.001|38.78|1.43|2.51|0.02|0
4155395|-99.0|-99.0|6.19|0.3|-99.0|-99.0|2
4155520|1.0|0.001|44.39|1.39|2.57|0.02|0
4155571|1.0|0.001|24.43|1.05|2.29|0.02|0
4155575|0.537|0.602|23.44|3.02|2.3|0.06|1M
4155672|0.996|0.034|64.32|1.95|2.73|0.02|0
4156166|0.976|0.071|227.35|15.82|3.28|0.03|0
4156189|1.0|0.001|50.82|1.42|2.63|0.01|0
4156731|0.697|0.339|100.15|18.24|2.92|0.08|0
4156858|0.793|0.289|216.63|13.18|3.27|0.03|0
4156944|1.0|0.001|31.48|1.45|2.43|0.02|0
4157276|1.0|0.001|41.35|1.34|2.54|0.01|0
4157282|1.0|0.001|16.51|1.1|2.12|0.03|2
4157441|1.0|0.001|31.3|1.4|2.42|0.02|0
4157786|1.0|0.001|49.46|1.43|2.6|0.01|0
4158018|1.0|0.001|62.1|1.84|2.72|0.01|0
4158887|0.998|0.016|12.11|0.47|1.98|0.02|0
4159205|1.0|0.001|35.63|1.21|2.47|0.02|0
4159623|1.0|0.001|29.93|1.45|2.39|0.02|0
4159982|1.0|0.001|42.17|1.29|2.55|0.01|0
4160484|1.0|0.001|32.3|1.14|2.43|0.02|0
4160709|0.998|0.007|7.01|0.27|1.75|0.02|0
4160892|1.0|0.001|9.13|0.63|1.85|0.03|0
4160970|0.878|0.138|7.85|0.54|1.83|0.03|0
4161005|1.0|0.001|28.86|1.09|2.39|0.02|0
4161303|1.0|0.001|25.18|0.87|2.32|0.02|0
4161524|1.0|0.001|31.68|1.35|2.42|0.02|0
4164236|1.0|0.001|35.75|1.28|2.47|0.02|0
4164301|1.0|0.003|20.53|0.97|2.23|0.02|0
4164372|1.0|0.001|36.31|1.31|2.48|0.02|0
4164397|1.0|0.001|32.56|1.28|2.43|0.02|0
4164464|1.0|0.002|182.03|5.62|3.18|0.01|0
4164572|0.958|0.092|11.4|0.7|1.95|0.03|0
4164664|0.991|0.026|13.79|0.82|2.02|0.03|0
4164742|0.759|0.191|8.37|0.54|1.82|0.03|0
4164910|1.0|0.001|38.7|1.49|2.51|0.02|0
4164987|1.0|0.001|32.37|1.48|2.44|0.02|0
4165109|1.0|0.001|20.9|0.73|2.22|0.02|0
4165204|0.998|0.008|47.38|4.76|2.6|0.04|0
4165434|0.982|0.031|225.64|20.08|3.29|0.04|0
4165506|1.0|0.001|44.34|1.4|2.57|0.02|0
4165711|1.0|0.001|67.32|1.92|2.75|0.01|0
4165776|1.0|0.001|43.25|1.44|2.57|0.02|0
4165911|0.998|0.01|71.84|2.34|2.82|0.02|0
4165961|1.0|0.001|28.41|1.27|2.37|0.02|0
4166126|1.0|0.001|31.98|1.1|2.43|0.02|0
4166240|0.974|0.051|212.02|6.61|3.24|0.01|0
4166422|1.0|0.001|74.0|2.57|2.79|0.02|0
4166483|0.999|0.008|8.4|0.28|1.83|0.02|0
4166598|0.657|0.499|39.49|4.67|2.56|0.05|1M
4167879|1.0|0.001|34.87|2.38|2.46|0.03|0
4168541|1.0|0.001|38.6|1.83|2.51|0.02|0
4168757|1.0|0.001|18.93|0.69|2.19|0.02|0
4168909|1.0|0.001|141.04|4.15|3.07|0.01|0
4169130|1.0|0.001|36.87|1.41|2.49|0.02|0
4169209|1.0|0.001|40.36|1.48|2.53|0.02|0
4169517|1.0|0.001|68.55|1.95|2.76|0.01|0
4169603|0.914|0.247|219.58|8.07|3.27|0.02|0
4169647|0.679|0.414|174.58|53.8|3.16|0.13|0M
4169773|0.998|0.007|143.03|4.85|3.07|0.02|0
4170143|0.78|0.35|11.23|0.51|1.95|0.02|0
4170406|1.0|0.001|39.38|1.31|2.52|0.02|0
4171788|1.0|0.001|89.91|2.7|2.87|0.01|0
4172081|1.0|0.001|33.36|1.19|2.44|0.02|0
4172148|0.999|0.003|154.78|5.15|3.11|0.02|0
4172176|1.0|0.001|35.62|1.46|2.47|0.02|0
4172283|1.0|0.001|60.55|2.16|2.69|0.02|0
4172861|1.0|0.001|32.28|1.45|2.42|0.02|0
4172955|0.854|0.218|285.14|19.47|3.38|0.03|0
4173011|0.972|0.144|17.1|1.07|2.13|0.03|0
4173198|1.0|0.001|33.2|1.16|2.44|0.02|0
4173278|0.681|0.559|30.29|3.61|2.34|0.05|0M
4173334|1.0|0.002|6.83|0.25|1.75|0.02|0
4173519|1.0|0.001|33.47|1.41|2.45|0.02|0
4173757|1.0|0.001|33.23|1.25|2.44|0.02|0
4174495|1.0|0.001|54.73|1.5|2.65|0.01|0
4174670|1.0|0.002|29.75|1.76|2.38|0.03|0
4174996|0.999|0.003|122.39|3.65|3.01|0.01|0
4175001|1.0|0.001|34.51|1.16|2.45|0.02|0
4175481|0.9|0.215|4.55|0.29|1.54|0.03|0
4176078|1.0|0.001|43.82|1.28|2.55|0.01|0
4176382|1.0|0.001|32.96|1.76|2.42|0.02|0
4177025|0.999|0.003|8.02|0.57|1.79|0.03|0
4177216|1.0|0.001|34.9|1.21|2.47|0.02|0
4177811|1.0|0.001|36.88|2.54|2.48|0.03|0
4177878|1.0|0.001|30.84|1.34|2.41|0.02|0
4177987|1.0|0.001|44.86|1.42|2.58|0.02|0
4178039|0.961|0.103|7.65|0.69|1.77|0.04|0
4179233|1.0|0.001|35.73|1.44|2.47|0.02|0
4179377|1.0|0.001|31.84|1.86|2.43|0.03|0
4179984|1.0|0.001|31.23|1.9|2.42|0.03|0
4180064|0.999|0.004|98.13|2.92|2.92|0.01|0
4180265|0.999|0.004|31.18|1.39|2.42|0.02|0
4180705|1.0|0.001|73.43|2.38|2.79|0.01|2
4180750|0.998|0.006|199.52|6.55|3.22|0.01|0
4180816|1.0|0.002|26.3|1.33|2.34|0.02|0
4180820|1.0|0.001|89.65|2.84|2.89|0.02|0
4180903|1.0|0.001|60.88|2.2|2.71|0.02|0
4180939|1.0|0.001|62.57|1.92|2.72|0.02|0
4241238|0.988|0.046|194.89|6.24|3.21|0.01|0
4241369|1.0|0.001|63.95|2.05|2.73|0.02|0
4241405|1.0|0.001|31.73|1.34|2.42|0.02|0
4241617|0.995|0.041|6.11|0.34|1.67|0.03|0
4242393|1.0|0.001|23.51|1.58|2.29|0.03|0
4242705|1.0|0.001|12.66|0.56|2.01|0.02|0
4242737|1.0|0.002|47.79|1.36|2.6|0.01|0
4242873|1.0|0.002|118.75|3.81|2.99|0.01|0
4243284|0.995|0.026|5.93|0.22|1.66|0.02|0
4243796|1.0|0.001|37.12|1.67|2.48|0.02|0
4243803|1.0|0.001|21.46|1.24|2.24|0.03|0
4243819|0.969|0.04|206.09|31.48|3.24|0.07|0
4243841|1.0|0.001|26.46|1.08|2.35|0.02|0
4244271|1.0|0.001|57.35|1.85|2.68|0.01|1
4244274|1.0|0.001|57.3|1.58|2.68|0.01|2
4244544|1.0|0.001|13.83|1.12|2.04|0.04|0
4244656|1.0|0.001|34.18|1.44|2.44|0.02|0
4244661|0.729|0.38|44.79|9.58|2.6|0.09|1M
4244780|0.978|0.097|13.11|0.89|2.0|0.03|0
4244856|1.0|0.001|28.43|1.68|2.38|0.03|0
4244973|1.0|0.001|54.4|2.03|2.66|0.02|0
4245297|1.0|0.001|31.23|1.62|2.41|0.02|0
4246481|1.0|0.001|43.85|1.4|2.56|0.02|0
4246729|1.0|0.001|42.84|1.32|2.54|0.01|0
4247077|0.977|0.063|5.71|0.25|1.65|0.02|0
4247116|0.873|0.337|6.59|0.33|1.69|0.02|0
4247238|0.731|0.22|15.23|1.06|2.08|0.03|2
4247309|0.999|0.002|21.45|1.28|2.23|0.03|0
4247455|1.0|0.001|42.48|1.96|2.54|0.02|0
4247477|0.968|0.045|8.05|0.53|1.8|0.03|0
4247831|1.0|0.001|35.07|1.76|2.46|0.02|0
4247970|1.0|0.005|66.93|2.01|2.74|0.02|0
4248126|0.999|0.003|22.55|0.99|2.25|0.02|0
4248158|1.0|0.001|31.43|1.31|2.41|0.02|0
4248221|0.913|0.37|30.13|3.73|2.42|0.05|2
4248533|0.962|0.113|8.15|0.73|1.77|0.04|0
4248675|0.992|0.026|28.04|1.66|2.34|0.03|2
4249078|-99.0|-99.0|31.39|6.2|2.42|0.09|2
4249128|1.0|0.001|43.81|1.42|2.55|0.02|0
4249233|1.0|0.001|35.92|1.13|2.52|0.02|1
4249242|1.0|0.001|35.34|1.33|2.47|0.02|0
4249279|1.0|0.001|33.29|1.61|2.43|0.02|0
4249357|1.0|0.001|48.76|1.33|2.6|0.01|0
4249660|1.0|0.001|39.86|1.25|2.52|0.02|0
4252080|1.0|0.001|7.59|0.28|1.76|0.02|0
4252461|1.0|0.001|45.88|1.37|2.57|0.01|0
4252804|1.0|0.001|31.59|1.71|2.41|0.02|0
4252848|0.981|0.047|125.52|3.82|3.02|0.02|0
4253026|1.0|0.001|36.98|1.39|2.49|0.02|0
4253429|1.0|0.001|77.07|2.28|2.8|0.01|0
4253540|1.0|0.001|73.27|2.12|2.79|0.01|0
4253573|1.0|0.001|29.88|1.65|2.39|0.03|0
4254250|1.0|0.001|31.92|1.3|2.41|0.02|0
4254422|1.0|0.001|31.58|1.2|2.42|0.02|0
4254540|1.0|0.001|45.26|1.54|2.57|0.02|0
4254688|0.958|0.137|21.8|0.77|2.26|0.02|2
4254773|-99.0|-99.0|31.88|1.19|2.43|0.02|0
4254983|0.878|0.233|220.58|18.65|3.26|0.04|0
4255499|1.0|0.001|9.67|0.35|1.88|0.02|0
4255519|1.0|0.001|30.45|1.29|2.4|0.02|0
4255694|0.945|0.094|201.12|38.87|3.23|0.08|0
4255765|1.0|0.001|40.35|1.64|2.52|0.02|0
4256249|1.0|0.001|20.97|0.8|2.22|0.02|0
4260749|0.865|0.292|45.44|3.17|2.6|0.03|1
4260872|0.924|0.175|36.38|2.25|2.53|0.03|1
4260882|1.0|0.001|30.98|1.63|2.41|0.02|0
4260884|1.0|0.001|49.09|2.09|2.61|0.02|2
4261028|1.0|0.001|26.35|1.14|2.33|0.02|0
4261057|1.0|0.001|49.4|1.36|2.61|0.01|0
4261170|1.0|0.001|45.24|1.29|2.56|0.01|0
4261242|1.0|0.001|106.28|3.16|2.95|0.01|0
4261269|1.0|0.001|96.4|2.81|2.9|0.01|0
4261579|1.0|0.001|34.92|1.16|2.46|0.02|0
4261757|1.0|0.001|41.42|1.65|2.53|0.02|0
4261808|1.0|0.001|35.61|1.26|2.46|0.02|0
4261881|1.0|0.001|59.83|1.75|2.68|0.01|0
4262061|1.0|0.001|57.49|1.7|2.67|0.01|0
4262239|1.0|0.001|53.5|1.61|2.64|0.01|0
4262252|1.0|0.001|145.57|4.2|3.08|0.01|0
4262505|1.0|0.001|86.85|2.51|2.86|0.01|0
4262667|1.0|0.001|19.08|0.69|2.19|0.02|0
4262929|1.0|0.001|27.71|1.65|2.35|0.03|0
4263398|1.0|0.001|30.4|1.36|2.36|0.02|0
4263846|1.0|0.001|52.14|1.44|2.63|0.01|0
4263878|1.0|0.001|46.99|1.38|2.6|0.01|0
4263884|1.0|0.001|35.56|1.34|2.47|0.02|0
4264750|1.0|0.001|24.42|0.98|2.29|0.02|0
4264884|1.0|0.001|32.01|1.34|2.43|0.02|0
4265434|1.0|0.001|99.21|2.98|2.91|0.01|0
4265786|0.989|0.028|126.73|3.62|3.02|0.01|0
4268284|1.0|0.001|34.61|1.34|2.45|0.02|0
4268707|0.655|0.444|118.39|4.35|3.03|0.02|1M
4268898|1.0|0.001|91.21|2.62|2.88|0.01|0
4269030|1.0|0.001|32.63|1.35|2.43|0.02|0
4269096|1.0|0.001|10.32|0.45|1.91|0.02|0
4269116|1.0|0.001|52.54|14.26|2.7|0.12|2
4269165|0.998|0.006|22.66|1.53|2.26|0.03|0
4269252|1.0|0.001|29.21|1.76|2.37|0.03|0
4269256|1.0|0.001|27.04|1.58|2.35|0.03|0
4269391|1.0|0.001|39.92|1.51|2.51|0.02|0
4269457|1.0|0.001|31.47|1.51|2.41|0.02|0
4269470|0.954|0.189|36.14|2.64|2.53|0.03|1
4269534|1.0|0.001|53.51|1.5|2.64|0.01|0
4269766|1.0|0.001|37.54|1.22|2.5|0.02|0
4269825|1.0|0.001|32.66|1.34|2.43|0.02|0
4270031|0.974|0.049|16.82|0.58|2.2|0.02|1
4270132|0.677|0.438|186.01|12.61|3.2|0.03|0M
4270423|1.0|0.001|50.44|1.42|2.61|0.01|0
4270704|1.0|0.001|18.0|0.72|2.15|0.02|0
4270706|0.639|0.428|18.78|2.43|2.24|0.06|1M
4271033|1.0|0.001|47.58|1.42|2.6|0.02|0
4271039|1.0|0.001|47.41|1.42|2.59|0.02|0
4271083|0.584|0.479|5.4|0.41|1.61|0.03|0M
4271799|-99.0|-99.0|20.26|3.66|2.23|0.08|2
4271855|1.0|0.001|40.39|1.66|2.53|0.02|0
4271899|0.53|0.48|90.42|10.84|2.9|0.05|2M
4273491|1.0|0.001|74.36|2.46|2.79|0.01|0
4273610|1.0|0.002|34.05|1.67|2.46|0.02|0
4273669|1.0|0.001|37.61|1.16|2.49|0.01|0
4273689|1.0|0.002|39.14|3.74|2.52|0.04|0
4274536|0.991|0.02|218.78|7.89|3.27|0.02|0
4274543|1.0|0.001|30.55|1.44|2.4|0.02|0
4274601|0.999|0.005|160.71|4.95|3.12|0.01|0
4274660|1.0|0.001|30.39|1.46|2.4|0.02|2
4274759|1.0|0.002|107.06|3.3|2.95|0.01|0
4274800|1.0|0.001|26.0|1.09|2.33|0.02|0
4275073|1.0|0.001|32.75|1.19|2.41|0.02|0
4275145|1.0|0.001|39.72|1.93|2.51|0.02|0
4275220|1.0|0.001|32.1|1.21|2.42|0.02|0
4275434|1.0|0.001|44.01|1.29|2.56|0.01|0
4275586|1.0|0.001|32.12|1.67|2.42|0.02|0
4275625|1.0|0.001|30.44|1.59|2.4|0.02|0
4275851|1.0|0.001|36.68|1.26|2.5|0.02|0
4276070|1.0|0.001|45.63|1.46|2.57|0.02|0
4276193|1.0|0.001|72.3|2.42|2.78|0.02|0
4276513|1.0|0.001|32.33|1.38|2.43|0.02|0
4276609|1.0|0.001|30.58|1.53|2.41|0.02|0
4276837|0.999|0.004|102.97|3.2|2.93|0.01|0
4276893|1.0|0.001|33.49|1.25|2.45|0.02|0
4276902|1.0|0.001|30.78|1.47|2.41|0.02|0
4276921|1.0|0.001|33.67|1.4|2.44|0.02|0
4277245|1.0|0.001|34.27|1.34|2.45|0.02|0
4277451|1.0|0.001|57.93|1.74|2.67|0.01|0
4278017|1.0|0.002|11.13|0.75|1.94|0.03|0
4278024|1.0|0.002|29.77|4.7|2.39|0.07|0
4278269|1.0|0.002|37.33|1.62|2.5|0.02|0
4278394|1.0|0.001|34.18|1.43|2.44|0.02|0
4279009|0.997|0.008|226.47|6.89|3.27|0.01|0
4279165|1.0|0.001|53.56|2.64|2.65|0.02|0
4279700|1.0|0.001|31.19|1.5|2.41|0.02|0
4280043|1.0|0.001|38.55|1.51|2.51|0.02|0
4280261|0.734|0.455|11.76|0.77|1.97|0.03|0M
4280299|1.0|0.001|156.47|5.11|3.12|0.01|0
4280424|1.0|0.001|122.35|3.69|3.0|0.01|0
4280552|0.591|0.401|97.44|21.61|2.93|0.1|2M
4280842|0.998|0.006|210.81|12.04|3.25|0.03|0
4281023|0.989|0.02|106.25|6.21|2.95|0.03|0
4281123|0.999|0.002|85.0|2.88|2.86|0.02|0
4281265|1.0|0.001|35.99|1.21|2.48|0.02|2
4281310|0.663|0.303|43.2|6.58|2.55|0.07|2
4281362|1.0|0.001|45.17|1.4|2.57|0.02|0
4281420|1.0|0.001|38.06|1.35|2.5|0.02|0
4281427|0.535|0.614|55.24|14.96|2.68|0.12|1M
4281489|0.97|0.071|75.44|12.32|2.83|0.07|1
4281490|1.0|0.001|55.15|1.83|2.66|0.02|0
4281702|1.0|0.001|31.99|1.52|2.43|0.02|0
4281847|1.0|0.002|88.47|2.92|2.87|0.01|0
4281948|1.0|0.002|83.48|2.89|2.85|0.02|0
4282111|1.0|0.001|48.02|1.73|2.61|0.02|0
4282310|1.0|0.002|152.85|4.61|3.11|0.01|0
4282478|0.999|0.002|52.23|1.74|2.64|0.02|0
4282760|1.0|0.001|29.94|1.74|2.39|0.03|0
4283099|1.0|0.001|35.95|1.13|2.48|0.02|0
4283451|1.0|0.001|75.01|2.54|2.79|0.02|0
4283484|1.0|0.001|33.82|2.35|2.46|0.03|0
4283517|1.0|0.001|24.47|0.85|2.31|0.02|0
4283798|0.616|0.468|190.69|18.78|3.21|0.04|0M
4283801|0.986|0.024|230.15|10.15|3.29|0.02|0
4283899|1.0|0.001|31.64|1.58|2.4|0.02|0
4284099|1.0|0.001|59.07|2.03|2.69|0.02|0
4284170|1.0|0.001|61.5|1.68|2.7|0.01|0
4284281|1.0|0.001|44.57|1.38|2.56|0.01|0
4284367|1.0|0.001|33.73|1.39|2.46|0.02|0
4284369|0.944|0.216|42.45|5.54|2.58|0.06|1
4284570|1.0|0.001|35.26|1.81|2.49|0.02|0
4284581|1.0|0.001|40.43|1.96|2.52|0.02|0
4284739|1.0|0.001|35.53|1.48|2.48|0.02|0
4285198|0.533|0.442|33.28|4.59|2.43|0.06|0M
4285453|1.0|0.001|34.93|1.65|2.47|0.02|0
4345370|1.0|0.001|31.67|1.64|2.42|0.02|0
4345809|1.0|0.001|31.45|1.53|2.41|0.02|0
4346266|1.0|0.002|7.89|0.29|1.79|0.02|0
4346319|1.0|0.001|48.03|1.39|2.6|0.01|0
4346339|1.0|0.001|196.68|6.28|3.22|0.01|0
4346493|0.956|0.06|205.96|26.84|3.24|0.06|0
4346661|1.0|0.001|19.3|0.78|2.18|0.02|0
4346893|1.0|0.001|30.17|1.82|2.39|0.03|0
4346908|0.999|0.004|187.07|5.8|3.2|0.02|0
4346953|1.0|0.001|26.32|1.44|2.33|0.02|0
4346971|1.0|0.001|50.6|1.48|2.62|0.01|0
4346982|0.92|0.267|57.84|5.75|2.71|0.04|1
4347503|0.998|0.006|198.24|11.15|3.23|0.03|0
4347554|0.796|0.406|5.1|0.32|1.59|0.03|0
4347631|1.0|0.001|8.78|0.32|1.83|0.02|0
4347646|1.0|0.001|33.29|1.38|2.44|0.02|0
4347652|1.0|0.001|223.99|24.5|3.27|0.05|0
4348513|1.0|0.001|92.04|2.62|2.88|0.01|0
4348593|1.0|0.001|70.29|3.54|2.77|0.02|0
4348666|1.0|0.002|186.86|6.1|3.19|0.01|0
4348810|0.997|0.006|15.52|1.14|2.08|0.03|0
4349133|1.0|0.001|24.88|1.06|2.3|0.02|0
4349565|0.992|0.029|5.89|0.25|1.66|0.02|0
4349710|1.0|0.001|43.73|1.27|2.56|0.01|0
4350299|1.0|0.001|35.05|1.42|2.45|0.02|0
4350501|1.0|0.002|122.52|4.47|3.01|0.02|0
4351307|1.0|0.001|92.71|2.97|2.88|0.02|0
4351319|0.985|0.035|181.0|8.27|3.18|0.02|0
4351698|0.995|0.019|39.71|1.16|2.56|0.01|1
4352534|0.774|0.298|260.29|26.33|3.33|0.04|0
4352550|1.0|0.001|28.48|1.6|2.37|0.03|0
4354657|0.905|0.159|248.73|10.6|3.32|0.02|0
4354760|1.0|0.002|145.96|4.28|3.09|0.01|0
4354804|0.923|0.104|121.0|21.01|3.0|0.08|0
4354831|1.0|0.001|38.86|2.23|2.5|0.03|0
4355057|1.0|0.001|118.65|3.52|3.0|0.01|0
4355160|0.984|0.062|185.96|12.67|3.2|0.03|0
4355256|1.0|0.001|29.25|1.36|2.4|0.02|0
4355484|1.0|0.001|107.56|3.21|2.96|0.02|0
4355733|1.0|0.001|32.96|1.31|2.43|0.02|0
4355819|1.0|0.001|28.82|1.71|2.38|0.03|0
4355900|1.0|0.001|71.95|2.07|2.77|0.01|0
4356390|1.0|0.001|34.85|1.49|2.46|0.02|0
4356456|1.0|0.001|100.65|3.1|2.93|0.02|0
4356490|1.0|0.001|148.24|4.63|3.08|0.02|0
4356903|1.0|0.001|32.46|1.53|2.42|0.02|0
4356964|1.0|0.001|35.8|1.27|2.47|0.02|0
4357090|1.0|0.002|74.67|2.51|2.8|0.02|0
4357170|1.0|0.001|69.08|2.0|2.75|0.01|0
4357362|0.993|0.01|176.88|5.93|3.17|0.02|0
4357381|1.0|0.001|50.61|1.43|2.62|0.01|0
4357390|1.0|0.001|14.94|0.63|2.07|0.02|0
4357417|1.0|0.001|38.66|2.05|2.5|0.02|0
4357662|1.0|0.001|49.57|1.73|2.61|0.02|0
4358208|0.98|0.025|287.47|17.73|3.4|0.03|0
4358522|1.0|0.001|40.65|2.1|2.54|0.02|0
4358564|1.0|0.001|36.11|1.44|2.46|0.02|0
4358581|1.0|0.001|45.34|1.36|2.58|0.01|0
4358630|0.999|0.005|7.78|0.36|1.79|0.02|0
4358853|1.0|0.001|44.66|1.28|2.57|0.01|0
4359046|0.945|0.093|213.36|26.38|3.26|0.05|0
4359478|1.0|0.001|33.44|1.46|2.45|0.02|0
4359582|0.992|0.013|170.06|9.74|3.16|0.03|0
4359587|1.0|0.001|9.11|0.32|1.86|0.02|0
4359676|1.0|0.001|29.62|1.28|2.4|0.02|0
4360072|1.0|0.001|32.54|1.74|2.43|0.02|0
4364543|0.532|0.386|27.43|3.77|2.35|0.06|0M
4365132|1.0|0.001|94.72|2.83|2.89|0.02|0
4365609|1.0|0.001|31.99|1.26|2.42|0.02|0
4365782|1.0|0.001|55.87|1.65|2.67|0.01|0
4365913|0.992|0.024|253.46|29.02|3.32|0.05|0
4366111|1.0|0.001|31.14|1.51|2.42|0.02|0
4366351|1.0|0.001|55.44|1.59|2.65|0.01|0
4366624|1.0|0.001|85.9|2.44|2.85|0.01|0
4366669|1.0|0.002|19.91|1.37|2.2|0.03|0
4366731|1.0|0.001|32.16|1.47|2.42|0.02|0
4366812|1.0|0.001|67.95|3.7|2.75|0.02|0
4366880|1.0|0.001|67.16|2.16|2.75|0.01|0
4366888|0.993|0.03|154.09|5.01|3.11|0.02|0
4367337|1.0|0.001|89.87|2.65|2.87|0.01|0
4367648|1.0|0.001|80.54|2.48|2.82|0.02|0
4367650|1.0|0.001|36.59|1.31|2.48|0.02|0
4370351|0.999|0.003|17.42|0.67|2.15|0.02|0
4370502|1.0|0.001|38.26|1.66|2.5|0.02|0
4370521|1.0|0.001|39.95|1.29|2.53|0.02|0
4370528|1.0|0.001|68.47|2.42|2.74|0.02|0
4370590|0.997|0.023|67.31|2.01|2.74|0.01|0
4370592|1.0|0.001|53.87|2.07|2.66|0.02|0
4370710|1.0|0.001|34.09|1.77|2.44|0.02|0
4370730|1.0|0.002|147.52|4.62|3.08|0.01|0
4370787|1.0|0.001|34.6|1.46|2.45|0.02|0
4371406|1.0|0.001|43.95|1.53|2.55|0.02|0
4371484|1.0|0.001|77.71|3.07|2.81|0.02|0
4371562|0.999|0.002|7.43|0.3|1.76|0.02|0
4371602|0.922|0.178|104.9|3.83|2.94|0.02|0
4371615|1.0|0.001|79.06|2.54|2.82|0.01|0
4371891|0.929|0.189|249.26|25.3|3.31|0.04|0
4371917|0.989|0.029|7.35|0.68|1.74|0.04|0
4371954|0.877|0.33|44.52|1.53|2.57|0.02|2
4371997|1.0|0.001|34.97|1.04|2.47|0.01|0
4372082|1.0|0.001|79.47|2.78|2.82|0.02|0
4372312|-99.0|-99.0|35.04|1.66|-99.0|-99.0|2
4372930|1.0|0.001|39.88|1.45|2.54|0.02|0
4373139|1.0|0.001|34.51|1.12|2.46|0.02|0
4373583|1.0|0.001|97.49|3.0|2.91|0.01|0
4373588|0.974|0.054|8.87|0.76|1.84|0.04|0
4374106|1.0|0.001|19.28|1.26|2.19|0.03|0
4374169|1.0|0.001|40.34|4.59|2.53|0.05|2
4374214|1.0|0.001|31.34|1.52|2.43|0.02|0
4374441|1.0|0.001|34.13|1.3|2.45|0.02|0
4374922|1.0|0.001|32.81|1.29|2.42|0.02|0
4375091|0.51|0.444|39.26|3.05|2.52|0.03|1M
4375495|0.864|0.274|32.45|1.95|2.47|0.03|2
4376346|1.0|0.001|62.21|1.73|2.71|0.01|0
4376555|0.679|0.449|10.01|0.75|1.89|0.03|0M
4376624|1.0|0.001|36.85|1.3|2.49|0.02|0
4376690|0.92|0.214|149.89|13.72|3.1|0.04|0
4376882|1.0|0.002|23.83|1.06|2.28|0.02|0
4376913|1.0|0.001|106.85|3.06|2.94|0.01|0
4376967|1.0|0.001|41.34|1.96|2.53|0.02|0
4377436|1.0|0.001|29.12|1.4|2.36|0.02|0
4377462|0.999|0.003|7.5|0.51|1.78|0.03|0
4377729|1.0|0.001|27.8|1.25|2.36|0.02|2
4377855|0.951|0.142|11.22|0.87|1.94|0.03|0
4378405|1.0|0.001|48.09|1.27|2.61|0.01|0
4378473|1.0|0.001|22.61|1.04|2.27|0.02|0
4378594|0.991|0.03|61.67|11.04|2.72|0.08|0
4378940|1.0|0.001|46.94|1.47|2.59|0.02|0
4379098|1.0|0.001|31.81|1.49|2.42|0.02|0
4379290|0.841|0.299|11.44|1.02|1.95|0.04|0
4379491|0.991|0.015|21.7|0.98|2.24|0.02|0
4379850|1.0|0.001|69.75|2.87|2.76|0.02|0
4380189|1.0|0.001|34.24|1.14|2.49|0.02|2
4380377|0.992|0.016|13.47|0.85|2.02|0.03|0
4380685|1.0|0.001|37.54|1.61|2.49|0.02|0
4380775|0.997|0.026|6.61|0.25|1.71|0.02|0
4380824|0.963|0.088|16.92|1.12|2.13|0.03|0
4381518|1.0|0.001|44.08|1.35|2.56|0.02|0
4381519|1.0|0.002|102.4|3.03|2.94|0.01|0
4381604|1.0|0.001|47.57|1.65|2.6|0.02|0
4381719|1.0|0.001|54.93|1.74|2.66|0.01|0
4381920|0.933|0.238|91.5|3.69|2.89|0.02|0
4382539|1.0|0.001|35.29|1.47|2.47|0.02|0
4383051|1.0|0.001|37.65|1.45|2.49|0.02|0
4383106|1.0|0.001|59.15|1.6|2.67|0.01|0
4383388|1.0|0.001|46.22|1.77|2.57|0.02|0
4383402|1.0|0.001|46.45|1.34|2.58|0.01|0
4383482|1.0|0.001|35.92|1.2|2.47|0.02|0
4384793|0.806|0.304|21.08|1.41|2.29|0.03|1
4385002|0.998|0.006|78.48|2.81|2.83|0.02|0
4385148|0.679|0.304|108.67|20.6|2.99|0.08|1
4385568|1.0|0.002|77.84|2.37|2.81|0.02|0
4385644|0.999|0.003|104.26|3.29|2.94|0.02|0
4385682|1.0|0.001|9.09|0.34|1.85|0.02|0
4386132|1.0|0.001|45.75|1.85|2.57|0.02|0
4386433|0.907|0.259|38.06|1.77|2.5|0.02|0
4387267|0.999|0.005|56.61|1.61|2.71|0.01|1
4387360|0.926|0.261|33.23|1.43|2.48|0.02|1
4387396|1.0|0.001|33.45|1.59|2.43|0.02|0
4390912|1.0|0.001|50.26|2.37|2.61|0.02|0
4390969|0.91|0.21|88.53|3.15|2.89|0.02|1
4443364|1.0|0.002|101.73|2.91|2.92|0.01|0
4445502|0.998|0.006|252.72|22.37|3.34|0.04|0
4445549|1.0|0.001|200.96|6.31|3.24|0.02|0
4445711|1.0|0.001|34.77|1.54|2.46|0.02|0
4445966|0.996|0.027|264.95|13.19|3.35|0.02|0
4445989|0.998|0.006|248.52|9.71|3.32|0.02|2
4446029|1.0|0.001|35.99|1.72|2.47|0.02|2
4446181|1.0|0.001|29.07|1.77|2.38|0.03|0
4446215|1.0|0.001|187.67|5.79|3.2|0.01|0
4446240|0.737|0.271|180.29|22.73|3.18|0.06|0
4446366|1.0|0.001|34.09|1.43|2.46|0.02|0
4446405|1.0|0.001|60.49|1.77|2.7|0.01|0
4446576|1.0|0.001|32.06|1.17|2.43|0.02|0
4446637|0.999|0.003|167.04|5.43|3.16|0.02|0
4446657|1.0|0.001|29.87|1.26|2.4|0.02|0
4446714|1.0|0.001|28.31|1.25|2.38|0.02|0
4447974|1.0|0.001|56.07|1.61|2.66|0.01|0
4448004|1.0|0.001|68.51|2.45|2.74|0.02|0
4448022|1.0|0.001|39.51|1.23|2.52|0.02|0
4448277|1.0|0.001|33.73|1.45|2.45|0.02|0
4448636|1.0|0.001|32.37|1.41|2.42|0.02|0
4448777|1.0|0.001|221.94|7.16|3.27|0.02|0
4451217|0.996|0.029|22.05|1.4|2.23|0.03|0
4454022|0.998|0.017|49.17|2.04|2.6|0.02|2
4454123|1.0|0.001|30.03|1.87|2.38|0.03|0
4454278|1.0|0.001|39.89|1.84|2.51|0.02|0
4454395|1.0|0.001|40.63|1.63|2.52|0.02|0
4454448|0.983|0.053|275.37|13.53|3.36|0.02|0
4454486|1.0|0.002|147.4|4.45|3.1|0.01|2
4454505|1.0|0.001|91.93|2.7|2.88|0.01|0
4454678|0.957|0.062|218.91|26.01|3.28|0.05|0
4454729|1.0|0.001|32.14|2.15|2.43|0.03|0
4455406|1.0|0.001|54.48|1.54|2.66|0.01|0
4455528|1.0|0.001|24.29|0.9|2.3|0.02|0
4455542|1.0|0.001|33.37|1.15|2.44|0.02|0
4455632|0.992|0.021|7.15|0.55|1.74|0.03|0
4455762|0.999|0.003|210.66|6.81|3.25|0.01|0
4455785|1.0|0.001|42.84|1.39|2.55|0.01|2
4455880|1.0|0.001|32.82|1.13|2.43|0.02|0
4455941|0.671|0.266|18.0|1.71|2.16|0.04|2
4456045|1.0|0.001|47.81|1.6|2.6|0.02|0
4456143|0.908|0.128|239.49|33.88|3.31|0.06|0
4456508|0.521|0.347|188.4|10.91|3.2|0.03|0M
4456522|1.0|0.001|27.59|2.45|2.37|0.04|0
4456739|1.0|0.001|36.89|1.4|2.48|0.02|0
4456886|0.978|0.063|31.85|4.18|2.46|0.06|1
4456934|1.0|0.001|32.23|1.3|2.43|0.02|0
4457200|1.0|0.001|44.31|1.73|2.57|0.02|0
4457327|1.0|0.001|28.55|1.58|2.37|0.02|0
4457331|0.999|0.003|85.31|2.94|2.85|0.02|0
4457335|1.0|0.001|33.17|1.52|2.45|0.02|0
4457349|1.0|0.001|37.79|1.15|2.5|0.02|0
4457395|1.0|0.001|31.3|1.66|2.41|0.02|0
4457632|1.0|0.001|114.4|3.54|2.98|0.01|0
4457761|1.0|0.001|55.96|1.97|2.66|0.02|0
4457791|1.0|0.001|35.25|1.57|2.45|0.02|0
4457852|0.997|0.004|217.55|7.22|3.27|0.02|0
4457891|1.0|0.001|31.16|1.26|2.43|0.02|0
4458118|0.997|0.006|204.28|6.5|3.24|0.02|0
4458749|1.0|0.001|26.98|1.18|2.36|0.02|0
4459025|1.0|0.001|38.61|1.27|2.5|0.01|0
4459089|0.528|0.468|175.03|24.46|3.18|0.06|0M
4459331|0.996|0.009|192.66|6.01|3.21|0.02|0
4459359|0.999|0.005|245.09|8.62|3.3|0.02|0
4459408|1.0|0.001|43.09|1.43|2.55|0.02|0
4459410|0.908|0.11|8.13|0.86|1.8|0.05|0
4459456|1.0|0.001|35.45|1.24|2.47|0.02|0
4459786|1.0|0.001|45.45|1.95|2.57|0.02|0
4459963|1.0|0.001|27.89|1.48|2.37|0.02|0
4460015|1.0|0.001|33.34|2.27|2.43|0.03|0
4464180|1.0|0.001|31.99|1.63|2.42|0.02|0
4464406|1.0|0.001|188.63|5.55|3.2|0.01|0
4465224|1.0|0.001|23.93|0.96|2.28|0.02|0
4465237|1.0|0.001|47.97|1.43|2.6|0.01|0
4465516|0.999|0.003|205.68|6.62|3.23|0.02|0
4466077|1.0|0.001|30.72|1.27|2.41|0.02|0
4466260|0.613|0.343|22.98|7.52|2.25|0.14|0M
4466582|1.0|0.001|118.48|3.39|2.99|0.01|0
4469100|1.0|0.001|57.33|2.16|2.68|0.02|0
4469204|0.997|0.013|151.23|4.76|3.09|0.01|0
4469317|1.0|0.001|84.06|2.47|2.86|0.01|0
4469602|1.0|0.001|32.9|1.79|2.44|0.02|0
4469736|1.0|0.001|30.78|1.45|2.41|0.02|0
4469756|0.999|0.006|76.61|2.12|2.82|0.01|0
4469777|1.0|0.001|33.75|1.15|2.44|0.02|0
4469886|1.0|0.001|58.7|1.85|2.7|0.02|0
4469897|1.0|0.001|40.47|1.56|2.52|0.02|0
4470280|1.0|0.001|79.17|2.54|2.81|0.01|2
4470309|1.0|0.001|43.68|1.5|2.57|0.02|0
4470597|1.0|0.001|103.16|3.17|2.94|0.01|0
4470665|0.951|0.101|211.89|6.91|3.26|0.02|0
4470796|1.0|0.001|33.04|1.61|2.44|0.02|0
4470809|1.0|0.001|36.96|1.33|2.49|0.02|0
4470856|1.0|0.001|31.51|1.6|2.41|0.02|0
4470949|0.969|0.056|170.12|30.69|3.16|0.08|0
4471034|1.0|0.001|30.2|1.04|2.4|0.02|0
4471217|1.0|0.001|110.94|3.44|2.96|0.01|0
4471399|0.974|0.139|8.94|0.3|1.89|0.02|2
4471413|0.836|0.269|10.81|0.8|1.91|0.03|0
4471425|1.0|0.001|32.3|1.32|2.42|0.02|0
4471503|1.0|0.001|34.57|1.35|2.46|0.02|0
4471557|1.0|0.001|39.03|1.25|2.51|0.01|0
4471597|0.951|0.093|170.09|27.35|3.16|0.07|0
4471811|1.0|0.001|64.02|2.1|2.72|0.01|0
4471821|1.0|0.001|33.59|1.22|2.45|0.02|0
4472610|0.999|0.002|101.57|3.34|2.93|0.01|0
4472726|1.0|0.001|34.05|1.26|2.46|0.02|0
4472729|0.998|0.005|217.63|6.99|3.26|0.01|0
4472896|1.0|0.001|34.41|1.55|2.44|0.02|0
4473030|0.995|0.008|162.58|17.8|3.14|0.05|0
4473473|1.0|0.001|32.97|1.86|2.43|0.03|0
4473475|0.829|0.382|50.61|13.66|2.55|0.12|1
4473653|0.999|0.003|132.24|3.83|3.06|0.01|0
4473750|0.997|0.01|79.82|3.37|2.83|0.02|0
4473887|1.0|0.001|36.02|1.76|2.48|0.02|0
4473919|1.0|0.002|58.21|1.77|2.68|0.01|0
4474373|1.0|0.001|35.75|1.19|2.47|0.02|0
4474383|1.0|0.001|49.17|1.71|2.61|0.02|0
4474626|0.682|0.337|41.89|4.94|2.53|0.05|0M
4474696|0.72|0.437|63.43|2.72|2.71|0.02|2M
4474948|1.0|0.001|32.22|1.67|2.43|0.02|0
4475643|0.999|0.004|106.63|3.02|2.95|0.01|0
4475778|0.999|0.002|13.38|0.62|2.02|0.02|0
4475934|1.0|0.001|41.53|1.52|2.54|0.02|0
4476052|1.0|0.001|51.24|1.66|2.64|0.02|0
4476237|1.0|0.001|30.54|1.84|2.41|0.03|0
4476248|1.0|0.001|145.56|4.26|3.07|0.01|0
4476422|1.0|0.001|80.75|2.91|2.83|0.02|0
4476423|1.0|0.001|51.76|1.43|2.63|0.01|0
4476454|0.977|0.073|29.49|2.84|2.4|0.04|1
4476562|0.996|0.016|52.04|1.81|2.67|0.02|0
4476740|1.0|0.001|28.31|1.2|2.37|0.02|0
4476746|1.0|0.001|31.08|1.92|2.42|0.03|0
4476783|1.0|0.001|35.79|1.6|2.48|0.02|0
4477075|0.892|0.222|9.74|0.71|1.89|0.03|2
4477337|0.999|0.003|176.73|5.98|3.16|0.02|0
4477345|1.0|0.001|34.98|1.42|2.47|0.02|0
4477436|1.0|0.001|30.74|1.25|2.41|0.02|0
4477926|1.0|0.001|39.74|1.46|2.53|0.02|0
4478281|1.0|0.001|18.55|1.09|2.17|0.03|0
4478369|0.982|0.057|7.56|0.28|1.84|0.02|2
4478390|0.705|0.501|8.21|0.4|1.81|0.02|0M
4478473|1.0|0.001|7.27|0.37|1.75|0.02|0
4478615|0.992|0.034|78.96|2.28|2.82|0.01|0
4478812|1.0|0.001|34.92|1.38|2.46|0.02|0
4478895|0.994|0.014|7.19|0.42|1.73|0.03|0
4479314|1.0|0.001|19.71|0.84|2.19|0.02|0
4479806|1.0|0.003|51.76|1.43|2.62|0.01|0
4479889|1.0|0.001|54.33|1.67|2.65|0.01|2
4480358|1.0|0.002|9.32|0.41|1.87|0.02|0
4480583|1.0|0.001|42.06|1.47|2.54|0.02|0
4480927|0.802|0.368|40.19|2.22|2.52|0.02|0
4480938|1.0|0.001|36.96|1.42|2.48|0.02|0
4481144|0.999|0.004|104.46|3.23|2.94|0.02|0
4481270|1.0|0.001|76.46|2.84|2.8|0.02|0
4481621|0.999|0.005|34.86|1.16|2.45|0.02|2
4481622|0.999|0.008|14.5|0.48|2.07|0.02|0
4481666|1.0|0.002|75.78|2.22|2.8|0.01|0
4482016|0.9|0.298|246.13|9.6|3.31|0.02|0
4482460|1.0|0.002|25.53|1.38|2.33|0.02|0
4482778|1.0|0.001|15.34|0.59|2.1|0.02|0
4482917|1.0|0.002|68.57|2.26|2.75|0.02|0
4483449|0.596|0.358|9.74|0.59|1.88|0.03|2M
4484027|0.666|0.41|8.38|0.54|1.82|0.03|0M
4484901|1.0|0.001|48.54|1.33|2.6|0.01|0
4484996|1.0|0.002|56.35|1.83|2.67|0.02|0
4489185|1.0|0.001|94.41|2.79|2.9|0.01|0
4489527|1.0|0.001|31.27|1.6|2.41|0.02|0
4489784|0.998|0.018|24.31|1.78|2.28|0.03|0
4540698|1.0|0.001|94.77|2.86|2.89|0.02|0
4543229|1.0|0.001|24.35|1.43|2.29|0.03|0
4543371|1.0|0.001|92.82|2.59|2.9|0.01|0
4544082|0.996|0.021|121.16|3.52|3.01|0.01|0
4544907|0.627|0.429|71.07|18.12|2.8|0.11|1M
4545184|1.0|0.001|32.22|1.34|2.43|0.02|0
4545213|0.999|0.002|33.4|1.48|2.43|0.02|0
4545314|1.0|0.001|35.68|1.85|2.4|0.02|0
4545474|1.0|0.001|36.34|1.51|2.47|0.02|0
4545476|0.519|0.363|88.71|7.38|2.88|0.04|2M
4545497|0.724|0.404|182.03|37.71|3.19|0.09|0M
4545532|1.0|0.001|34.79|1.28|2.46|0.02|0
4545619|1.0|0.001|31.17|1.36|2.42|0.02|0
4545666|1.0|0.001|16.37|1.33|2.11|0.04|0
4546062|0.948|0.162|10.78|0.71|1.92|0.03|0
4546625|1.0|0.001|31.69|1.49|2.41|0.02|0
4547204|0.999|0.004|24.86|1.48|2.3|0.03|0
4548084|1.0|0.001|55.84|1.52|2.66|0.01|0
4548450|1.0|0.001|33.9|1.14|2.45|0.02|0
4548530|1.0|0.001|19.2|0.95|2.19|0.02|0
4548564|1.0|0.001|58.25|2.0|2.67|0.02|0
4548671|0.893|0.176|6.52|0.62|1.69|0.04|0
4550935|1.0|0.001|25.55|2.27|2.32|0.04|0
4551291|0.981|0.095|131.89|3.83|3.09|0.01|1
4551412|1.0|0.001|40.87|1.55|2.53|0.02|0
4552187|1.0|0.001|12.7|0.54|2.0|0.02|0
4552198|1.0|0.001|35.42|1.43|2.46|0.02|0
4552234|0.995|0.016|30.84|3.87|2.45|0.05|1
4552411|1.0|0.001|95.24|2.86|2.91|0.02|0
4552514|1.0|0.001|32.7|1.18|2.44|0.02|0
4552875|1.0|0.002|7.51|0.35|1.77|0.02|0
4553631|1.0|0.001|56.36|1.57|2.66|0.01|0
4553643|1.0|0.001|43.86|1.27|2.55|0.01|0
4553892|1.0|0.001|41.35|1.54|2.53|0.02|0
4554044|1.0|0.001|36.92|1.3|2.48|0.02|0
4554148|1.0|0.001|31.67|1.27|2.42|0.02|0
4554198|0.999|0.004|129.84|4.12|3.03|0.01|0
4554222|1.0|0.001|32.66|1.41|2.44|0.02|0
4554351|1.0|0.002|31.61|2.7|2.42|0.04|2
4554420|1.0|0.001|38.29|1.27|2.51|0.02|0
4554437|1.0|0.001|30.21|1.53|2.4|0.02|0
4554780|1.0|0.001|51.9|1.48|2.64|0.01|0
4554981|1.0|0.001|31.8|1.34|2.4|0.02|0
4555414|0.994|0.012|273.8|18.83|3.37|0.03|0
4555456|1.0|0.001|8.81|0.46|1.84|0.02|0
4555699|1.0|0.001|30.82|1.66|2.4|0.02|0
4555734|1.0|0.001|153.9|4.65|3.11|0.01|0
4556139|0.62|0.419|107.05|17.39|2.96|0.07|0M
4556287|0.738|0.4|221.59|8.57|3.27|0.02|0M
4556465|1.0|0.001|29.23|1.74|2.39|0.03|0
4556526|1.0|0.001|39.41|1.81|2.51|0.02|0
4556618|0.979|0.029|216.81|22.83|3.26|0.05|0
4556646|1.0|0.001|55.58|1.7|2.65|0.01|0
4556659|1.0|0.001|31.45|1.31|2.42|0.02|0
4557046|0.998|0.005|169.71|5.2|3.15|0.01|0
4557259|1.0|0.001|28.45|1.5|2.35|0.02|0
4557568|1.0|0.001|29.7|1.26|2.4|0.02|0
4557785|1.0|0.001|33.1|1.26|2.45|0.02|0
4557817|1.0|0.001|82.71|2.69|2.84|0.01|0
4562568|0.992|0.024|75.19|4.06|2.79|0.02|0
4562675|1.0|0.001|69.68|2.44|2.77|0.02|0
4562786|1.0|0.001|42.66|2.51|2.54|0.03|0
4562811|0.704|0.446|67.5|11.06|2.78|0.07|1M
4562892|1.0|0.001|25.25|1.71|2.33|0.03|0
4562939|1.0|0.001|32.52|1.25|2.44|0.02|0
4565627|1.0|0.002|49.89|1.76|2.61|0.02|0
4565852|1.0|0.001|165.95|5.52|3.14|0.02|0
4565985|0.824|0.524|34.23|2.76|2.41|0.04|0M
4566045|1.0|0.001|53.18|1.51|2.64|0.01|0
4566232|1.0|0.001|102.25|2.93|2.93|0.01|0
4566632|0.567|0.516|19.41|6.86|2.27|0.15|1M
4566654|1.0|0.001|33.93|1.74|2.45|0.02|0
4566730|1.0|0.001|30.43|1.18|2.4|0.02|2
4566887|0.872|0.363|5.98|0.35|1.66|0.03|0
4566916|0.992|0.033|14.98|0.93|2.08|0.03|0
4567014|1.0|0.001|34.96|1.27|2.46|0.02|0
4567028|1.0|0.001|28.81|1.54|2.38|0.02|0
4567029|0.927|0.209|7.1|0.23|1.77|0.02|1
4567034|1.0|0.001|33.61|2.8|2.51|0.04|1
4567173|1.0|0.001|89.97|2.76|2.89|0.02|0
4567180|0.863|0.272|59.19|13.93|2.73|0.1|1
4567182|1.0|0.001|36.17|1.92|2.49|0.02|0
4567191|1.0|0.001|49.09|1.39|2.61|0.01|0
4567221|1.0|0.001|16.71|1.27|2.12|0.03|0
4567326|1.0|0.001|30.47|1.82|2.38|0.03|0
4567430|0.979|0.047|133.67|4.25|3.04|0.02|0
4567853|1.0|0.001|29.96|1.32|2.39|0.02|0
4567952|1.0|0.001|31.32|1.37|2.43|0.02|0
4568173|1.0|0.001|33.37|1.27|2.46|0.02|0
4568343|0.996|0.029|155.67|4.75|3.12|0.02|0
4568362|1.0|0.001|53.59|1.98|2.65|0.02|0
4568378|1.0|0.001|32.86|1.45|2.44|0.02|0
4568441|0.999|0.009|12.34|0.44|2.0|0.02|0
4568734|1.0|0.001|33.58|1.1|2.45|0.02|0
4568771|0.854|0.346|138.24|4.48|3.06|0.02|0
4568872|1.0|0.001|46.71|1.52|2.58|0.01|0
4568988|0.885|0.309|46.14|2.82|2.58|0.03|2
4569115|0.567|0.558|49.84|3.67|2.56|0.03|1M
4569298|1.0|0.001|35.18|1.46|2.46|0.02|0
4569590|0.705|0.461|9.51|1.7|1.89|0.08|0M
4569691|1.0|0.001|33.64|1.19|2.46|0.02|0
4570120|1.0|0.001|91.3|2.62|2.9|0.01|0
4570232|1.0|0.001|30.45|1.63|2.4|0.02|0
4570234|1.0|0.001|35.29|1.22|2.48|0.02|0
4570358|0.78|0.395|65.24|5.33|2.79|0.04|1
4570419|1.0|0.001|25.6|1.39|2.32|0.02|0
4570555|0.828|0.398|155.67|15.87|3.12|0.04|0
4571004|-99.0|-99.0|31.04|1.48|-99.0|-99.0|2
4571226|1.0|0.001|43.3|1.46|2.56|0.02|0
4571235|1.0|0.001|52.41|1.67|2.64|0.02|0
4571324|1.0|0.001|48.35|1.32|2.6|0.01|0
4571402|1.0|0.001|36.36|1.93|2.49|0.02|0
4571448|1.0|0.002|220.53|6.94|3.26|0.01|0
4571511|1.0|0.001|37.21|3.67|2.49|0.04|0
4571650|1.0|0.001|172.5|5.35|3.16|0.01|0
4571777|1.0|0.002|62.83|1.99|2.72|0.02|0
4571868|0.883|0.188|206.15|15.39|3.25|0.03|0
4571903|1.0|0.001|33.78|1.41|2.46|0.02|0
4571962|1.0|0.002|7.35|0.31|1.76|0.02|0
4572225|1.0|0.001|39.8|1.32|2.53|0.02|0
4572371|1.0|0.001|47.07|1.44|2.59|0.02|0
4572779|1.0|0.001|28.9|1.45|2.38|0.02|0
4573414|1.0|0.001|36.86|1.38|2.48|0.02|0
4574474|1.0|0.001|33.27|1.32|2.43|0.02|0
4574601|1.0|0.001|38.25|1.17|2.5|0.01|2
4574621|1.0|0.001|66.65|2.48|2.74|0.02|0
4574648|1.0|0.001|38.98|1.34|2.51|0.02|2
4574857|1.0|0.001|32.07|1.2|2.42|0.02|0
4574876|1.0|0.001|46.94|1.46|2.59|0.02|0
4575303|0.831|0.266|197.08|9.23|3.22|0.02|0
4575392|0.94|0.087|17.85|0.73|2.16|0.02|0
4575396|1.0|0.001|18.83|0.73|2.18|0.02|0
4575420|1.0|0.001|62.64|1.85|2.71|0.01|0
4575645|1.0|0.001|40.56|1.57|2.52|0.02|0
4575766|0.994|0.012|173.87|5.83|3.16|0.02|0
4576092|1.0|0.001|30.24|1.58|2.39|0.02|0
4576217|1.0|0.001|32.72|1.25|2.43|0.02|0
4576629|1.0|0.002|25.7|1.73|2.31|0.03|0
4576632|1.0|0.001|31.37|1.11|2.4|0.02|2
4576900|0.892|0.218|20.54|2.14|2.24|0.05|1
4577048|1.0|0.001|49.71|1.59|2.61|0.02|0
4577784|1.0|0.001|35.97|1.52|2.47|0.02|0
4577989|0.889|0.271|8.81|0.56|1.84|0.03|0
4578095|0.893|0.231|7.11|0.51|1.75|0.03|0
4578246|1.0|0.001|84.02|2.44|2.85|0.01|0
4578390|1.0|0.001|32.67|1.22|2.43|0.02|0
4578488|1.0|0.001|48.78|1.39|2.6|0.01|0
4578825|1.0|0.001|87.6|2.47|2.87|0.01|0
4579125|1.0|0.002|61.45|1.78|2.69|0.01|0
4579211|-99.0|-99.0|20.91|1.81|2.22|0.04|0
4579228|0.652|0.308|21.28|1.86|2.21|0.04|1M
4579338|1.0|0.001|39.07|2.1|2.51|0.02|0
4580159|1.0|0.001|148.27|4.61|3.09|0.01|0
4580189|1.0|0.001|64.79|1.96|2.73|0.01|0
4580660|0.655|0.441|48.13|3.07|2.59|0.03|0M
4581415|1.0|0.001|30.18|1.01|2.41|0.02|0
4584571|0.974|0.065|34.19|1.53|2.48|0.02|1
4584710|0.87|0.298|256.52|21.09|3.33|0.04|0
4585010|1.0|0.001|72.28|2.02|2.77|0.01|0
4585021|0.512|0.517|102.73|14.74|2.92|0.06|0M
4585322|0.899|0.235|9.21|1.09|1.85|0.05|0
4585508|1.0|0.001|31.93|1.49|2.42|0.02|0
4585515|0.961|0.074|37.15|1.62|2.46|0.02|2
4586119|0.746|0.263|7.24|0.62|1.74|0.04|0
4586384|0.999|0.003|129.65|4.03|3.04|0.02|0
4586817|1.0|0.002|158.13|4.92|3.12|0.01|0
4586875|1.0|0.001|28.86|1.89|2.36|0.03|0
4587050|0.999|0.003|189.0|5.89|3.19|0.01|0
4587051|1.0|0.002|9.39|0.33|1.87|0.02|0
4588147|0.799|0.371|63.15|6.93|2.75|0.05|1
4588236|0.999|0.003|105.73|3.35|2.95|0.02|0
4588755|0.999|0.003|184.91|5.63|3.2|0.02|0
4633018|0.939|0.107|10.29|0.87|1.88|0.04|0
4633131|1.0|0.001|109.06|3.13|2.97|0.01|0
4633238|1.0|0.001|34.62|1.57|2.47|0.02|0
4633249|1.0|0.001|32.22|1.37|2.44|0.02|0
4633376|1.0|0.001|134.01|4.13|3.04|0.02|0
4633706|0.905|0.276|19.99|0.86|2.22|0.02|2
4633721|1.0|0.001|66.15|2.14|2.73|0.02|0
4633774|0.968|0.089|165.16|10.38|3.14|0.03|0
4633907|1.0|0.001|27.48|1.83|2.35|0.03|0
4633909|1.0|0.001|31.22|1.5|2.41|0.02|0
4634108|1.0|0.001|55.77|1.66|2.66|0.02|0
4634310|1.0|0.001|34.38|1.53|2.45|0.02|0
4636581|0.993|0.04|15.79|0.78|2.09|0.02|0
4636731|1.0|0.001|23.54|1.14|2.28|0.02|0
4636806|1.0|0.001|124.7|3.69|3.01|0.01|0
4637699|1.0|0.001|54.65|1.58|2.66|0.01|0
4637793|1.0|0.001|33.81|1.27|2.44|0.02|0
4637939|1.0|0.001|66.04|2.05|2.73|0.01|0
4638317|1.0|0.001|29.92|1.53|2.38|0.02|0
4638423|0.916|0.234|83.75|14.21|2.87|0.07|2
4638467|0.997|0.008|235.1|7.58|3.29|0.02|0
4640527|0.998|0.008|8.4|0.4|1.82|0.02|0
4640537|1.0|0.001|32.6|1.81|2.43|0.03|0
4640871|1.0|0.001|30.27|1.37|2.4|0.02|0
4640930|1.0|0.001|169.93|5.05|3.15|0.01|0
4641042|0.694|0.307|57.58|12.18|2.72|0.09|1
4641439|1.0|0.001|40.07|2.64|2.51|0.03|0
4641634|1.0|0.001|51.61|1.35|2.63|0.01|0
4643888|1.0|0.001|52.11|1.82|2.64|0.02|0
4643982|0.987|0.031|125.21|3.53|2.99|0.01|0
4644085|0.866|0.218|256.89|33.11|3.32|0.06|0
4644509|1.0|0.001|30.52|1.18|2.4|0.02|0
4644573|1.0|0.001|25.19|1.18|2.32|0.02|0
4644773|1.0|0.001|31.15|1.34|2.41|0.02|0
4644949|1.0|0.001|62.03|1.99|2.7|0.01|0
4645422|1.0|0.001|31.55|1.52|2.41|0.02|2
4645455|1.0|0.001|34.51|1.61|2.46|0.02|2
4645474|1.0|0.001|148.93|4.55|3.09|0.01|0
4645513|1.0|0.001|62.93|2.02|2.71|0.01|0
4645692|1.0|0.001|32.85|1.6|2.43|0.02|0
4645789|1.0|0.001|62.99|1.87|2.72|0.01|0
4645958|0.884|0.271|11.05|0.71|1.93|0.03|0
4646012|1.0|0.001|40.2|1.52|2.52|0.02|0
4646245|1.0|0.001|41.77|1.92|2.53|0.02|0
4646477|1.0|0.001|240.49|9.49|3.3|0.02|0
4647117|1.0|0.001|31.9|1.98|2.42|0.03|0
4647377|1.0|0.001|30.81|1.36|2.41|0.02|0
4647569|1.0|0.001|33.4|1.24|2.45|0.02|0
4647683|0.94|0.297|60.2|8.26|2.71|0.06|0
4647756|1.0|0.001|40.14|2.09|2.52|0.02|0
4648207|1.0|0.001|56.33|1.54|2.67|0.01|0
4648211|0.857|0.198|173.7|11.65|3.18|0.03|0
4648485|1.0|0.001|139.04|4.32|3.06|0.01|0
4648969|0.726|0.43|61.31|13.47|2.7|0.1|2M
4649012|1.0|0.001|34.89|1.2|2.46|0.02|2
4649441|0.998|0.005|204.02|6.59|3.24|0.02|0
4649525|1.0|0.001|55.26|1.77|2.67|0.02|0
4650494|1.0|0.001|30.9|1.52|2.4|0.02|0
4650566|0.861|0.295|222.35|17.52|3.28|0.04|0
4650936|0.997|0.011|195.73|6.89|3.23|0.02|0
4651220|1.0|0.001|30.57|1.51|2.4|0.02|0
4651311|1.0|0.001|31.71|1.31|2.43|0.02|0
4651313|1.0|0.001|34.01|1.3|2.46|0.02|0
4651366|1.0|0.001|56.31|1.61|2.67|0.01|0
4651399|0.973|0.129|35.36|1.09|2.46|0.01|2
4651960|1.0|0.001|56.12|2.08|2.67|0.02|0
4655610|1.0|0.001|33.28|1.81|2.46|0.02|0
4655786|1.0|0.001|54.31|3.01|2.66|0.03|0
4655788|1.0|0.001|38.71|1.7|2.49|0.02|0
4658433|0.861|0.335|84.3|12.23|2.88|0.06|1
4658506|1.0|0.001|40.57|1.4|2.53|0.02|0
4658599|1.0|0.001|11.65|0.66|1.97|0.02|0
4658633|1.0|0.001|32.7|1.2|2.44|0.02|0
4658637|1.0|0.001|32.09|1.56|2.42|0.02|0
4658645|1.0|0.001|47.08|2.0|2.58|0.02|2
4658665|1.0|0.001|49.65|1.39|2.61|0.01|0
4659361|1.0|0.001|32.32|1.38|2.44|0.02|0
4659384|1.0|0.001|37.27|1.63|2.49|0.02|0
4659706|1.0|0.001|35.65|1.93|2.46|0.02|0
4659804|1.0|0.001|36.25|1.4|2.49|0.02|0
4659808|1.0|0.001|79.97|2.94|2.83|0.02|0
4659821|1.0|0.001|102.32|3.54|2.93|0.02|0
4659879|1.0|0.001|31.57|1.24|2.43|0.02|2
4659957|1.0|0.001|18.23|0.81|2.17|0.02|0
4660249|1.0|0.001|28.48|1.2|2.39|0.02|0
4660577|1.0|0.001|32.42|1.21|2.44|0.02|0
4660930|0.997|0.013|167.67|5.12|3.16|0.02|0
4661299|1.0|0.001|28.02|1.54|2.37|0.02|0
4661554|1.0|0.001|51.92|1.42|2.63|0.01|0
4661747|-99.0|-99.0|7.61|1.8|1.82|0.1|1
4661761|-99.0|-99.0|17.59|7.33|2.15|0.18|0
4661768|1.0|0.002|7.71|0.55|1.77|0.03|0
4661821|0.646|0.468|219.73|16.47|3.27|0.03|0M
4661933|0.999|0.002|75.51|5.26|2.78|0.03|0
4661995|1.0|0.001|55.01|1.62|2.65|0.01|0
4662188|1.0|0.001|16.55|0.64|2.12|0.02|0
4662298|1.0|0.001|29.25|1.52|2.38|0.02|0
4662555|0.999|0.003|220.11|7.35|3.27|0.01|2
4662585|1.0|0.001|32.18|1.29|2.44|0.02|0
4662931|1.0|0.002|77.26|2.24|2.81|0.01|0
4662939|1.0|0.001|69.85|2.19|2.77|0.02|0
4663185|1.0|0.001|113.65|8.54|2.97|0.03|0
4663394|1.0|0.001|95.73|2.89|2.91|0.01|2
4663430|0.91|0.114|274.7|20.97|3.37|0.03|0
4663478|1.0|0.001|41.82|1.86|2.54|0.02|0
4663527|1.0|0.002|15.3|0.7|2.11|0.02|0
4663591|1.0|0.001|27.46|1.04|2.36|0.02|0
4663623|1.0|0.001|52.94|1.96|2.64|0.02|0
4663627|1.0|0.001|51.36|1.95|2.63|0.02|0
4663801|1.0|0.001|59.51|2.24|2.7|0.02|0
4663813|0.999|0.003|164.03|5.1|3.14|0.02|0
4663818|0.99|0.035|21.37|1.53|2.19|0.03|0
4663975|0.997|0.026|5.96|0.29|1.66|0.02|0
4664515|1.0|0.001|187.8|5.88|3.19|0.01|0
4664694|1.0|0.001|28.85|1.74|2.39|0.03|2
4664716|0.998|0.009|149.65|4.72|3.11|0.02|0
4664909|1.0|0.001|33.5|1.37|2.44|0.02|0
4665104|1.0|0.001|35.28|1.04|2.46|0.01|0
4665222|1.0|0.001|20.45|0.99|2.21|0.02|0
4665808|0.961|0.216|17.57|1.22|2.13|0.03|0
4666460|1.0|0.001|29.6|1.38|2.39|0.02|0
4666509|1.0|0.001|28.86|1.26|2.37|0.02|0
4667338|1.0|0.001|32.92|1.25|2.43|0.02|0
4667399|1.0|0.001|42.17|1.38|2.53|0.02|0
4667561|1.0|0.001|41.62|1.22|2.53|0.01|0
4667909|1.0|0.001|135.73|4.3|3.05|0.02|0
4667911|1.0|0.001|36.07|2.08|2.47|0.03|0
4668478|1.0|0.002|64.98|1.87|2.73|0.01|0
4669118|1.0|0.001|143.91|4.28|3.08|0.01|0
4669214|1.0|0.002|42.45|1.29|2.55|0.02|0
4669400|1.0|0.001|43.75|1.46|2.56|0.02|0
4669826|1.0|0.002|32.48|1.39|2.42|0.02|0
4670253|0.964|0.098|214.99|7.3|3.25|0.02|0
4670660|0.544|0.536|5.11|0.28|1.6|0.02|0M
4671204|1.0|0.001|16.89|0.65|2.12|0.02|0
4671239|0.996|0.02|102.42|2.96|2.94|0.01|0
4671329|1.0|0.001|48.05|1.42|2.6|0.01|0
4671738|1.0|0.001|82.93|2.5|2.84|0.02|0
4671899|0.972|0.136|41.64|1.65|2.51|0.02|1
4671957|1.0|0.001|19.15|0.73|2.19|0.02|0
4672129|0.999|0.004|122.96|3.81|3.0|0.02|0
4672583|1.0|0.001|33.19|2.05|2.44|0.03|0
4672904|1.0|0.001|58.52|1.76|2.69|0.02|0
4673368|1.0|0.001|38.83|1.94|2.48|0.02|0
4673612|0.999|0.003|123.59|3.63|3.01|0.01|0
4673723|1.0|0.001|40.09|1.39|2.52|0.02|0
4677837|0.996|0.008|12.54|1.53|2.0|0.05|0
4678118|1.0|0.001|72.57|2.28|2.78|0.01|0
4678610|0.999|0.002|184.02|5.64|3.19|0.01|0
4678714|0.965|0.067|211.23|21.12|3.26|0.04|0
4679184|0.823|0.311|11.45|1.23|1.95|0.05|0
4679315|0.998|0.008|74.18|2.19|2.8|0.01|2
4679615|0.594|0.458|5.05|0.33|1.59|0.03|0M
4679875|0.919|0.285|5.58|0.26|1.63|0.02|0
4680242|0.992|0.031|68.99|2.29|2.76|0.02|0
4680467|0.639|0.445|143.06|10.55|3.08|0.03|2M
4680570|1.0|0.001|48.42|1.44|2.61|0.01|0
4680688|0.994|0.028|95.49|3.28|2.9|0.02|0
4680912|1.0|0.001|78.28|2.44|2.8|0.01|0
4681356|0.997|0.007|50.77|2.66|2.62|0.02|0
4682420|1.0|0.002|124.75|3.88|3.01|0.01|0
4682658|0.974|0.086|258.41|12.38|3.35|0.02|0
4725842|0.753|0.441|7.91|0.3|1.85|0.02|1M
4725874|1.0|0.002|56.78|1.59|2.67|0.01|0
4725897|0.973|0.05|187.53|34.38|3.2|0.08|0
4726049|0.999|0.003|244.26|7.75|3.31|0.01|0
4726251|1.0|0.001|34.97|1.19|2.46|0.02|0
4726609|0.901|0.127|160.0|5.89|3.13|0.02|0
4726675|1.0|0.001|70.76|2.19|2.77|0.02|0
4726902|0.997|0.005|221.46|7.16|3.27|0.02|0
4727024|1.0|0.001|32.91|1.66|2.43|0.02|0
4727044|1.0|0.001|31.06|1.99|2.42|0.03|0
4729563|1.0|0.001|25.2|0.9|2.32|0.02|0
4729586|1.0|0.001|30.27|1.4|2.39|0.02|0
4729920|1.0|0.001|156.13|5.02|3.11|0.01|0
4729986|1.0|0.001|32.13|1.45|2.43|0.02|0
4730123|0.998|0.01|6.17|0.3|1.67|0.02|0
4730648|1.0|0.003|134.41|4.01|3.05|0.02|0
4731118|1.0|0.001|70.49|2.06|2.76|0.01|0
4731125|0.999|0.005|54.88|1.6|2.65|0.01|0
4731138|1.0|0.002|223.36|6.96|3.27|0.01|0
4731934|1.0|0.001|31.11|1.52|2.41|0.02|0
4732137|1.0|0.001|187.45|5.83|3.19|0.01|0
4732515|0.764|0.414|23.42|0.97|2.27|0.02|0M
4735591|0.998|0.007|40.43|3.47|2.52|0.04|0
4735830|0.997|0.019|130.19|3.87|3.04|0.01|0
4735859|1.0|0.001|53.11|1.63|2.63|0.01|0
4736439|1.0|0.001|48.7|1.48|2.62|0.02|0
4736470|1.0|0.001|57.3|1.66|2.67|0.01|0
4736564|0.998|0.004|222.64|7.13|3.28|0.02|0
4736611|1.0|0.001|91.09|2.88|2.88|0.01|0
4736778|0.988|0.031|21.82|1.68|2.25|0.03|0
4737442|1.0|0.001|31.57|1.49|2.42|0.02|0
4737480|0.936|0.27|228.49|9.91|3.29|0.02|0
4737850|1.0|0.001|8.37|0.45|1.82|0.02|0
4737942|1.0|0.001|24.35|1.36|2.29|0.02|0
4738030|1.0|0.001|32.32|1.44|2.42|0.02|0
4738255|1.0|0.001|15.92|0.81|2.11|0.02|0
4738308|1.0|0.001|39.19|1.29|2.52|0.02|0
4738539|1.0|0.001|74.56|2.23|2.77|0.01|0
4738610|1.0|0.001|9.38|0.57|1.87|0.03|0
4738693|0.997|0.006|249.25|15.99|3.32|0.03|0
4738749|1.0|0.001|101.45|3.0|2.94|0.01|0
4738764|1.0|0.001|31.57|1.82|2.41|0.03|0
4738932|0.966|0.069|189.64|6.71|3.21|0.02|0
4739016|1.0|0.001|32.09|1.42|2.44|0.02|0
4739284|1.0|0.001|34.89|1.15|2.47|0.02|2
4739638|1.0|0.001|29.57|1.3|2.4|0.02|0
4739728|1.0|0.001|30.77|1.73|2.4|0.02|0
4740287|0.858|0.44|4.28|0.3|1.51|0.03|0
4740400|1.0|0.001|49.94|1.41|2.62|0.01|0
4740486|1.0|0.001|32.96|1.23|2.44|0.02|0
4741000|1.0|0.001|35.42|1.53|2.47|0.02|0
4741003|1.0|0.002|160.47|4.99|3.14|0.02|0
4741085|1.0|0.001|27.13|1.14|2.36|0.02|0
4741317|1.0|0.001|32.13|1.46|2.44|0.02|0
4741359|0.988|0.054|51.19|1.81|2.62|0.02|2
4741688|1.0|0.001|30.27|1.32|2.41|0.02|0
4741931|1.0|0.001|36.71|1.33|2.48|0.02|0
4741937|1.0|0.001|59.7|11.87|2.75|0.09|2
4742301|1.0|0.001|31.04|1.54|2.43|0.02|0
4742356|1.0|0.001|45.13|1.43|2.58|0.01|0
4742471|1.0|0.001|58.35|1.67|2.69|0.01|0
4742915|1.0|0.001|41.72|1.2|2.55|0.01|0
4743066|1.0|0.001|29.77|1.44|2.39|0.02|0
4743104|0.984|0.057|16.06|1.33|2.07|0.04|0
4743386|1.0|0.001|46.55|1.4|2.59|0.02|0
4743924|1.0|0.001|103.01|3.5|2.93|0.02|0
4743972|1.0|0.001|33.21|1.33|2.45|0.02|0
4744079|1.0|0.001|121.33|3.5|3.02|0.01|0
4749874|1.0|0.002|179.81|5.47|3.17|0.01|0
4749879|1.0|0.001|37.49|2.28|2.48|0.03|0
4750410|0.95|0.143|207.49|7.23|3.24|0.02|0
4750456|1.0|0.001|56.68|1.76|2.66|0.01|0
4750605|1.0|0.001|32.48|1.33|2.43|0.02|0
4750765|1.0|0.001|29.87|1.17|2.4|0.02|0
4750821|1.0|0.001|40.88|1.41|2.53|0.02|0
4750825|0.98|0.119|110.68|3.38|2.97|0.01|0
4750962|0.912|0.184|219.96|24.15|3.28|0.05|0
4751306|1.0|0.001|31.45|1.33|2.43|0.02|0
4751507|0.678|0.324|22.81|3.35|2.32|0.06|1M
4751759|1.0|0.001|35.68|1.22|2.52|0.02|1
4751763|1.0|0.001|35.8|1.22|2.47|0.02|0
4751835|0.978|0.044|237.53|11.75|3.3|0.02|0
4751942|0.978|0.086|21.13|0.9|2.29|0.02|1
4751953|1.0|0.001|23.49|1.19|2.28|0.02|0
4752106|1.0|0.001|51.75|1.39|2.63|0.01|0
4752302|0.923|0.126|244.0|27.85|3.31|0.05|0
4753224|1.0|0.001|56.33|1.56|2.66|0.01|0
4753302|0.926|0.107|143.32|17.51|3.09|0.05|0
4753388|1.0|0.001|41.46|1.3|2.53|0.02|0
4753416|1.0|0.001|36.01|1.43|2.48|0.02|0
4753723|1.0|0.001|40.12|1.5|2.53|0.02|0
4754029|0.814|0.347|264.72|27.96|3.35|0.05|0
4754348|1.0|0.001|49.9|1.51|2.61|0.01|0
4754546|-99.0|-99.0|24.84|0.91|-99.0|-99.0|2
4754881|1.0|0.001|78.88|2.48|2.82|0.01|0
4754913|1.0|0.001|93.62|2.76|2.88|0.01|0
4755118|-99.0|-99.0|27.47|2.35|2.36|0.04|0
4755178|0.657|0.441|7.27|0.62|1.77|0.04|2M
4755272|1.0|0.001|34.47|1.5|2.45|0.02|0
4755295|1.0|0.001|33.78|1.39|2.46|0.02|0
4755372|1.0|0.001|145.36|4.76|3.08|0.01|0
4755467|1.0|0.001|34.25|1.65|2.45|0.02|0
4755528|1.0|0.001|15.61|0.58|2.1|0.02|0
4755560|1.0|0.001|50.01|1.38|2.61|0.01|0
4755586|1.0|0.001|32.87|1.48|2.44|0.02|0
4755614|1.0|0.001|45.03|1.49|2.58|0.02|0
4755968|1.0|0.001|30.75|1.25|2.41|0.02|0
4756133|1.0|0.001|86.34|3.73|2.87|0.02|0
4756219|1.0|0.001|52.28|1.92|2.62|0.02|0
4756300|1.0|0.001|39.68|1.39|2.53|0.02|0
4756445|1.0|0.001|79.57|2.61|2.83|0.01|0
4756600|0.997|0.008|50.71|2.09|2.63|0.02|0
4756681|1.0|0.001|41.27|1.27|2.54|0.02|0
4756746|1.0|0.001|152.58|4.44|3.1|0.01|0
4756934|1.0|0.001|9.64|0.57|1.89|0.03|0
4757071|1.0|0.001|61.41|1.68|2.7|0.01|0
4757192|1.0|0.001|31.81|1.6|2.41|0.02|0
4757213|0.921|0.124|269.42|27.23|3.35|0.04|0
4757225|0.932|0.089|7.26|0.99|1.73|0.06|0
4757271|1.0|0.001|31.64|1.19|2.41|0.02|2
4757543|0.58|0.386|6.1|0.5|1.67|0.04|0M
4757638|1.0|0.001|55.47|1.65|2.65|0.01|0
4758008|0.999|0.011|44.63|1.33|2.58|0.01|0
4758020|1.0|0.002|99.39|3.67|2.92|0.02|0
4758200|1.0|0.001|36.28|1.4|2.47|0.02|0
4758217|1.0|0.001|23.75|1.1|2.29|0.02|0
4758222|1.0|0.001|25.04|1.09|2.3|0.02|2
4758269|0.991|0.02|73.51|3.34|2.79|0.02|0
4758367|0.963|0.117|36.58|1.87|2.45|0.02|0
4758467|1.0|0.001|41.34|1.26|2.53|0.02|0
4758603|0.988|0.064|67.7|2.6|2.74|0.02|0
4758604|1.0|0.001|33.85|1.45|2.44|0.02|0
4758812|0.886|0.274|5.65|0.2|1.65|0.02|2
4759104|1.0|0.001|49.92|1.39|2.6|0.01|0
4760252|1.0|0.001|26.72|0.91|2.35|0.02|0
4760345|1.0|0.001|36.11|2.21|2.47|0.03|0
4760427|1.0|0.001|37.14|1.22|2.49|0.02|0
4760564|1.0|0.001|51.49|1.66|2.63|0.02|0
4760746|0.8|0.391|5.43|0.26|1.7|0.02|1
4760954|1.0|0.001|45.61|1.46|2.58|0.02|0
4761015|0.586|0.426|133.22|24.01|3.03|0.08|2M
4761037|1.0|0.001|92.49|2.71|2.89|0.01|0
4761301|1.0|0.001|33.07|1.13|2.45|0.02|0
4761571|1.0|0.001|62.72|2.04|2.71|0.02|0
4762423|1.0|0.001|55.82|1.7|2.66|0.02|0
4762459|1.0|0.001|28.71|1.3|2.37|0.02|0
4762516|1.0|0.001|41.78|1.4|2.55|0.02|0
4762600|1.0|0.001|22.12|1.14|2.25|0.02|0
4763063|1.0|0.001|97.04|3.15|2.92|0.02|0
4763296|1.0|0.002|112.91|3.33|2.97|0.01|0
4763631|0.999|0.002|143.23|4.29|3.07|0.02|0
4764420|1.0|0.001|40.35|1.53|2.52|0.02|0
4764422|1.0|0.001|32.88|1.54|2.44|0.02|0
4764559|1.0|0.001|61.0|2.03|2.69|0.02|0
4765078|0.864|0.213|158.99|22.49|3.13|0.06|0
4768054|1.0|0.001|21.56|3.41|2.23|0.07|0
4769765|1.0|0.002|48.04|1.39|2.6|0.01|0
4769799|1.0|0.001|188.77|6.29|3.2|0.02|0
4770008|0.922|0.197|31.48|1.6|2.46|0.02|1
4770149|1.0|0.001|29.81|1.89|2.39|0.03|0
4770846|1.0|0.001|59.4|2.35|2.69|0.02|0
4771707|1.0|0.001|6.71|0.25|1.72|0.02|0
4771719|0.692|0.303|132.66|12.16|3.05|0.04|0
4771876|1.0|0.003|192.19|6.16|3.21|0.02|0
4772014|0.987|0.043|8.02|0.77|1.79|0.04|0
4772647|1.0|0.001|36.34|1.12|2.47|0.01|0
4772722|1.0|0.001|37.73|1.29|2.49|0.02|0
4772940|1.0|0.001|30.46|1.29|2.39|0.02|0
4772988|0.991|0.017|227.59|7.29|3.29|0.02|0
4773134|0.91|0.207|5.89|0.2|1.66|0.02|0
4773304|1.0|0.001|33.4|2.1|2.43|0.03|0
4773539|1.0|0.001|43.53|1.39|2.55|0.01|0
4774041|0.979|0.036|12.67|0.66|2.0|0.02|2
4774298|1.0|0.001|172.01|5.26|3.15|0.01|0
4774429|0.983|0.077|104.45|3.8|2.95|0.02|0
4774700|-99.0|-99.0|40.37|1.74|-99.0|-99.0|2
4774939|0.869|0.219|53.24|11.28|2.64|0.09|1
4775208|0.999|0.006|10.71|0.37|1.93|0.02|0
4813529|1.0|0.001|37.56|1.77|2.51|0.02|0
4813971|1.0|0.001|34.79|1.42|2.45|0.02|0
4814187|-99.0|-99.0|73.58|3.37|2.79|0.02|0
4814198|1.0|0.001|53.28|1.54|2.64|0.01|0
4814689|1.0|0.001|85.34|2.37|2.85|0.01|0
4814709|1.0|0.001|21.58|0.74|2.25|0.02|0
4814724|1.0|0.001|17.81|0.77|2.15|0.02|0
4815077|1.0|0.001|25.77|0.91|2.33|0.02|0
4815573|0.999|0.003|152.12|4.83|3.1|0.02|0
4815618|0.994|0.012|205.61|6.54|3.24|0.02|0
4816074|1.0|0.001|35.77|1.74|2.48|0.02|0
4818202|1.0|0.001|32.66|1.48|2.43|0.02|0
4818312|1.0|0.001|44.83|1.37|2.57|0.02|0
4818420|1.0|0.001|41.33|1.28|2.53|0.02|0
4818593|1.0|0.001|85.55|2.55|2.85|0.01|0
4818619|0.998|0.009|223.68|6.92|3.27|0.02|0
4818637|1.0|0.001|28.57|1.25|2.38|0.02|0
4818830|1.0|0.001|42.42|1.63|2.55|0.02|0
4819614|1.0|0.001|46.53|1.95|2.59|0.02|0
4819815|1.0|0.001|39.75|2.18|2.53|0.02|0
4820412|0.999|0.005|136.08|4.07|3.06|0.02|0
4821448|1.0|0.002|74.27|2.49|2.8|0.02|0
4821839|1.0|0.001|22.08|1.13|2.25|0.02|0
4821865|0.915|0.165|8.95|0.65|1.85|0.03|0
4821901|0.781|0.523|35.81|1.7|2.5|0.02|1M
4824985|1.0|0.001|24.74|1.08|2.3|0.02|0
4825063|1.0|0.001|57.04|1.56|2.67|0.01|0
4825371|0.988|0.07|51.93|2.5|2.62|0.02|0
4825828|1.0|0.001|30.12|1.49|2.41|0.02|0
4825996|1.0|0.001|32.96|1.4|2.44|0.02|0
4826087|1.0|0.001|46.65|1.97|2.58|0.02|0
4826170|1.0|0.001|32.81|1.6|2.44|0.02|0
4826188|0.603|0.557|87.17|4.23|2.86|0.02|2M
4826423|1.0|0.001|81.49|2.34|2.82|0.01|0
4826569|1.0|0.001|30.52|1.82|2.39|0.03|0
4826652|0.998|0.006|38.1|3.57|2.49|0.04|0
4826673|0.987|0.016|218.58|15.43|3.26|0.03|0
4826817|1.0|0.001|29.16|1.37|2.39|0.02|0
4826855|1.0|0.002|219.83|6.7|3.26|0.01|0
4827430|1.0|0.001|35.13|1.2|2.47|0.02|0
4827618|1.0|0.001|30.92|1.7|2.41|0.03|0
4827950|1.0|0.001|9.25|0.39|1.86|0.02|0
4828389|0.953|0.087|237.52|25.66|3.3|0.05|0
4828553|1.0|0.001|49.08|1.35|2.6|0.01|0
4828670|1.0|0.001|42.66|1.64|2.54|0.02|0
4828864|1.0|0.001|75.86|2.31|2.8|0.02|0
4829066|1.0|0.001|31.62|1.55|2.42|0.02|0
4829108|1.0|0.001|32.8|1.25|2.44|0.02|0
4829243|1.0|0.001|32.51|1.52|2.44|0.02|0
4829511|1.0|0.001|20.32|0.79|2.21|0.02|0
4829525|1.0|0.001|59.81|2.01|2.7|0.02|0
4829636|1.0|0.001|34.78|1.55|2.47|0.02|0
4829682|1.0|0.001|182.7|5.63|3.18|0.01|0
4829836|0.947|0.074|185.81|34.93|3.21|0.08|0
4829900|1.0|0.001|34.15|1.2|2.46|0.02|0
4829985|1.0|0.001|32.37|1.59|2.42|0.02|0
4830095|1.0|0.001|33.45|1.46|2.46|0.02|0
4830210|0.66|0.539|38.76|2.33|2.48|0.03|0M
4830268|1.0|0.001|180.63|5.61|3.17|0.01|0
4830765|0.999|0.006|7.27|0.34|1.75|0.02|0
4830861|1.0|0.001|30.35|1.52|2.4|0.02|0
4830875|1.0|0.001|31.99|1.23|2.43|0.02|0
4830883|1.0|0.001|48.86|1.4|2.59|0.01|0
4830896|1.0|0.001|63.78|2.18|2.72|0.02|0
4831169|1.0|0.001|22.86|0.86|2.26|0.02|0
4831608|0.694|0.585|226.73|9.54|3.29|0.02|2M
4831614|0.995|0.02|223.5|8.17|3.28|0.02|0
4831826|1.0|0.001|41.82|1.39|2.54|0.02|0
4831859|1.0|0.001|28.89|1.98|2.38|0.03|0
4831888|1.0|0.001|53.86|1.82|2.64|0.02|0
4831949|1.0|0.001|41.09|1.28|2.54|0.02|0
4831973|1.0|0.001|68.07|2.3|2.76|0.02|0
4832196|1.0|0.001|13.81|0.51|2.03|0.02|0
4832201|0.561|0.465|13.13|0.62|2.04|0.02|0M
4832376|1.0|0.001|63.78|2.21|2.73|0.02|0
4832708|1.0|0.001|25.51|1.41|2.32|0.02|0
4832773|1.0|0.001|129.67|4.02|3.03|0.01|0
4832963|1.0|0.001|32.35|1.19|2.45|0.02|0
4833336|-99.0|-99.0|175.87|15.42|3.21|0.04|1
4833377|1.0|0.001|123.59|3.67|3.01|0.01|0
4833419|1.0|0.001|80.21|2.41|2.83|0.02|0
4833545|1.0|0.001|29.46|1.21|2.39|0.02|0
4833670|1.0|0.001|107.93|3.18|2.96|0.01|0
4838269|1.0|0.001|52.81|1.47|2.63|0.01|0
4838641|0.732|0.268|46.25|6.91|2.57|0.07|0
4838704|0.798|0.393|194.11|7.53|3.22|0.02|0
4838752|1.0|0.001|57.97|1.7|2.68|0.01|0
4838815|1.0|0.001|63.56|1.96|2.7|0.01|0
4838818|0.952|0.156|211.89|8.07|3.25|0.02|0
4839065|1.0|0.001|42.99|1.44|2.55|0.02|0
4839278|1.0|0.003|68.76|2.02|2.76|0.01|0
4839483|0.717|0.482|5.82|0.36|1.65|0.03|0M
4839525|1.0|0.001|35.45|1.11|2.46|0.02|0
4839663|0.786|0.394|115.87|4.01|2.99|0.02|1
4839776|1.0|0.001|95.58|2.78|2.9|0.01|0
4840332|1.0|0.001|30.97|1.09|2.42|0.02|0
4840401|0.761|0.51|63.67|3.68|2.73|0.03|0M
4840514|1.0|0.001|46.98|1.72|2.59|0.02|0
4840662|1.0|0.002|125.17|3.5|2.99|0.01|0
4840774|1.0|0.001|33.03|1.16|2.43|0.02|0
4840815|1.0|0.001|46.67|1.27|2.59|0.01|2
4841005|1.0|0.001|23.9|1.12|2.29|0.02|0
4841140|1.0|0.001|35.1|2.02|2.46|0.03|0
4841618|0.586|0.46|48.22|2.72|2.59|0.02|0M
4842192|0.996|0.013|152.46|4.61|3.1|0.02|0
4842225|1.0|0.001|43.25|1.32|2.56|0.02|0
4842346|1.0|0.001|31.52|1.31|2.41|0.02|0
4842350|0.998|0.007|19.74|2.08|2.22|0.05|0
4842356|1.0|0.001|31.59|1.31|2.44|0.02|2
4842689|1.0|0.001|34.84|1.23|2.45|0.02|0
4842701|0.64|0.543|18.31|0.63|2.2|0.02|1M
4842814|1.0|0.001|41.01|1.17|2.53|0.01|0
4842823|0.998|0.008|186.72|5.94|3.2|0.02|2
4842850|1.0|0.001|33.34|1.34|2.44|0.02|0
4842860|1.0|0.001|40.38|1.33|2.52|0.02|0
4842925|0.995|0.018|23.44|1.33|2.31|0.03|1
4843143|1.0|0.001|29.0|1.79|2.37|0.03|0
4843431|1.0|0.001|29.31|1.51|2.39|0.02|0
4843605|0.556|0.46|24.16|2.19|2.34|0.04|1M
4843612|1.0|0.001|31.49|1.45|2.42|0.02|0
4843980|1.0|0.001|91.37|2.7|2.89|0.01|0
4844415|0.999|0.004|8.53|0.47|1.86|0.03|0
4844527|1.0|0.001|30.78|1.33|2.41|0.02|0
4844589|1.0|0.001|22.69|1.07|2.27|0.02|0
4844622|0.867|0.393|41.6|4.6|2.55|0.05|0
4844727|1.0|0.001|35.91|1.36|2.49|0.02|0
4844801|0.998|0.007|6.37|0.26|1.69|0.02|0
4845081|1.0|0.001|28.86|1.3|2.38|0.02|0
4845272|1.0|0.001|28.01|1.77|2.35|0.03|0
4845306|1.0|0.001|87.4|2.58|2.86|0.01|0
4845604|1.0|0.001|20.16|0.83|2.23|0.02|2
4845694|1.0|0.001|34.95|1.38|2.45|0.02|0
4845808|1.0|0.001|33.85|1.23|2.45|0.02|0
4845975|0.994|0.011|12.12|0.96|2.0|0.04|0
4846051|1.0|0.001|35.2|1.39|2.45|0.02|0
4846064|1.0|0.001|165.35|5.0|3.14|0.02|0
4846409|1.0|0.003|61.29|2.1|2.69|0.02|0
4846674|0.992|0.016|13.85|1.16|2.04|0.04|0
4846701|1.0|0.001|36.14|5.47|2.54|0.07|1
4846743|1.0|0.001|33.65|1.27|2.44|0.02|0
4847171|1.0|0.001|24.45|0.84|2.3|0.02|0
4847241|1.0|0.001|37.07|1.24|2.48|0.02|0
4847258|1.0|0.001|33.13|1.22|2.48|0.02|1
4847270|1.0|0.001|73.4|2.11|2.78|0.01|0
4847280|1.0|0.001|33.61|1.33|2.43|0.02|0
4847291|0.998|0.009|77.01|2.33|2.8|0.02|0
4847310|1.0|0.001|35.3|1.16|2.46|0.02|0
4847475|1.0|0.001|16.89|0.58|2.12|0.02|0
4847561|0.652|0.375|34.79|1.62|2.48|0.02|1M
4847567|1.0|0.001|36.47|1.24|2.48|0.02|0
4847891|1.0|0.001|45.99|1.32|2.57|0.01|2
4848095|0.999|0.006|169.66|5.2|3.14|0.02|0
4849836|1.0|0.001|28.32|1.59|2.36|0.03|0
4850315|1.0|0.001|76.33|2.35|2.81|0.02|0
4850368|1.0|0.001|49.02|1.64|2.61|0.02|0
4850665|1.0|0.001|37.23|1.51|2.48|0.02|0
4850790|1.0|0.001|51.7|1.51|2.62|0.01|0
4850940|0.871|0.399|24.48|2.93|2.37|0.05|1
4851519|1.0|0.001|34.62|1.57|2.45|0.02|0
4851618|1.0|0.001|35.29|1.41|2.46|0.02|0
4851832|1.0|0.001|60.77|1.95|2.7|0.02|0
4851882|1.0|0.001|54.59|1.55|2.65|0.01|0
4851908|1.0|0.001|34.79|1.08|2.46|0.02|0
4851942|1.0|0.001|58.36|3.5|2.68|0.03|2
4851948|1.0|0.001|55.37|1.86|2.66|0.02|0
4852302|1.0|0.001|25.33|1.04|2.32|0.02|0
4852408|1.0|0.002|168.27|4.98|3.15|0.01|0
4852480|1.0|0.001|46.25|1.3|2.58|0.01|0
4852709|1.0|0.001|35.81|2.11|2.46|0.03|0
4856592|1.0|0.001|204.65|6.34|3.24|0.02|0
4856867|1.0|0.001|37.33|1.57|2.48|0.02|0
4856872|0.596|0.532|36.01|7.34|2.53|0.09|1M
4857279|1.0|0.001|154.81|4.82|3.11|0.01|0
4857539|0.902|0.23|7.2|0.23|1.8|0.02|2
4857853|1.0|0.001|30.48|1.37|2.39|0.02|0
4858284|0.94|0.163|77.41|2.84|2.79|0.02|2
4858299|0.951|0.197|6.09|0.21|1.67|0.02|0
4858315|1.0|0.001|65.53|2.01|2.73|0.01|0
4858679|0.737|0.429|6.79|0.66|1.71|0.04|0M
4860292|1.0|0.001|56.39|1.63|2.68|0.01|0
4860339|0.987|0.043|209.48|7.0|3.25|0.02|0
4860841|0.804|0.415|40.19|10.54|2.56|0.11|1
4861918|0.79|0.261|21.2|2.41|2.28|0.05|1
4861985|1.0|0.001|36.67|1.8|2.46|0.02|0
4862080|1.0|0.001|38.53|1.46|2.5|0.02|0
4862332|0.891|0.329|29.62|2.58|2.4|0.04|0
4862353|1.0|0.001|60.83|1.77|2.71|0.01|0
4862914|0.856|0.283|76.0|11.4|2.85|0.07|1
4863282|1.0|0.001|60.23|1.71|2.69|0.01|0
4863289|1.0|0.001|19.18|0.67|2.18|0.02|2
4863352|1.0|0.001|75.05|2.34|2.79|0.01|0
4863454|0.996|0.009|11.44|0.47|1.99|0.02|1
4863670|1.0|0.001|30.21|1.16|2.4|0.02|0
4863688|0.604|0.25|29.97|6.45|2.42|0.09|0M
4864392|-99.0|-99.0|183.84|25.97|3.2|0.06|1
4901967|1.0|0.001|37.75|1.46|2.5|0.02|2
4902442|0.999|0.002|170.33|5.43|3.15|0.02|0
4902641|1.0|0.001|97.69|3.01|2.92|0.02|0
4902701|1.0|0.001|34.93|1.27|2.45|0.02|0
4903283|1.0|0.001|32.27|1.6|2.43|0.02|0
4903497|1.0|0.001|18.5|0.78|2.15|0.02|0
4903839|1.0|0.001|24.06|1.03|2.27|0.02|0
4903961|1.0|0.001|29.9|1.67|2.4|0.03|0
4904086|1.0|0.001|33.81|1.67|2.45|0.02|0
4904166|1.0|0.001|108.92|3.26|2.96|0.02|0
4904346|1.0|0.001|31.25|1.71|2.41|0.03|0
4904369|0.929|0.205|12.05|0.84|1.97|0.03|0
4904621|0.999|0.006|153.53|4.84|3.11|0.02|0
4904671|0.984|0.119|26.38|1.47|2.33|0.03|0
4904856|1.0|0.001|57.15|1.7|2.67|0.02|0
4906950|1.0|0.001|50.74|2.09|2.61|0.02|0
4907194|1.0|0.001|34.51|2.15|2.45|0.03|0
4907439|1.0|0.001|29.79|1.32|2.4|0.02|0
4907665|1.0|0.001|181.52|5.75|3.18|0.01|0
4907772|1.0|0.001|31.12|1.66|2.41|0.02|0
4907817|0.973|0.051|8.02|0.3|1.83|0.02|1
4907818|0.522|0.599|9.08|0.68|1.85|0.03|0M
4907832|0.994|0.026|27.03|1.76|2.32|0.03|0
4907876|1.0|0.001|34.74|1.36|2.46|0.02|0
4907963|0.976|0.049|97.73|4.08|2.92|0.02|0
4908025|1.0|0.001|8.25|0.33|1.8|0.02|0
4908121|0.938|0.224|239.1|14.61|3.3|0.03|0
4908318|1.0|0.001|44.49|1.53|2.55|0.02|0
4908384|1.0|0.001|30.45|1.46|2.4|0.02|0
4908669|0.834|0.342|37.5|1.93|2.52|0.02|2
4908844|1.0|0.001|14.99|0.54|2.07|0.02|0
4909186|0.989|0.054|28.44|0.96|2.29|0.02|1
4909449|0.861|0.276|12.55|0.83|2.0|0.03|0
4909515|0.977|0.123|59.71|2.14|2.74|0.02|1
4909561|1.0|0.001|36.34|1.4|2.47|0.02|0
4912124|1.0|0.001|63.46|2.02|2.72|0.01|0
4912219|1.0|0.001|61.7|1.83|2.71|0.01|0
4912702|1.0|0.001|80.11|3.02|2.83|0.02|0
4912918|1.0|0.001|104.22|3.02|2.93|0.01|0
4913049|1.0|0.001|218.91|7.12|3.25|0.01|0
4913771|1.0|0.001|59.89|1.86|2.69|0.01|0
4914234|1.0|0.001|46.78|1.44|2.59|0.01|0
4914258|1.0|0.001|53.39|1.57|2.65|0.01|0
4914456|1.0|0.001|38.88|1.62|2.5|0.02|0
4914533|1.0|0.001|34.81|1.33|2.46|0.02|0
4914838|1.0|0.002|24.18|1.21|2.29|0.02|0
4915096|0.972|0.057|128.21|5.27|3.05|0.02|1
4915387|1.0|0.001|50.03|1.9|2.61|0.02|0
4915716|1.0|0.001|50.18|1.47|2.61|0.01|0
4915774|1.0|0.001|65.68|1.96|2.74|0.01|0
4915934|1.0|0.001|31.97|1.26|2.43|0.02|0
4916620|1.0|0.001|17.11|0.77|2.13|0.02|0
4916641|0.985|0.096|7.79|0.35|1.77|0.02|0
4916832|1.0|0.001|24.54|0.97|2.32|0.02|0
4917014|1.0|0.001|36.01|2.4|2.48|0.03|0
4917808|1.0|0.001|45.93|1.36|2.61|0.01|1
4918216|1.0|0.002|106.26|2.91|2.95|0.01|0
4918355|0.99|0.023|183.09|5.67|3.18|0.01|0
4918371|1.0|0.001|44.27|1.3|2.56|0.01|0
4918386|1.0|0.001|31.86|1.38|2.43|0.02|0
4918748|1.0|0.001|42.19|1.51|2.54|0.02|0
4918924|1.0|0.002|142.8|4.55|3.08|0.02|2
4918925|0.999|0.003|6.94|0.47|1.73|0.03|0
4918972|1.0|0.001|33.46|1.47|2.44|0.02|0
4918998|1.0|0.001|45.49|1.34|2.58|0.01|0
4919067|1.0|0.001|32.01|1.62|2.42|0.02|0
4919193|1.0|0.001|48.08|1.44|2.61|0.02|0
4919205|1.0|0.001|42.36|1.45|2.55|0.02|0
4919209|0.812|0.266|6.58|0.35|1.72|0.02|0
4919239|1.0|0.001|13.51|0.63|2.03|0.02|0
4919374|0.977|0.06|225.39|12.06|3.28|0.02|0
4919495|1.0|0.001|30.14|1.3|2.41|0.02|0
4919693|1.0|0.001|33.02|1.27|2.45|0.02|0
4919991|1.0|0.001|51.67|1.38|2.62|0.01|0
4920027|0.895|0.159|147.54|32.65|3.1|0.1|0
4920044|1.0|0.004|10.43|0.52|1.91|0.02|0
4920178|0.927|0.155|33.85|6.42|2.44|0.08|0
4920324|0.796|0.374|212.42|21.09|3.26|0.04|0
4920423|1.0|0.001|34.23|1.08|2.45|0.02|0
4920489|1.0|0.001|62.62|1.74|2.71|0.01|0
4920497|1.0|0.001|30.86|1.76|2.42|0.03|0
4920600|1.0|0.001|102.39|3.01|2.92|0.01|0
4920981|1.0|0.001|30.24|1.51|2.41|0.02|0
4920997|1.0|0.001|23.22|1.71|2.29|0.03|0
4921047|1.0|0.001|54.89|1.61|2.65|0.01|0
4921373|1.0|0.001|34.02|1.23|2.46|0.02|0
4921436|1.0|0.001|31.37|1.64|2.42|0.02|0
4921508|0.999|0.007|66.69|2.16|2.75|0.02|0
4921676|1.0|0.001|34.21|1.16|2.46|0.02|0
4921688|1.0|0.003|162.3|5.46|3.14|0.02|0
4921789|1.0|0.001|28.73|1.19|2.38|0.02|0
4921822|1.0|0.001|76.12|2.28|2.8|0.01|0
4921872|1.0|0.002|104.04|3.0|2.94|0.01|0
4922182|1.0|0.001|31.55|1.72|2.41|0.02|0
4922201|1.0|0.001|29.97|1.56|2.4|0.02|0
4922510|1.0|0.001|34.15|1.3|2.47|0.02|0
4926689|0.999|0.003|166.62|5.0|3.14|0.01|0
4926778|0.999|0.005|130.88|3.8|3.05|0.01|0
4926847|1.0|0.002|81.28|2.45|2.81|0.01|0
4926924|0.64|0.344|6.1|0.39|1.67|0.03|0M
4927098|1.0|0.001|30.93|1.11|2.4|0.02|0
4927101|1.0|0.001|39.53|1.27|2.51|0.01|0
4927290|1.0|0.001|35.08|1.32|2.46|0.02|0
4927426|1.0|0.001|49.78|1.39|2.61|0.01|2
4927432|0.997|0.011|49.28|1.4|2.64|0.01|1
4927604|1.0|0.001|35.42|1.79|2.48|0.02|0
4927724|0.995|0.012|160.55|5.03|3.14|0.02|2
4927763|1.0|0.001|33.66|1.13|2.44|0.02|0
4928515|1.0|0.001|46.34|1.39|2.6|0.01|0
4928826|1.0|0.001|48.27|1.44|2.61|0.02|0
4928958|1.0|0.001|106.79|3.11|2.94|0.01|0
4929301|1.0|0.001|42.79|1.34|2.56|0.02|0
4929543|1.0|0.001|34.2|1.15|2.45|0.02|0
4929662|1.0|0.001|35.39|1.21|2.47|0.02|0
4929697|1.0|0.001|31.9|1.93|2.41|0.03|0
4930018|1.0|0.002|109.88|3.89|2.97|0.02|0
4930269|1.0|0.001|86.28|2.51|2.86|0.01|0
4930464|1.0|0.001|43.28|1.37|2.56|0.02|0
4930617|1.0|0.001|46.37|1.33|2.58|0.01|0
4930733|0.835|0.345|54.41|8.71|2.67|0.07|1
4930906|1.0|0.001|28.97|1.4|2.37|0.02|0
4930917|0.999|0.003|42.14|6.99|2.58|0.07|1
4930942|0.874|0.358|17.41|2.76|2.17|0.07|2
4931091|1.0|0.001|32.23|1.2|2.43|0.02|0
4931322|0.914|0.267|47.17|1.58|2.59|0.02|2
4931357|1.0|0.001|74.67|2.37|2.8|0.02|0
4931389|0.999|0.003|204.06|6.79|3.23|0.02|0
4931454|1.0|0.001|32.08|1.48|2.43|0.02|0
4931949|1.0|0.001|42.85|1.23|2.56|0.01|0
4931990|0.999|0.004|43.57|2.1|2.57|0.02|1
4932237|0.751|0.488|258.21|23.47|3.34|0.04|0M
4932311|1.0|0.001|48.34|1.37|2.59|0.01|0
4932357|1.0|0.001|57.93|1.99|2.69|0.02|0
4932498|1.0|0.001|30.53|1.65|2.39|0.02|0
4932704|1.0|0.002|157.69|4.75|3.12|0.02|0
4932872|1.0|0.001|33.76|1.52|2.44|0.02|0
4933198|1.0|0.001|22.55|0.96|2.26|0.02|0
4933305|0.899|0.323|31.72|2.21|2.41|0.03|2
4933594|1.0|0.001|30.73|1.55|2.4|0.02|0
4933782|1.0|0.001|15.99|0.86|2.11|0.02|0
4933798|1.0|0.001|28.96|1.36|2.38|0.02|0
4933839|0.994|0.012|7.22|0.6|1.75|0.04|0
4934133|1.0|0.001|91.52|2.7|2.87|0.01|0
4934147|1.0|0.001|43.49|1.22|2.55|0.01|0
4934347|0.944|0.188|5.81|0.32|1.64|0.03|0
4934393|1.0|0.001|31.84|1.88|2.42|0.03|0
4934550|0.999|0.002|193.75|6.44|3.21|0.02|0
4935264|1.0|0.001|47.27|1.49|2.59|0.02|0
4936335|0.997|0.012|7.97|0.33|1.8|0.02|0
4936438|1.0|0.001|117.84|3.5|2.99|0.01|0
4936463|1.0|0.001|45.53|1.43|2.58|0.02|0
4936825|1.0|0.001|35.15|1.59|2.45|0.02|0
4937011|1.0|0.001|29.25|1.57|2.38|0.02|0
4937056|1.0|0.001|48.93|1.51|2.6|0.02|0
4937204|1.0|0.001|38.91|1.45|2.51|0.02|0
4937257|1.0|0.001|35.63|1.19|2.46|0.02|0
4937576|1.0|0.001|33.24|1.3|2.43|0.02|0
4937770|0.952|0.199|82.25|3.11|2.84|0.02|0
4937775|1.0|0.002|90.01|2.71|2.88|0.02|0
4937784|1.0|0.001|59.5|1.76|2.68|0.01|0
4939830|1.0|0.001|34.37|1.16|2.45|0.02|0
4939875|0.597|0.442|17.88|3.13|2.19|0.08|2M
4939895|1.0|0.001|21.44|1.12|2.23|0.02|0
4940041|1.0|0.001|25.67|1.02|2.32|0.02|0
4940376|0.998|0.008|121.44|3.99|3.01|0.01|0
4940414|1.0|0.001|36.14|1.56|2.48|0.02|0
4940439|1.0|0.001|73.98|2.33|2.8|0.02|0
4940536|1.0|0.001|62.79|1.92|2.71|0.02|0
4940640|0.988|0.088|60.97|1.99|2.7|0.02|0
4940648|1.0|0.001|13.92|1.28|2.05|0.04|0
4940891|0.822|0.431|43.27|2.54|2.55|0.03|0
4940916|1.0|0.001|73.95|2.44|2.79|0.02|0
4940935|1.0|0.001|45.98|2.29|2.59|0.02|0
4944994|0.691|0.45|44.46|15.47|2.58|0.15|2M
4945337|1.0|0.001|38.74|1.6|2.5|0.02|0
4946220|1.0|0.001|22.99|0.73|2.26|0.01|0
4946445|0.996|0.006|214.16|6.92|3.25|0.01|0
4946632|1.0|0.002|198.92|6.27|3.21|0.01|0
4946997|1.0|0.001|26.46|0.95|2.32|0.02|0
4947105|0.985|0.034|6.18|0.21|1.68|0.02|2
4947897|0.984|0.053|6.44|0.26|1.7|0.02|0
4948344|1.0|0.001|61.66|2.0|2.71|0.01|0
4948402|1.0|0.001|18.83|1.12|2.19|0.03|0
4948479|1.0|0.001|76.18|2.36|2.79|0.01|0
4948719|1.0|0.001|33.12|1.67|2.44|0.02|0
4948756|1.0|0.002|203.02|5.99|3.23|0.01|0
4949027|0.995|0.015|34.07|1.96|2.5|0.03|1
4949036|1.0|0.001|32.26|1.38|2.43|0.02|0
4949374|1.0|0.001|33.01|1.16|2.42|0.02|0
4949422|1.0|0.001|49.74|1.81|2.62|0.02|0
4949473|1.0|0.001|45.42|1.38|2.57|0.01|0
4949499|0.989|0.053|20.87|0.99|2.22|0.02|0
4950323|1.0|0.001|57.96|1.7|2.67|0.01|2
4950750|1.0|0.001|110.03|3.63|2.96|0.01|0
4950910|0.807|0.332|36.53|6.28|2.52|0.08|1
4951617|1.0|0.001|119.72|16.84|3.0|0.06|0
4951670|-99.0|-99.0|69.39|19.57|2.74|0.12|0
4951689|0.924|0.233|46.08|6.64|2.62|0.06|1
4951888|0.972|0.075|10.38|2.07|1.91|0.09|0
4952454|1.0|0.001|153.71|4.7|3.1|0.01|0
4952516|1.0|0.001|130.13|4.07|3.03|0.01|0
4952717|1.0|0.001|203.05|6.65|3.22|0.01|0
4952734|1.0|0.002|33.46|1.42|2.43|0.02|0
4953192|1.0|0.001|47.32|1.73|2.59|0.02|0
4953262|1.0|0.001|187.71|5.77|3.19|0.01|2
4989477|0.999|0.003|141.1|4.2|3.07|0.01|0
4989752|1.0|0.001|42.89|1.98|2.55|0.02|0
4989775|0.978|0.052|45.59|1.59|2.57|0.02|2
4989996|1.0|0.001|54.7|1.7|2.65|0.02|0
4990126|1.0|0.001|83.18|2.35|2.84|0.01|0
4990198|1.0|0.001|40.1|1.86|2.52|0.02|0
4990621|0.879|0.212|137.73|21.3|3.08|0.07|0
4990759|0.608|0.435|20.03|1.29|2.21|0.03|0M
4991033|1.0|0.001|48.08|1.35|2.59|0.01|0
4991425|1.0|0.001|23.49|1.57|2.29|0.03|0
4991732|1.0|0.001|104.39|2.89|2.94|0.01|0
4991878|0.878|0.265|12.23|0.95|1.98|0.03|0
4992743|0.562|0.422|106.99|9.4|2.93|0.04|0M
4994756|0.997|0.009|23.64|1.27|2.29|0.02|0
4994984|0.715|0.277|6.87|0.3|1.73|0.02|0
4995036|1.0|0.001|102.66|2.92|2.94|0.01|0
4995049|0.97|0.127|22.64|2.87|2.39|0.06|1
4995064|1.0|0.002|34.23|1.86|2.45|0.02|0
4995218|1.0|0.001|18.29|1.43|2.17|0.03|0
4995788|1.0|0.001|163.85|5.28|3.13|0.02|0
4995956|1.0|0.001|55.62|1.84|2.66|0.02|0
4996395|1.0|0.001|32.55|1.3|2.44|0.02|0
4996676|1.0|0.002|231.74|7.53|3.28|0.01|0
4997023|1.0|0.001|51.59|1.58|2.63|0.01|0
4999134|1.0|0.001|55.51|1.71|2.67|0.02|0
4999211|1.0|0.003|27.62|1.69|2.35|0.03|0
5000089|1.0|0.001|163.93|5.28|3.14|0.01|0
5000307|1.0|0.001|41.6|1.55|2.54|0.02|0
5000484|1.0|0.001|24.19|0.87|2.31|0.02|0
5000737|0.997|0.007|200.23|6.14|3.23|0.02|0
5000850|0.993|0.014|79.88|2.45|2.83|0.02|0
5001658|1.0|0.001|23.08|1.0|2.28|0.02|0
5002597|1.0|0.001|33.61|1.31|2.46|0.02|0
5002732|1.0|0.001|191.19|5.79|3.2|0.01|0
5002760|1.0|0.001|48.22|1.56|2.6|0.02|0
5002776|1.0|0.001|32.51|2.09|2.42|0.03|0
5003224|0.803|0.385|9.79|0.96|1.89|0.04|0
5003275|0.996|0.009|245.64|11.3|3.31|0.02|2
5003335|1.0|0.001|24.86|1.48|2.32|0.03|0
5003442|1.0|0.001|84.31|2.67|2.84|0.01|2
5003446|1.0|0.001|82.7|2.73|2.83|0.01|2
5003549|1.0|0.001|157.3|5.14|3.11|0.01|0
5003625|1.0|0.001|104.6|3.24|2.94|0.01|0
5003793|0.934|0.15|50.89|2.03|2.68|0.02|1
5004232|1.0|0.001|32.81|1.38|2.42|0.02|0
5004282|1.0|0.001|30.93|1.58|2.41|0.02|0
5004497|0.999|0.004|198.49|6.2|3.23|0.02|0
5005119|1.0|0.001|36.2|1.42|2.47|0.02|0
5005173|1.0|0.001|54.1|1.79|2.64|0.01|0
5005217|1.0|0.001|41.03|1.51|2.53|0.02|0
5005243|0.999|0.003|195.28|6.02|3.21|0.01|0
5005508|1.0|0.001|43.14|1.69|2.54|0.02|0
5006206|1.0|0.001|32.27|1.32|2.43|0.02|0
5006270|0.579|0.476|149.22|10.21|3.11|0.03|0M
5006454|1.0|0.001|85.42|2.7|2.85|0.01|0
5006766|0.961|0.082|128.15|13.98|3.04|0.05|0
5006817|1.0|0.001|142.71|4.34|3.07|0.01|0
5007078|1.0|0.001|62.02|1.88|2.72|0.02|0
5007315|1.0|0.001|24.72|1.07|2.32|0.02|0
5007332|1.0|0.001|98.11|2.85|2.91|0.01|0
5007366|1.0|0.002|12.56|0.5|2.02|0.02|0
5007487|1.0|0.001|75.89|2.55|2.81|0.02|0
5007617|0.966|0.217|51.27|1.97|2.64|0.02|0
5007645|1.0|0.001|32.22|1.44|2.44|0.02|0
5007766|1.0|0.001|37.16|1.31|2.51|0.02|0
5007812|1.0|0.001|35.51|1.26|2.48|0.02|0
5007954|1.0|0.001|31.21|1.53|2.43|0.02|0
5008041|0.681|0.295|34.79|2.68|2.5|0.03|1
5008066|1.0|0.001|48.43|1.39|2.61|0.01|0
5008204|0.641|0.53|47.33|2.01|2.58|0.02|0M
5008558|1.0|0.001|24.31|0.82|2.3|0.02|0
5008589|1.0|0.001|46.1|1.37|2.59|0.01|2
5008699|1.0|0.001|47.79|1.34|2.6|0.01|0
5008936|1.0|0.001|62.64|2.02|2.71|0.01|0
5008996|1.0|0.001|32.58|1.75|2.42|0.02|0
5009082|1.0|0.001|32.43|1.28|2.43|0.02|0
5009376|1.0|0.002|9.47|0.37|1.88|0.02|0
5009393|1.0|0.001|31.43|1.65|2.41|0.02|0
5009736|1.0|0.001|36.16|1.17|2.53|0.02|1
5010123|1.0|0.001|48.84|1.41|2.61|0.01|0
5010165|1.0|0.001|97.23|3.31|2.91|0.02|0
5010362|1.0|0.001|51.47|1.52|2.62|0.01|0
5015111|0.622|0.399|47.25|2.65|2.58|0.02|0M
5015647|1.0|0.002|81.29|23.29|2.84|0.12|2
5015657|0.997|0.018|75.66|28.05|2.84|0.16|1
5015825|1.0|0.001|29.81|1.26|2.4|0.02|0
5015998|0.536|0.523|7.29|0.34|1.7|0.02|0M
5016048|1.0|0.001|31.48|1.17|2.42|0.02|0
5016065|1.0|0.001|128.05|4.4|3.03|0.02|0
5016089|1.0|0.001|38.76|1.36|2.5|0.02|0
5016152|1.0|0.001|21.02|0.84|2.24|0.02|0
5016212|1.0|0.001|29.51|1.44|2.39|0.02|0
5016390|0.786|0.387|14.68|1.14|2.05|0.03|0
5016519|1.0|0.001|31.77|1.77|2.43|0.03|0
5016549|1.0|0.001|98.43|2.8|2.93|0.01|0
5016991|1.0|0.001|40.57|1.91|2.53|0.02|0
5017155|1.0|0.001|37.39|1.24|2.48|0.02|0
5017711|1.0|0.001|34.66|1.6|2.45|0.02|0
5017766|1.0|0.001|56.53|1.87|2.66|0.02|0
5017773|1.0|0.001|42.1|1.23|2.55|0.01|0
5017788|1.0|0.001|19.58|1.29|2.2|0.03|0
5017812|1.0|0.004|68.26|2.14|2.75|0.02|0
5018066|1.0|0.001|25.53|1.6|2.31|0.03|0
5018078|0.617|0.491|25.33|3.37|2.37|0.06|1M
5018155|1.0|0.001|31.67|1.32|2.43|0.02|0
5018277|1.0|0.001|32.82|1.43|2.44|0.02|0
5018337|1.0|0.001|44.92|1.45|2.59|0.02|0
5018369|1.0|0.001|35.65|1.1|2.47|0.02|0
5018478|0.999|0.002|33.51|1.23|2.44|0.02|0
5018570|1.0|0.001|34.99|1.75|2.46|0.02|0
5018616|1.0|0.001|36.96|1.28|2.48|0.02|0
5018689|1.0|0.002|169.06|5.03|3.15|0.01|0
5019114|1.0|0.001|40.29|1.68|2.51|0.02|0
5019216|1.0|0.001|33.48|1.75|2.44|0.02|0
5019222|-99.0|-99.0|32.9|4.04|2.44|0.05|1
5019587|1.0|0.001|70.84|2.12|2.77|0.02|0
5019940|1.0|0.001|34.51|1.77|2.45|0.02|2
5020346|1.0|0.001|37.33|1.5|2.48|0.02|0
5021049|0.795|0.498|47.23|1.78|2.63|0.02|1M
5021128|0.999|0.003|66.2|1.99|2.74|0.01|2
5021395|1.0|0.001|36.27|1.24|2.48|0.02|0
5021402|0.833|0.353|10.04|0.4|1.94|0.02|2
5021425|1.0|0.001|35.08|1.43|2.46|0.02|0
5021447|1.0|0.001|73.83|2.18|2.77|0.01|0
5021453|1.0|0.001|30.54|1.75|2.4|0.03|0
5021630|1.0|0.001|40.41|1.31|2.52|0.02|0
5022233|1.0|0.001|32.48|1.18|2.43|0.02|0
5022330|1.0|0.002|87.9|2.86|2.86|0.02|0
5022462|1.0|0.001|27.43|1.39|2.35|0.02|0
5022541|0.954|0.244|31.86|2.53|2.41|0.04|2
5022571|1.0|0.001|63.29|1.83|2.72|0.01|0
5022741|1.0|0.001|56.11|1.64|2.65|0.01|0
5022767|1.0|0.001|35.64|5.26|2.53|0.06|1
5022929|1.0|0.001|39.15|1.66|2.51|0.02|0
5023379|1.0|0.001|36.24|1.57|2.47|0.02|0
5023732|1.0|0.001|27.2|1.32|2.34|0.02|0
5023845|1.0|0.002|109.14|3.28|2.96|0.02|0
5023865|-99.0|-99.0|32.13|1.16|-99.0|-99.0|2
5023889|1.0|0.001|54.3|1.77|2.64|0.02|0
5023931|1.0|0.001|51.05|1.69|2.62|0.02|0
5023953|1.0|0.001|49.85|1.5|2.61|0.02|0
5024043|1.0|0.001|56.06|1.75|2.67|0.02|0
5024143|0.974|0.053|121.01|4.35|3.0|0.02|0
5024240|0.957|0.147|145.87|6.33|3.09|0.02|0
5024268|0.978|0.113|98.89|6.78|2.92|0.03|0
5024272|1.0|0.001|21.33|0.92|2.23|0.02|0
5024297|1.0|0.001|44.85|1.56|2.56|0.02|0
5024312|1.0|0.001|44.88|2.3|2.57|0.02|0
5024322|1.0|0.001|60.93|1.75|2.7|0.01|0
5024327|1.0|0.001|46.13|1.36|2.58|0.01|0
5024404|1.0|0.001|46.77|1.42|2.58|0.02|0
5024405|1.0|0.001|96.18|3.02|2.89|0.02|0
5024414|-99.0|-99.0|85.89|3.32|2.86|0.02|0
5024476|1.0|0.001|67.51|2.04|2.75|0.02|0
5024506|0.809|0.379|28.48|4.21|2.37|0.06|0
5024512|1.0|0.001|72.86|2.21|2.78|0.02|0
5024517|1.0|0.001|28.85|1.68|2.37|0.03|2
5024582|0.959|0.141|43.24|3.75|2.55|0.04|0
5024583|1.0|0.001|35.44|1.54|2.46|0.02|0
5024584|1.0|0.001|36.94|1.82|2.48|0.02|2
5024601|1.0|0.001|35.85|1.42|2.46|0.02|0
5024750|1.0|0.001|15.21|0.97|2.09|0.03|0
5024761|-99.0|-99.0|15.43|3.96|2.09|0.11|1
5024967|1.0|0.001|47.73|1.48|2.59|0.02|0
5025021|1.0|0.001|48.36|1.35|2.59|0.01|0
5025101|1.0|0.001|23.67|1.05|2.28|0.02|0
5025172|0.999|0.003|241.17|7.58|3.31|0.02|0
5025472|1.0|0.001|38.49|1.44|2.5|0.02|0
5025632|1.0|0.001|33.97|1.2|2.44|0.02|0
5025717|0.972|0.068|221.95|19.96|3.27|0.04|0
5025895|1.0|0.001|132.36|3.96|3.05|0.02|0
5026008|1.0|0.001|63.32|2.45|2.73|0.02|0
5026178|1.0|0.001|33.37|1.53|2.43|0.02|0
5026318|1.0|0.001|39.72|1.84|2.51|0.02|0
5026399|1.0|0.001|109.95|3.71|2.97|0.02|0
5026738|0.618|0.369|24.49|3.13|2.3|0.06|0M
5031925|1.0|0.001|50.54|1.5|2.62|0.01|0
5032140|1.0|0.001|48.76|1.52|2.6|0.01|0
5032701|1.0|0.002|7.86|0.32|1.78|0.02|0
5032801|0.99|0.025|291.13|17.16|3.38|0.03|0
5033057|1.0|0.003|41.55|1.81|2.53|0.02|0
5033245|0.517|0.351|153.44|9.82|3.12|0.03|0M
5033293|0.876|0.27|5.69|0.21|1.64|0.02|2
5033397|0.999|0.004|249.98|11.03|3.32|0.02|0
5033804|1.0|0.001|67.22|2.05|2.75|0.01|0
5034206|0.999|0.006|145.73|4.29|3.08|0.01|0
5034571|1.0|0.001|62.17|2.0|2.7|0.01|0
5034789|1.0|0.002|10.31|0.4|1.91|0.02|0
5035304|1.0|0.001|139.65|4.27|3.06|0.01|0
5035683|1.0|0.001|39.89|1.86|2.52|0.02|0
5035693|1.0|0.002|40.0|2.45|2.55|0.03|1
5035763|0.999|0.003|31.63|1.71|2.45|0.02|1
5036021|1.0|0.001|31.18|1.17|2.46|0.02|1
5036052|1.0|0.001|128.86|3.88|3.03|0.01|0
5038397|1.0|0.001|22.79|1.29|2.25|0.02|0
5038575|1.0|0.001|50.35|1.51|2.63|0.02|0
5039087|0.992|0.043|8.38|0.3|1.82|0.02|0
5039392|1.0|0.001|7.26|0.27|1.75|0.02|0
5040572|1.0|0.001|78.82|2.76|2.82|0.02|0
5040851|1.0|0.001|109.96|3.17|2.96|0.01|0
5042169|0.996|0.008|145.85|4.8|3.09|0.02|0
5042253|1.0|0.001|76.84|2.55|2.81|0.02|0
5042295|1.0|0.001|97.18|2.79|2.91|0.01|0
5042508|1.0|0.001|45.77|1.46|2.59|0.02|0
5042916|1.0|0.001|53.27|1.82|2.65|0.02|0
5042931|0.999|0.008|81.68|2.85|2.83|0.02|0
5077464|1.0|0.001|73.41|2.36|2.79|0.02|0
5077850|0.992|0.03|6.32|0.42|1.68|0.03|0
5078124|0.997|0.008|13.46|0.78|2.03|0.03|0
5078240|1.0|0.001|11.4|1.11|1.95|0.04|0
5078332|1.0|0.001|42.94|2.12|2.55|0.02|0
5078533|1.0|0.001|18.05|1.4|2.15|0.03|0
5079634|1.0|0.001|39.89|1.45|2.51|0.02|0
5079905|1.0|0.001|31.26|2.01|2.41|0.03|0
5080231|0.997|0.014|217.13|9.24|3.26|0.02|0
5080290|0.988|0.066|105.89|35.35|2.95|0.15|0
5080332|1.0|0.001|88.25|2.58|2.88|0.01|0
5080694|0.997|0.009|13.71|0.9|2.03|0.03|0
5080720|1.0|0.001|123.03|4.02|3.01|0.02|0
5080831|0.998|0.005|228.39|7.08|3.27|0.02|0
5083205|1.0|0.001|137.11|4.06|3.06|0.01|0
5083419|1.0|0.003|95.16|2.73|2.91|0.01|0
5083853|0.999|0.005|210.1|6.85|3.25|0.02|0
5083936|1.0|0.001|32.44|1.46|2.44|0.02|0
5084176|1.0|0.001|32.22|1.45|2.43|0.02|0
5084659|1.0|0.001|34.29|1.57|2.44|0.02|0
5084662|1.0|0.001|41.29|1.55|2.54|0.02|0
5084773|0.999|0.007|143.6|4.53|3.08|0.02|0
5084777|1.0|0.002|168.25|5.34|3.15|0.02|0
5084999|1.0|0.001|95.13|2.79|2.89|0.01|0
5087190|1.0|0.001|73.62|2.72|2.79|0.02|0
5087542|1.0|0.001|34.78|1.64|2.45|0.02|0
5087566|0.814|0.275|160.11|17.9|3.13|0.05|0
5087808|0.997|0.006|158.02|5.2|3.13|0.01|0
5088090|0.571|0.438|205.8|14.61|3.25|0.03|0M
5088129|1.0|0.001|30.65|1.49|2.42|0.02|0
5088148|1.0|0.001|29.58|1.71|2.38|0.03|0
5088231|1.0|0.001|28.5|1.24|2.37|0.02|0
5088362|1.0|0.001|37.26|1.9|2.49|0.02|0
5088385|1.0|0.001|57.85|1.72|2.68|0.01|0
5088488|0.987|0.019|156.32|5.7|3.12|0.02|0
5088599|1.0|0.001|35.49|1.82|2.47|0.02|0
5088855|0.994|0.009|239.37|8.12|3.3|0.02|0
5088966|1.0|0.001|102.52|2.9|2.94|0.01|0
5088987|1.0|0.001|51.9|1.46|2.64|0.01|0
5089305|1.0|0.001|32.1|1.67|2.42|0.02|0
5089810|1.0|0.002|112.38|3.35|2.99|0.01|0
5090553|1.0|0.001|108.71|3.38|2.97|0.02|0
5090746|0.994|0.009|240.69|8.06|3.31|0.02|0
5090864|1.0|0.001|81.5|2.42|2.85|0.01|0
5090985|0.996|0.012|275.53|17.43|3.36|0.03|0
5091284|0.584|0.492|208.43|28.83|3.25|0.06|0M
5091385|1.0|0.001|32.46|1.47|2.44|0.02|0
5091433|1.0|0.001|41.86|2.06|2.54|0.02|0
5091542|0.892|0.33|250.11|18.32|3.32|0.03|0
5091811|0.992|0.02|12.07|1.09|1.98|0.04|0
5091962|1.0|0.001|23.37|1.05|2.27|0.02|0
5092491|1.0|0.001|33.24|1.3|2.44|0.02|0
5092642|1.0|0.001|33.01|1.42|2.43|0.02|0
5092846|1.0|0.001|25.13|1.02|2.31|0.02|0
5093008|1.0|0.001|29.95|1.46|2.4|0.02|0
5093052|1.0|0.001|30.25|1.65|2.41|0.02|0
5093339|0.998|0.009|110.81|3.26|3.01|0.01|1
5093345|0.999|0.005|112.27|3.29|2.98|0.01|0
5093446|1.0|0.002|35.95|1.5|2.51|0.02|2
5093508|1.0|0.001|32.98|2.47|2.42|0.03|0
5093559|1.0|0.001|29.17|1.76|2.39|0.03|0
5093605|1.0|0.002|133.91|4.25|3.05|0.02|0
5094118|1.0|0.001|56.96|1.64|2.67|0.01|0
5094348|1.0|0.001|117.05|3.52|2.99|0.02|0
5094436|1.0|0.001|37.36|1.3|2.48|0.02|0
5094474|1.0|0.003|31.43|1.22|2.42|0.02|2
5094714|1.0|0.001|32.68|2.05|2.45|0.03|0
5094833|1.0|0.001|31.6|1.45|2.41|0.02|0
5095275|1.0|0.001|42.48|1.19|2.55|0.01|0
5095322|1.0|0.001|40.18|1.19|2.52|0.01|0
5095336|1.0|0.001|34.6|1.13|2.46|0.02|0
5095464|1.0|0.001|42.24|1.59|2.53|0.02|0
5095886|1.0|0.001|9.67|0.67|1.88|0.03|0
5095946|1.0|0.001|32.93|1.64|2.43|0.02|0
5095974|1.0|0.001|32.29|1.54|2.43|0.02|0
5096092|1.0|0.001|34.52|1.35|2.45|0.02|0
5096114|1.0|0.001|32.89|1.4|2.44|0.02|0
5096642|1.0|0.001|32.46|1.28|2.43|0.02|0
5096776|0.898|0.267|15.18|2.8|2.1|0.08|0
5097114|1.0|0.005|13.92|0.54|2.05|0.02|0
5097191|0.741|0.321|159.92|28.64|3.13|0.08|0
5097325|1.0|0.001|94.98|2.85|2.9|0.02|0
5097448|1.0|0.001|57.18|1.62|2.67|0.01|0
5097690|1.0|0.001|60.54|2.08|2.71|0.02|0
5097873|1.0|0.001|35.73|1.22|2.47|0.02|0
5098010|0.853|0.194|267.3|18.1|3.36|0.03|2
5098143|1.0|0.001|26.04|1.65|2.32|0.03|0
5098145|1.0|0.001|32.23|1.29|2.42|0.02|0
5098194|1.0|0.001|29.59|1.52|2.39|0.02|0
5098286|0.994|0.01|134.12|4.35|3.05|0.02|0
5098414|0.999|0.004|122.64|3.73|3.02|0.02|0
5098434|1.0|0.001|37.32|1.26|2.49|0.02|0
5098794|0.978|0.064|140.92|21.51|3.08|0.07|0
5098893|1.0|0.001|31.67|1.22|2.42|0.02|0
5104039|1.0|0.001|60.57|2.02|2.71|0.01|2
5104076|0.995|0.01|186.12|10.79|3.2|0.03|0
5104153|1.0|0.001|28.32|2.25|2.38|0.04|0
5104175|1.0|0.001|94.65|3.56|2.9|0.02|0
5104182|1.0|0.001|33.39|1.16|2.44|0.02|0
5104293|1.0|0.001|23.85|0.94|2.3|0.02|0
5104573|1.0|0.001|33.68|1.37|2.44|0.02|0
5104949|1.0|0.001|22.15|1.14|2.26|0.02|0
5105190|1.0|0.001|117.47|3.69|2.99|0.02|0
5105354|1.0|0.002|146.58|4.51|3.1|0.02|0
5105399|1.0|0.001|56.18|1.92|2.66|0.02|0
5105469|0.999|0.003|104.11|3.15|2.95|0.02|0
5105886|1.0|0.002|129.02|4.12|3.03|0.01|0
5106217|1.0|0.001|45.48|1.43|2.58|0.01|0
5106266|1.0|0.001|33.36|1.21|2.44|0.02|0
5106376|1.0|0.001|64.25|2.66|2.73|0.02|0
5106439|1.0|0.002|44.63|1.37|2.57|0.02|0
5106547|1.0|0.001|31.03|1.47|2.41|0.02|0
5106752|1.0|0.001|32.24|1.34|2.43|0.02|0
5106785|1.0|0.001|28.96|1.94|2.4|0.03|0
5107383|1.0|0.001|34.03|1.61|2.46|0.02|0
5107556|1.0|0.001|38.48|1.47|2.5|0.02|0
5107764|0.885|0.292|13.25|0.67|2.02|0.02|0
5107816|1.0|0.001|33.32|1.59|2.43|0.02|0
5107828|1.0|0.003|58.42|1.64|2.67|0.01|0
5107853|1.0|0.002|28.72|1.28|2.37|0.02|0
5107886|0.999|0.004|111.04|3.36|2.97|0.02|0
5107950|1.0|0.001|44.35|1.18|2.56|0.01|0
5108066|0.557|0.553|45.28|1.65|2.61|0.02|1M
5108170|0.987|0.035|7.24|0.47|1.74|0.03|0
5108620|1.0|0.001|44.76|1.21|2.56|0.01|0
5108638|0.961|0.065|10.27|0.71|1.91|0.03|0
5109052|1.0|0.001|86.04|2.47|2.85|0.01|0
5109088|1.0|0.001|56.05|1.73|2.67|0.02|0
5109741|1.0|0.001|30.74|1.25|2.46|0.02|0
5109797|1.0|0.001|36.4|1.29|2.47|0.02|0
5109839|1.0|0.001|30.28|1.2|2.39|0.02|0
5109872|0.998|0.007|16.28|1.26|2.09|0.03|0
5109878|1.0|0.001|135.92|4.01|3.06|0.01|0
5109951|1.0|0.001|31.86|1.23|2.41|0.02|0
5110170|1.0|0.001|26.36|0.98|2.33|0.02|0
5110270|1.0|0.001|59.29|1.91|2.69|0.02|0
5110453|0.999|0.003|183.77|5.42|3.18|0.01|0
5110565|0.721|0.448|49.73|2.36|2.61|0.02|0M
5110707|1.0|0.001|32.28|1.05|2.41|0.01|2
5110725|0.997|0.007|254.42|13.26|3.32|0.02|0
5110739|0.524|0.477|206.35|22.35|3.25|0.05|2M
5110961|1.0|0.001|53.37|1.57|2.63|0.01|0
5111300|1.0|0.001|23.83|0.89|2.28|0.02|0
5111364|1.0|0.001|33.21|1.15|2.43|0.02|0
5111655|1.0|0.001|42.05|1.54|2.54|0.02|0
5111718|1.0|0.002|135.84|4.11|3.05|0.02|0
5111767|1.0|0.001|31.21|1.33|2.4|0.02|0
5111940|0.995|0.018|54.2|1.74|2.65|0.02|0
5111949|1.0|0.001|47.0|1.27|2.59|0.01|0
5111987|0.966|0.225|91.79|2.81|2.86|0.02|0
5112072|0.999|0.004|129.51|4.07|3.03|0.02|0
5112118|1.0|0.001|34.03|1.3|2.44|0.02|0
5112281|1.0|0.001|75.98|2.26|2.81|0.01|0
5112288|1.0|0.001|47.91|1.4|2.6|0.01|0
5112361|1.0|0.003|69.16|2.01|2.76|0.01|2
5112373|1.0|0.001|44.66|1.28|2.56|0.01|0
5112387|1.0|0.001|46.87|1.34|2.58|0.01|0
5112401|1.0|0.001|34.98|1.57|2.46|0.02|0
5112403|0.778|0.348|143.46|6.2|3.08|0.02|0
5112426|0.9|0.231|136.42|6.21|3.06|0.02|2
5112467|1.0|0.001|45.8|1.6|2.58|0.02|0
5112481|0.999|0.005|6.01|0.29|1.66|0.02|0
5112491|1.0|0.001|45.83|1.47|2.58|0.02|0
5112558|1.0|0.002|35.6|1.24|2.48|0.02|0
5112730|1.0|0.001|44.92|1.3|2.57|0.01|0
5112734|0.998|0.013|36.45|3.07|2.47|0.04|0
5112744|1.0|0.001|43.0|1.23|2.54|0.01|0
5112786|1.0|0.002|8.39|0.36|1.81|0.02|0
5112840|0.999|0.003|110.26|3.27|2.96|0.01|0
5112880|0.979|0.07|56.21|6.55|2.65|0.05|0
5112938|1.0|0.001|44.81|1.54|2.56|0.02|0
5112948|1.0|0.001|42.52|1.32|2.54|0.02|0
5112950|1.0|0.001|42.16|1.47|2.54|0.02|0
5112958|0.998|0.005|37.75|1.74|2.49|0.02|0
5112974|1.0|0.001|40.49|1.29|2.52|0.02|0
5113041|1.0|0.001|36.18|1.39|2.46|0.02|0
5113061|0.98|0.077|6.17|0.31|1.67|0.02|0
5113441|0.983|0.025|185.95|9.5|3.19|0.02|0
5113552|0.988|0.057|40.74|4.23|2.51|0.05|0
5113644|1.0|0.001|35.48|1.36|2.46|0.02|0
5113842|1.0|0.001|35.48|1.31|2.46|0.02|0
5113910|1.0|0.001|8.21|0.4|1.81|0.02|0
5113985|0.998|0.009|158.31|4.79|3.13|0.02|0
5114056|1.0|0.001|33.43|1.27|2.43|0.02|0
5114395|1.0|0.001|32.8|1.3|2.43|0.02|0
5114547|1.0|0.001|31.28|1.33|2.41|0.02|0
5114590|0.575|0.555|5.25|0.25|1.61|0.02|0M
5115075|0.956|0.073|192.46|15.37|3.21|0.04|0
5115297|1.0|0.001|27.31|1.69|2.35|0.03|0
5115386|1.0|0.001|19.14|1.28|2.19|0.03|0
5115688|0.988|0.019|234.65|10.0|3.3|0.02|0
5119742|1.0|0.002|238.2|7.57|3.3|0.01|0
5121116|1.0|0.001|28.0|2.17|2.36|0.03|0
5121566|0.979|0.111|5.78|0.18|1.65|0.02|0
5121605|1.0|0.001|30.34|1.4|2.39|0.02|0
5122109|0.998|0.007|224.46|6.85|3.28|0.02|0
5122176|0.799|0.223|7.85|0.81|1.78|0.05|0
5123226|1.0|0.001|35.99|1.63|2.47|0.02|0
5123433|0.686|0.432|45.05|6.47|2.61|0.06|1M
5123475|1.0|0.002|48.63|1.92|2.59|0.02|0
5123659|1.0|0.001|47.78|1.64|2.6|0.02|0
5124253|0.994|0.02|21.61|0.7|2.29|0.02|1
5124813|1.0|0.001|45.17|1.69|2.58|0.02|0
5125282|0.94|0.112|35.98|3.18|2.47|0.04|2
5125479|-99.0|-99.0|40.51|1.29|-99.0|-99.0|2
5125742|0.675|0.353|96.78|22.53|2.89|0.1|1M
5126724|1.0|0.001|25.28|1.48|2.31|0.03|0
5127701|0.698|0.485|262.01|22.03|3.34|0.04|2M
5127940|0.92|0.28|5.44|0.23|1.62|0.02|2
5128171|1.0|0.001|56.98|1.94|2.67|0.02|0
5128249|1.0|0.002|39.65|1.99|2.52|0.02|2
5128272|1.0|0.002|13.63|0.48|2.02|0.02|0
5129011|1.0|0.001|43.96|1.42|2.56|0.01|0
5129236|1.0|0.001|176.54|5.5|3.16|0.01|0
5129251|0.999|0.008|20.1|1.05|2.21|0.02|0
5129257|1.0|0.001|31.05|1.2|2.42|0.02|0
5129374|0.962|0.179|44.95|1.32|2.57|0.01|0
5129747|1.0|0.002|102.79|3.31|2.94|0.01|0
5129882|0.674|0.458|121.54|13.54|3.02|0.05|0M
5129971|1.0|0.001|76.46|2.6|2.81|0.02|0
5129977|1.0|0.001|37.33|1.58|2.49|0.02|0
5130161|1.0|0.001|34.84|1.27|2.46|0.02|0
5130865|0.816|0.385|5.29|0.27|1.61|0.02|0
5131180|-99.0|-99.0|19.96|4.74|2.18|0.1|2
5131190|1.0|0.002|21.42|1.09|2.23|0.02|0
5164920|1.0|0.001|106.5|3.15|2.95|0.01|0
5165979|1.0|0.001|68.84|2.03|2.75|0.01|0
5166009|1.0|0.001|33.91|1.31|2.47|0.02|0
5166068|1.0|0.001|102.11|2.98|2.93|0.01|0
5166335|0.972|0.039|270.1|30.59|3.35|0.05|0
5166430|0.967|0.069|58.18|1.85|2.68|0.02|0
5166444|1.0|0.001|93.28|2.86|2.9|0.02|0
5167473|1.0|0.001|31.97|1.64|2.43|0.02|0
5167488|1.0|0.001|31.12|1.29|2.42|0.02|0
5167972|1.0|0.001|35.25|1.09|2.46|0.01|2
5168121|0.605|0.451|9.45|0.71|1.86|0.03|0M
5168382|1.0|0.002|214.45|6.64|3.26|0.02|0
5168493|0.989|0.02|227.56|7.68|3.28|0.02|0
5168575|1.0|0.001|39.47|1.65|2.5|0.02|0
5168630|0.773|0.321|116.89|18.48|2.99|0.07|1
5168707|1.0|0.001|23.25|0.91|2.27|0.02|0
5168713|1.0|0.001|42.2|1.4|2.54|0.02|0
5168971|1.0|0.001|64.99|1.91|2.74|0.01|0
5171118|0.976|0.058|12.28|0.71|1.98|0.03|0
5171250|0.738|0.473|243.7|17.51|3.32|0.03|0M
5171529|0.904|0.125|8.53|0.59|1.82|0.03|0
5171535|1.0|0.001|33.36|1.28|2.44|0.02|0
5171575|1.0|0.001|14.7|0.7|2.07|0.02|0
5171912|1.0|0.001|69.94|2.39|2.73|0.02|0
5172229|1.0|0.001|39.52|1.78|2.52|0.02|0
5172427|1.0|0.002|184.32|5.52|3.19|0.02|0
5172478|1.0|0.001|41.37|1.36|2.54|0.02|0
5174302|1.0|0.001|16.85|0.81|2.13|0.02|0
5174539|0.978|0.047|208.4|6.89|3.25|0.02|0
5174562|1.0|0.001|30.88|1.95|2.41|0.03|0
5174603|1.0|0.003|57.28|1.67|2.69|0.01|0
5174642|1.0|0.001|11.2|0.69|1.95|0.03|0
5175152|1.0|0.001|85.13|2.87|2.86|0.02|0
5175167|1.0|0.002|29.97|1.34|2.44|0.02|1
5175172|1.0|0.001|35.27|1.5|2.47|0.02|0
5175221|0.665|0.338|223.7|13.6|3.28|0.03|0M
5175464|1.0|0.001|30.62|1.37|2.41|0.02|0
5175523|0.998|0.008|27.29|4.47|2.36|0.07|0
5175538|1.0|0.001|33.07|1.22|2.45|0.02|0
5175621|1.0|0.001|53.6|1.98|2.64|0.02|0
5175734|1.0|0.001|28.2|1.41|2.36|0.02|0
5175950|1.0|0.001|24.44|0.98|2.31|0.02|0
5176287|0.87|0.131|278.82|21.58|3.38|0.03|0
5176313|1.0|0.002|84.92|2.44|2.86|0.01|0
5176520|1.0|0.002|151.64|4.63|3.1|0.01|0
5176588|0.816|0.196|258.47|23.01|3.34|0.04|0
5176709|1.0|0.001|92.97|2.58|2.89|0.01|0
5176942|1.0|0.001|53.21|1.43|2.65|0.01|0
5176992|0.97|0.042|73.8|14.06|2.8|0.08|0
5177023|1.0|0.001|34.12|1.83|2.46|0.02|0
5177352|1.0|0.001|25.85|0.99|2.34|0.02|2
5177556|1.0|0.003|72.96|2.17|2.8|0.01|0
5177610|1.0|0.001|31.74|1.38|2.41|0.02|0
5177798|1.0|0.001|29.16|1.36|2.39|0.02|0
5178927|1.0|0.001|24.24|0.96|2.31|0.02|0
5179162|1.0|0.001|30.93|1.35|2.42|0.02|0
5179166|1.0|0.001|23.61|0.89|2.28|0.02|0
5179251|1.0|0.001|32.04|1.56|2.42|0.02|0
5179253|1.0|0.001|30.43|1.42|2.4|0.02|0
5179471|1.0|0.001|46.47|1.39|2.6|0.02|0
5179609|0.991|0.014|234.61|11.8|3.29|0.02|0
5179885|1.0|0.001|35.06|1.25|2.47|0.02|0
5180026|1.0|0.001|14.4|0.78|2.06|0.02|0
5180038|0.992|0.012|218.71|6.99|3.26|0.02|0
5180345|0.999|0.003|140.3|4.18|3.07|0.01|0
5180358|0.986|0.012|260.55|16.27|3.34|0.03|0
5180982|1.0|0.001|7.38|0.6|1.85|0.04|1
5181299|0.87|0.206|199.26|24.65|3.23|0.05|0
5181473|1.0|0.001|33.23|1.25|2.44|0.02|0
5181566|1.0|0.001|31.2|1.37|2.41|0.02|0
5181601|0.99|0.025|93.27|3.05|2.88|0.02|0
5181651|1.0|0.001|56.09|2.13|2.67|0.02|0
5181782|1.0|0.001|36.6|1.46|2.48|0.02|0
5181810|1.0|0.001|27.4|1.15|2.35|0.02|0
5181824|0.957|0.16|26.34|6.23|2.34|0.1|0
5181871|0.996|0.01|241.16|7.95|3.31|0.02|0
5181919|0.933|0.278|6.38|0.37|1.69|0.03|0
5182131|1.0|0.002|52.81|6.6|2.65|0.05|0
5182286|0.975|0.058|93.86|5.52|2.92|0.03|1
5182447|0.903|0.183|6.66|0.32|1.72|0.02|0
5182688|1.0|0.001|31.47|1.48|2.43|0.02|0
5183138|1.0|0.001|34.55|1.09|2.47|0.02|0
5183236|1.0|0.001|34.79|1.22|2.46|0.02|0
5183325|1.0|0.001|61.28|2.09|2.7|0.02|0
5183722|0.785|0.37|5.48|0.3|1.63|0.02|0
5183828|1.0|0.001|33.93|1.26|2.46|0.02|0
5183935|1.0|0.001|46.5|1.58|2.59|0.02|0
5184017|0.548|0.442|173.56|25.13|3.17|0.06|0M
5184073|0.999|0.008|9.68|0.37|1.9|0.02|0
5184199|1.0|0.002|97.17|3.12|2.91|0.01|0
5184276|1.0|0.001|30.43|1.76|2.4|0.03|0
5184359|0.982|0.034|234.24|29.93|3.3|0.06|0
5184826|1.0|0.001|46.62|1.8|2.6|0.02|0
5184965|1.0|0.001|31.76|1.21|2.43|0.02|0
5185002|1.0|0.001|27.94|1.42|2.37|0.02|0
5185467|1.0|0.001|32.6|1.16|2.44|0.02|0
5185705|1.0|0.001|24.21|0.91|2.31|0.02|0
5185780|0.999|0.003|139.14|4.21|3.07|0.02|0
5185820|1.0|0.001|29.56|1.51|2.39|0.02|0
5185845|0.998|0.007|7.46|0.32|1.79|0.02|0
5185856|0.999|0.005|7.7|0.34|1.78|0.02|0
5186037|0.993|0.027|54.33|1.88|2.65|0.02|2
5186109|1.0|0.001|41.77|1.35|2.55|0.02|0
5186355|1.0|0.001|91.52|2.61|2.89|0.01|0
5191943|1.0|0.001|36.83|1.51|2.48|0.02|0
5192039|1.0|0.001|29.9|1.35|2.38|0.02|0
5192063|1.0|0.001|36.86|1.58|2.49|0.02|0
5192452|0.873|0.37|5.39|0.24|1.61|0.02|0
5192758|1.0|0.001|36.2|1.49|2.47|0.02|0
5193311|1.0|0.001|32.22|1.36|2.43|0.02|0
5193496|0.995|0.022|8.11|0.3|1.8|0.02|0
5193589|1.0|0.001|29.95|1.19|2.41|0.02|0
5193840|1.0|0.001|81.65|2.5|2.84|0.02|0
5193912|1.0|0.001|69.28|2.12|2.76|0.02|0
5194072|1.0|0.001|53.34|1.77|2.64|0.02|0
5194431|0.936|0.073|81.16|11.54|2.84|0.06|0
5194830|1.0|0.001|20.38|0.81|2.22|0.02|2
5195040|0.781|0.348|62.58|4.97|2.76|0.04|1
5195155|1.0|0.001|29.6|1.4|2.39|0.02|0
5195164|0.994|0.013|30.19|1.78|2.44|0.03|1
5195465|1.0|0.001|32.61|1.28|2.43|0.02|0
5195476|0.998|0.008|157.82|4.98|3.12|0.02|0
5195945|1.0|0.001|81.1|2.36|2.83|0.01|0
5196152|1.0|0.001|81.01|2.41|2.83|0.02|0
5196297|1.0|0.001|49.11|1.6|2.61|0.02|0
5196300|1.0|0.001|208.43|6.52|3.24|0.02|0
5196691|1.0|0.001|31.68|1.28|2.41|0.02|0
5197031|0.998|0.008|167.89|5.48|3.15|0.02|0
5197228|0.514|0.425|5.3|0.29|1.61|0.02|0M
5197249|1.0|0.001|31.2|1.52|2.41|0.02|0
5197605|1.0|0.001|32.24|1.34|2.41|0.02|0
5197709|0.933|0.308|7.65|0.38|1.76|0.02|0
5198109|1.0|0.001|30.38|1.29|2.4|0.02|2
5198142|1.0|0.001|27.68|1.35|2.35|0.02|0
5198234|1.0|0.001|44.94|1.49|2.56|0.02|0
5198436|1.0|0.001|31.59|6.11|2.48|0.08|2
5198552|1.0|0.001|34.62|2.37|2.46|0.03|0
5199261|0.979|0.144|44.77|2.0|2.56|0.02|0
5199437|0.921|0.299|36.31|1.43|2.48|0.02|0
5199554|1.0|0.001|54.44|1.52|2.64|0.01|0
5199592|0.947|0.107|61.21|2.23|2.76|0.02|1
5199605|1.0|0.001|61.7|2.08|2.7|0.02|0
5199614|1.0|0.001|64.71|2.85|2.79|0.02|1
5199906|1.0|0.001|70.44|2.45|2.77|0.02|0
5199930|1.0|0.001|29.37|1.37|2.37|0.02|0
5199978|0.881|0.251|170.36|6.17|3.15|0.02|0
5200152|1.0|0.001|47.32|1.45|2.59|0.02|0
5200475|0.581|0.4|9.43|0.69|1.86|0.03|0M
5200629|1.0|0.002|50.25|1.44|2.62|0.01|0
5200637|0.963|0.088|13.98|0.9|2.03|0.03|0
5200695|1.0|0.001|34.56|1.08|2.45|0.02|0
5200701|0.912|0.222|34.89|5.31|2.52|0.07|1
5201371|1.0|0.001|33.62|1.11|2.43|0.02|0
5201670|1.0|0.001|62.86|1.89|2.71|0.01|0
5201758|1.0|0.001|32.95|1.18|2.43|0.02|0
5202183|1.0|0.001|68.89|1.94|2.75|0.01|0
5202286|1.0|0.001|42.59|1.66|2.54|0.02|0
5202399|1.0|0.001|37.0|1.34|2.48|0.02|0
5202477|1.0|0.001|82.35|2.3|2.83|0.01|0
5202536|0.996|0.008|10.56|0.67|1.91|0.03|0
5202728|0.813|0.235|88.76|11.59|2.89|0.06|1
5202761|1.0|0.001|41.74|1.22|2.54|0.01|0
5206349|1.0|0.001|109.18|3.32|2.96|0.01|0
5206697|0.828|0.329|45.97|4.07|2.62|0.04|1
5207415|1.0|0.001|52.8|1.44|2.64|0.01|0
5208056|1.0|0.001|34.9|2.03|2.46|0.03|0
5208211|1.0|0.001|58.65|1.78|2.68|0.01|0
5208343|1.0|0.002|124.4|3.57|3.01|0.01|0
5208759|0.598|0.284|18.94|1.09|2.17|0.03|2M
5208819|0.603|0.422|7.17|0.32|1.8|0.02|1M
5209257|1.0|0.001|34.21|1.63|2.45|0.02|0
5210624|1.0|0.001|34.14|1.95|2.45|0.03|0
5210801|1.0|0.001|44.96|1.34|2.56|0.02|2
5211262|0.98|0.108|34.44|1.6|2.46|0.02|1
5211626|0.854|0.265|34.62|3.04|2.51|0.04|1
5211720|1.0|0.001|46.44|1.57|2.58|0.02|0
5211724|1.0|0.001|132.3|4.18|3.04|0.01|0
5211806|1.0|0.001|104.86|3.38|2.95|0.01|0
5213377|0.994|0.015|112.96|4.46|2.98|0.02|0
5213459|0.979|0.061|6.01|0.2|1.67|0.01|0
5213512|1.0|0.001|43.06|1.32|2.56|0.01|0
5213920|1.0|0.001|49.64|1.45|2.62|0.01|2
5214012|1.0|0.001|35.85|1.44|2.48|0.02|0
5214140|1.0|0.001|88.76|2.48|2.86|0.01|0
5214948|1.0|0.001|31.91|1.35|2.43|0.02|0
5215099|1.0|0.002|77.03|2.21|2.8|0.01|0
5215232|0.999|0.004|121.5|3.66|3.01|0.02|0
5215245|0.581|0.421|65.05|26.07|2.78|0.17|1M
5215549|1.0|0.001|31.1|1.18|2.41|0.02|0
5215820|1.0|0.003|86.72|3.62|2.85|0.02|0
5216359|0.999|0.003|41.43|7.81|2.54|0.08|0
5216733|1.0|0.001|40.46|1.29|2.53|0.01|0
5216870|0.906|0.139|241.32|19.14|3.31|0.03|0
5217379|0.905|0.226|13.21|1.1|2.01|0.04|0
5218022|1.0|0.001|18.77|0.95|2.18|0.02|0
5218105|1.0|0.001|32.94|1.22|2.44|0.02|0
5218109|0.992|0.053|27.41|2.47|2.37|0.04|2
5218333|1.0|0.001|54.93|1.61|2.65|0.01|0
5218501|1.0|0.001|32.07|1.3|2.42|0.02|0
5218930|0.633|0.521|50.94|4.65|2.67|0.04|2M
5218957|1.0|0.001|48.52|1.42|2.6|0.01|0
5219465|1.0|0.001|31.97|1.98|2.42|0.03|0
5219637|1.0|0.001|57.52|1.63|2.68|0.01|0
5219663|0.892|0.282|7.99|0.3|1.8|0.02|2
5219666|1.0|0.001|52.62|1.67|2.63|0.01|0
5219745|0.845|0.345|129.04|30.22|3.08|0.1|1
5219773|1.0|0.001|38.33|1.28|2.5|0.02|0
5219779|1.0|0.002|107.04|3.54|2.96|0.02|0
5219787|1.0|0.001|52.65|1.46|2.65|0.01|0
5219824|1.0|0.001|71.94|2.35|2.77|0.02|0
5220010|1.0|0.001|43.49|1.21|2.55|0.01|2
5220107|1.0|0.001|34.79|1.52|2.45|0.02|0
5220357|1.0|0.003|73.66|2.13|2.79|0.01|0
5220417|0.865|0.331|254.77|18.0|3.33|0.03|0
5220521|0.854|0.365|17.76|0.65|2.21|0.02|1
5220682|0.841|0.249|13.53|1.71|2.01|0.06|0
5252229|1.0|0.001|9.07|0.38|1.85|0.02|0
5252495|1.0|0.001|30.57|1.33|2.41|0.02|0
5252534|1.0|0.002|164.65|5.06|3.14|0.02|0
5252588|0.638|0.54|38.89|11.17|2.57|0.13|1M
5252771|0.993|0.014|197.18|6.58|3.23|0.02|0
5253270|1.0|0.001|40.31|1.33|2.53|0.02|0
5253296|1.0|0.001|29.3|1.43|2.38|0.02|0
5253356|0.717|0.401|12.77|1.51|2.03|0.05|0M
5253736|0.975|0.046|24.82|1.87|2.3|0.03|0
5253782|1.0|0.001|40.59|1.11|2.53|0.01|0
5253839|0.995|0.03|9.66|0.37|1.92|0.02|1
5254465|0.846|0.281|203.38|31.77|3.24|0.07|0
5254812|1.0|0.001|90.01|2.58|2.88|0.01|0
5255133|0.594|0.458|67.3|13.15|2.78|0.09|1M
5255238|1.0|0.001|43.1|1.26|2.55|0.01|0
5255580|1.0|0.001|32.9|1.25|2.43|0.02|0
5255621|1.0|0.003|143.94|4.56|3.08|0.02|0
5255758|1.0|0.001|34.7|1.71|2.46|0.02|0
5255835|1.0|0.001|77.4|2.37|2.81|0.02|0
5256019|1.0|0.001|31.1|1.27|2.41|0.02|0
5256691|0.777|0.365|5.54|0.42|1.63|0.03|0
5256885|1.0|0.001|90.96|2.66|2.88|0.01|0
5257167|1.0|0.001|31.6|1.66|2.42|0.02|0
5257464|1.0|0.001|41.71|1.94|2.53|0.02|0
5260350|1.0|0.001|13.49|0.48|2.02|0.02|0
5260380|0.851|0.194|197.45|26.27|3.22|0.06|0
5262577|1.0|0.001|33.13|1.39|2.46|0.02|0
5262610|1.0|0.001|88.01|2.65|2.86|0.01|0
5262663|0.998|0.008|20.01|1.27|2.21|0.03|0
5262674|1.0|0.001|33.63|1.26|2.45|0.02|2
5262696|1.0|0.001|33.35|1.12|2.45|0.02|0
5262736|0.977|0.1|23.92|9.95|2.27|0.18|0
5262768|1.0|0.001|37.14|1.14|2.49|0.02|0
5262788|1.0|0.001|38.11|1.3|2.51|0.02|0
5262880|0.999|0.004|7.55|0.47|1.78|0.03|0
5262944|1.0|0.001|29.79|1.28|2.39|0.02|0
5262973|1.0|0.001|29.77|1.18|2.39|0.02|2
5263007|1.0|0.001|30.72|1.58|2.4|0.02|0
5263143|1.0|0.001|33.56|1.04|2.44|0.02|0
5263537|1.0|0.001|31.53|1.32|2.42|0.02|0
5263571|1.0|0.001|25.7|1.47|2.33|0.03|0
5263643|1.0|0.001|31.87|1.18|2.41|0.02|0
5263687|0.998|0.012|35.95|10.33|2.53|0.12|1
5263777|1.0|0.001|31.7|1.51|2.44|0.02|0
5264032|1.0|0.001|19.21|0.77|2.21|0.02|0
5264285|1.0|0.001|28.51|1.67|2.39|0.03|0
5264401|1.0|0.001|29.75|1.52|2.41|0.02|0
5264406|1.0|0.001|22.76|1.11|2.27|0.02|0
5264460|1.0|0.001|28.73|1.8|2.38|0.03|0
5264520|1.0|0.001|32.24|1.12|2.44|0.02|0
5264649|1.0|0.002|112.93|3.28|2.95|0.01|0
5264655|1.0|0.001|30.92|1.38|2.4|0.02|0
5264769|1.0|0.001|35.86|1.21|2.48|0.02|0
5264795|1.0|0.001|27.35|1.47|2.37|0.02|0
5264907|0.631|0.384|6.16|0.49|1.67|0.04|0M
5265226|1.0|0.001|63.87|1.85|2.71|0.01|0
5265256|1.0|0.001|51.73|1.94|2.62|0.02|0
5265292|1.0|0.001|29.49|1.15|2.4|0.02|2
5265577|1.0|0.001|105.8|3.22|2.94|0.01|0
5265916|1.0|0.001|31.2|2.2|2.4|0.03|0
5265923|1.0|0.001|26.58|1.86|2.33|0.03|0
5265982|0.999|0.002|218.28|7.0|3.27|0.02|0
5266369|1.0|0.001|82.98|2.35|2.84|0.01|0
5266416|1.0|0.001|29.74|1.91|2.39|0.03|0
5267648|1.0|0.001|60.89|1.95|2.71|0.02|0
5267939|1.0|0.001|63.17|2.03|2.71|0.01|0
5268339|1.0|0.001|31.54|1.33|2.41|0.02|0
5268494|1.0|0.001|29.06|1.62|2.39|0.03|0
5268576|1.0|0.001|72.74|2.08|2.79|0.01|0
5268840|0.949|0.215|42.92|2.86|2.54|0.03|0
5268865|1.0|0.001|37.5|1.48|2.5|0.02|0
5269058|1.0|0.001|55.8|1.71|2.66|0.02|0
5269165|1.0|0.001|31.48|1.55|2.41|0.02|0
5269381|1.0|0.001|32.42|1.17|2.43|0.02|0
5269518|1.0|0.001|68.81|2.14|2.76|0.02|0
5269870|0.999|0.004|215.06|6.78|3.24|0.01|0
5270027|0.997|0.006|46.19|9.08|2.6|0.09|2
5270160|1.0|0.001|49.44|1.38|2.62|0.01|0
5270662|1.0|0.001|27.93|1.45|2.4|0.02|0
5270814|1.0|0.001|29.74|1.82|2.39|0.03|0
5270933|1.0|0.001|34.78|1.29|2.45|0.02|0
5271002|1.0|0.001|42.15|1.31|2.55|0.02|0
5271191|1.0|0.001|37.25|1.25|2.48|0.02|0
5271329|1.0|0.001|31.81|1.61|2.42|0.02|0
5271465|1.0|0.001|32.44|1.49|2.44|0.02|0
5271626|1.0|0.001|23.76|2.0|2.29|0.04|0
5271669|1.0|0.001|24.48|1.49|2.31|0.03|0
5271717|1.0|0.001|25.52|1.33|2.31|0.02|0
5271808|1.0|0.001|14.46|0.96|2.08|0.03|0
5271837|1.0|0.001|28.44|1.1|2.38|0.02|0
5271878|0.966|0.094|273.24|21.4|3.36|0.03|0
5272166|1.0|0.001|32.67|1.28|2.43|0.02|0
5272443|0.953|0.046|216.37|21.52|3.26|0.04|0
5272541|1.0|0.002|144.01|4.43|3.09|0.02|0
5272567|1.0|0.001|30.14|1.47|2.41|0.02|2
5272829|1.0|0.001|6.97|0.3|1.72|0.02|0
5272843|1.0|0.001|25.74|1.24|2.32|0.02|0
5273239|1.0|0.001|37.73|2.17|2.49|0.03|0
5273846|1.0|0.001|38.02|1.4|2.51|0.02|0
5273933|1.0|0.002|77.16|2.28|2.82|0.01|0
5273973|0.98|0.029|7.42|1.37|1.73|0.08|0
5276591|1.0|0.001|30.41|1.27|2.4|0.02|0
5280955|0.672|0.443|53.48|5.66|2.63|0.05|0M
5281000|1.0|0.001|46.4|1.67|2.56|0.02|0
5281405|1.0|0.001|31.83|1.44|2.42|0.02|0
5281639|0.996|0.01|208.07|6.6|3.26|0.02|0
5281702|1.0|0.001|32.53|1.64|2.43|0.02|0
5281750|0.98|0.064|103.33|3.49|2.94|0.02|0
5281780|1.0|0.001|43.46|1.37|2.55|0.02|0
5282247|1.0|0.001|34.34|1.8|2.44|0.02|0
5282275|1.0|0.001|31.44|1.39|2.4|0.02|0
5282288|1.0|0.001|55.08|1.83|2.67|0.02|0
5282322|1.0|0.001|49.69|1.85|2.63|0.02|2
5282875|1.0|0.001|48.23|1.93|2.61|0.02|0
5282887|1.0|0.001|40.73|1.19|2.53|0.01|0
5283690|1.0|0.001|28.41|1.22|2.36|0.02|0
5283691|0.67|0.3|190.3|29.34|3.21|0.07|0
5283733|1.0|0.001|33.11|1.34|2.42|0.02|0
5283798|1.0|0.001|55.17|1.69|2.66|0.02|0
5283855|1.0|0.001|32.44|1.42|2.44|0.02|0
5283958|1.0|0.001|57.82|1.9|2.69|0.02|0
5284127|1.0|0.001|30.36|1.43|2.39|0.02|0
5284371|1.0|0.001|41.51|1.54|2.52|0.02|0
5284948|1.0|0.001|157.24|4.8|3.12|0.02|0
5285096|1.0|0.001|52.97|1.41|2.64|0.01|0
5285332|1.0|0.001|26.6|1.31|2.34|0.02|0
5285343|1.0|0.001|13.26|0.71|2.02|0.02|0
5285357|1.0|0.001|29.64|1.63|2.38|0.03|0
5285380|0.61|0.485|22.77|2.94|2.33|0.06|1M
5285388|1.0|0.001|30.05|1.42|2.39|0.02|0
5285490|1.0|0.001|86.01|2.5|2.85|0.01|0
5285603|0.948|0.119|240.0|23.46|3.31|0.04|0
5286020|0.905|0.302|6.05|0.23|1.67|0.02|0
5286478|0.789|0.238|17.55|0.79|2.2|0.02|1
5286794|1.0|0.001|47.76|3.43|2.59|0.03|0
5286890|1.0|0.003|149.38|4.48|3.09|0.02|0
5287034|1.0|0.001|153.14|4.56|3.1|0.02|0
5287043|1.0|0.001|35.16|1.47|2.45|0.02|0
5287065|1.0|0.001|161.88|5.21|3.13|0.02|0
5287291|1.0|0.001|15.47|0.55|2.11|0.02|0
5287316|1.0|0.001|41.13|1.2|2.53|0.01|0
5287356|0.503|0.423|91.72|3.55|2.88|0.02|2M
5287376|0.79|0.387|148.39|7.07|3.11|0.02|0
5287466|1.0|0.001|43.85|1.35|2.56|0.02|0
5287536|1.0|0.001|33.18|1.18|2.44|0.02|0
5287551|1.0|0.001|32.41|1.76|2.43|0.02|0
5287610|1.0|0.001|61.14|1.72|2.7|0.01|0
5287706|1.0|0.001|101.07|3.05|2.94|0.02|0
5288332|1.0|0.001|45.72|1.32|2.58|0.01|0
5288607|1.0|0.001|66.49|2.43|2.74|0.02|0
5288716|1.0|0.001|36.35|1.58|2.48|0.02|0
5288952|1.0|0.001|117.37|3.33|2.98|0.01|0
5289571|1.0|0.001|25.27|1.3|2.31|0.02|0
5289760|0.998|0.012|38.64|1.59|2.54|0.02|1
5290047|0.986|0.044|121.66|3.61|3.0|0.01|0
5290071|1.0|0.001|38.88|1.47|2.51|0.02|0
5294937|1.0|0.001|46.98|1.29|2.62|0.01|1
5295280|0.997|0.006|197.34|6.83|3.22|0.02|0
5295539|0.575|0.5|49.43|16.38|2.68|0.14|1M
5295586|1.0|0.001|32.74|1.34|2.46|0.02|1
5295637|0.543|0.559|5.71|0.21|1.64|0.02|2M
5295846|1.0|0.002|184.71|5.71|3.19|0.02|0
5295898|1.0|0.001|143.25|4.34|3.08|0.01|0
5295989|1.0|0.001|36.67|1.21|2.48|0.02|0
5296414|0.898|0.215|57.73|10.63|2.73|0.08|1
5297572|0.997|0.008|286.07|19.77|3.37|0.03|0
5297605|0.998|0.014|6.26|0.28|1.69|0.02|0
5297961|1.0|0.003|10.77|0.43|1.92|0.02|0
5298825|0.984|0.056|22.72|3.29|2.3|0.06|2
5298826|0.97|0.158|52.72|3.4|2.64|0.03|0
5299729|0.995|0.02|64.76|10.64|2.74|0.07|1
5299836|0.991|0.03|29.68|3.86|2.42|0.06|1
5300269|1.0|0.003|106.58|3.14|2.95|0.01|0
5300619|1.0|0.001|40.7|1.33|2.53|0.02|0
5300767|1.0|0.001|55.26|1.81|2.65|0.01|0
5301060|1.0|0.001|42.75|1.47|2.55|0.02|0
5301510|1.0|0.003|21.12|1.32|2.25|0.03|0
5301647|0.999|0.003|138.44|4.15|3.07|0.02|0
5302430|0.989|0.022|156.8|6.71|3.13|0.02|0
5302674|1.0|0.001|94.63|2.86|2.89|0.01|0
5303346|0.672|0.437|75.86|14.87|2.82|0.09|1M
5303409|0.927|0.207|20.0|0.73|2.27|0.02|1
5303425|0.727|0.48|29.67|7.39|2.44|0.11|1M
5303859|0.611|0.42|119.87|8.6|3.04|0.03|1M
5303861|0.999|0.004|105.08|3.22|2.95|0.02|2
5303905|1.0|0.001|135.47|4.08|3.06|0.02|0
5303930|1.0|0.002|8.79|0.56|1.84|0.03|0
5303959|1.0|0.001|42.44|1.2|2.56|0.01|0
5304118|1.0|0.001|31.48|1.53|2.42|0.02|0
5304302|0.965|0.08|40.23|1.88|2.51|0.02|0
5304355|1.0|0.001|52.88|1.51|2.64|0.01|0
5304515|1.0|0.001|39.26|1.75|2.51|0.02|0
5304555|1.0|0.001|48.21|1.5|2.6|0.01|0
5304582|1.0|0.001|45.4|1.38|2.57|0.01|2
5305225|0.678|0.543|58.19|3.7|2.72|0.03|1M
5305259|1.0|0.001|58.98|1.76|2.69|0.01|0
5305291|0.752|0.482|139.85|32.04|3.06|0.1|0M
5305705|0.646|0.335|114.81|13.59|2.99|0.05|0M
5305945|1.0|0.002|100.71|3.03|2.93|0.02|0
5306039|0.901|0.312|52.88|1.51|2.64|0.01|2
5306095|1.0|0.001|25.91|1.14|2.33|0.02|0
5306667|1.0|0.001|41.51|1.24|2.55|0.02|0
5306751|1.0|0.002|91.76|2.8|2.88|0.01|0
5306861|0.999|0.003|187.67|5.71|3.2|0.02|0
5306913|1.0|0.001|94.6|3.08|2.9|0.01|0
5307129|-99.0|-99.0|27.7|3.43|2.33|0.05|2
5307203|1.0|0.001|49.12|1.65|2.6|0.02|0
5307348|1.0|0.001|60.22|1.81|2.7|0.01|0
5307365|1.0|0.001|43.94|1.44|2.56|0.02|0
5307494|0.988|0.019|135.64|5.29|3.06|0.02|0
5307747|1.0|0.001|84.72|2.69|2.86|0.02|0
5307930|1.0|0.001|53.97|1.7|2.66|0.01|0
5308081|1.0|0.001|59.31|1.72|2.7|0.01|0
5308493|1.0|0.001|33.62|1.94|2.44|0.03|0
5308739|-99.0|-99.0|13.8|0.98|-99.0|-99.0|2
5308777|0.724|0.526|72.13|2.99|2.78|0.02|0M
5309012|1.0|0.001|44.69|1.52|2.57|0.02|0
5309064|1.0|0.002|61.83|1.91|2.72|0.02|0
5309114|0.993|0.018|35.11|1.73|2.51|0.02|1
5310191|0.875|0.321|19.61|10.18|2.18|0.23|0
5339687|1.0|0.001|25.81|1.02|2.32|0.02|0
5339823|1.0|0.001|42.35|1.44|2.56|0.02|0
5340000|1.0|0.001|30.19|1.74|2.4|0.03|0
5340189|0.999|0.005|188.64|5.72|3.2|0.02|0
5340269|0.987|0.033|226.71|7.15|3.28|0.02|0
5340557|1.0|0.001|19.12|1.13|2.19|0.03|0
5340720|1.0|0.001|94.99|2.84|2.9|0.02|0
5341131|1.0|0.001|60.85|1.8|2.7|0.01|0
5341746|0.998|0.005|199.68|6.49|3.23|0.02|0
5341903|0.542|0.466|14.12|1.35|2.03|0.04|0M
5342486|1.0|0.001|86.81|2.46|2.84|0.01|2
5343338|1.0|0.001|123.63|3.53|3.0|0.01|0
5343454|0.999|0.008|118.3|3.72|2.99|0.01|0
5344380|1.0|0.001|69.36|2.42|2.77|0.02|0
5344420|0.944|0.202|33.17|1.67|2.47|0.02|2
5344460|1.0|0.001|24.3|1.32|2.29|0.02|0
5344496|1.0|0.001|52.23|1.46|2.64|0.01|0
5344502|1.0|0.001|61.78|1.88|2.7|0.02|0
5344943|1.0|0.001|127.21|3.89|3.02|0.02|0
5345094|0.999|0.005|148.2|4.4|3.09|0.01|0
5345214|1.0|0.001|36.04|1.43|2.48|0.02|0
5347736|1.0|0.001|153.11|4.69|3.1|0.02|0
5347927|0.98|0.081|7.08|0.3|1.74|0.02|0
5349955|1.0|0.001|45.06|1.29|2.58|0.01|0
5350147|0.999|0.004|59.4|1.74|2.72|0.01|0
5350163|1.0|0.001|75.18|2.34|2.79|0.01|0
5350351|1.0|0.001|133.39|4.0|3.06|0.02|0
5350658|1.0|0.001|29.69|1.11|2.4|0.02|0
5351252|0.848|0.294|56.73|11.98|2.72|0.09|1
5351254|1.0|0.001|30.96|1.33|2.4|0.02|0
5351405|1.0|0.001|39.74|1.34|2.51|0.02|0
5351433|0.627|0.376|161.99|19.66|3.14|0.05|0M
5351445|1.0|0.001|29.97|1.45|2.4|0.02|0
5351878|1.0|0.002|220.51|6.79|3.29|0.02|0
5351903|1.0|0.001|46.77|1.53|2.59|0.02|0
5352052|0.998|0.01|66.15|5.73|2.75|0.04|0
5352533|0.99|0.019|257.67|13.05|3.34|0.02|0
5352699|1.0|0.001|24.4|1.44|2.3|0.03|0
5352861|1.0|0.002|161.33|5.59|3.13|0.02|0
5352862|1.0|0.001|24.69|0.93|2.32|0.02|0
5353108|1.0|0.001|31.18|2.12|2.41|0.03|0
5353146|1.0|0.001|38.58|1.33|2.51|0.02|0
5353157|1.0|0.001|87.97|2.56|2.87|0.01|0
5353178|1.0|0.001|28.46|1.8|2.37|0.03|0
5353200|1.0|0.001|29.27|2.05|2.38|0.03|0
5353283|1.0|0.001|20.34|0.83|2.21|0.02|0
5353350|0.999|0.007|43.51|1.49|2.58|0.02|0
5353757|1.0|0.001|31.88|1.32|2.43|0.02|0
5353786|1.0|0.001|28.87|1.31|2.37|0.02|0
5354037|0.862|0.332|53.56|7.51|2.64|0.06|0
5354045|1.0|0.001|31.85|1.18|2.42|0.02|0
5354104|1.0|0.001|57.81|1.65|2.68|0.01|0
5354132|0.999|0.004|25.96|1.57|2.32|0.03|0
5354940|0.953|0.104|240.07|25.11|3.31|0.05|0
5355653|0.951|0.168|65.3|6.1|2.76|0.04|1
5355747|1.0|0.001|30.84|1.32|2.4|0.02|0
5355929|1.0|0.001|41.73|1.41|2.53|0.02|0
5356201|1.0|0.001|208.23|6.68|3.24|0.01|0
5356255|1.0|0.001|54.86|1.55|2.66|0.01|0
5356288|0.744|0.348|171.11|14.78|3.17|0.04|0
5357211|0.986|0.04|256.21|17.54|3.33|0.03|0
5357329|1.0|0.001|29.59|1.37|2.4|0.02|0
5358060|1.0|0.001|29.2|1.67|2.38|0.03|0
5358184|1.0|0.001|64.59|1.94|2.72|0.01|0
5358325|1.0|0.001|37.33|1.25|2.49|0.02|0
5358425|0.901|0.144|47.86|9.59|2.63|0.09|1
5358548|0.996|0.007|72.61|2.56|2.79|0.02|2
5358719|1.0|0.001|29.17|1.29|2.39|0.02|0
5358897|1.0|0.001|30.68|1.51|2.42|0.02|0
5358969|1.0|0.001|214.61|6.68|3.25|0.01|0
5359034|0.998|0.01|153.17|4.96|3.12|0.02|0
5359061|1.0|0.001|31.96|1.4|2.42|0.02|0
5359168|1.0|0.001|25.34|1.3|2.32|0.02|0
5359241|1.0|0.001|55.8|1.49|2.67|0.01|0
5359242|1.0|0.001|31.16|1.14|2.43|0.02|0
5359329|1.0|0.001|31.64|1.3|2.43|0.02|0
5359478|1.0|0.001|31.43|1.78|2.41|0.02|0
5359518|1.0|0.001|54.46|1.77|2.67|0.02|0
5359568|1.0|0.001|144.93|4.77|3.08|0.01|0
5359594|0.885|0.299|48.62|2.64|2.64|0.02|1
5359600|1.0|0.001|47.57|1.55|2.59|0.01|0
5360044|0.993|0.01|141.99|5.51|3.08|0.02|0
5360279|1.0|0.001|29.7|1.34|2.39|0.02|2
5360382|1.0|0.001|10.26|0.39|1.92|0.02|0
5360602|1.0|0.001|38.11|2.3|2.48|0.03|0
5360690|1.0|0.001|28.2|1.46|2.35|0.02|0
5360757|1.0|0.001|38.0|1.3|2.48|0.02|0
5360842|1.0|0.001|25.71|0.95|2.34|0.02|0
5360999|1.0|0.002|200.82|6.42|3.22|0.01|0
5361169|1.0|0.001|37.15|1.48|2.49|0.02|0
5363562|1.0|0.001|35.35|1.24|2.48|0.02|0
5363820|1.0|0.001|43.76|1.32|2.57|0.02|0
5363893|1.0|0.001|46.98|1.38|2.57|0.01|0
5363918|1.0|0.001|24.62|0.88|2.31|0.02|0
5363998|1.0|0.001|34.66|1.1|2.45|0.01|0
5364240|1.0|0.001|71.13|2.19|2.77|0.01|0
5364445|1.0|0.001|31.51|1.48|2.42|0.02|0
5364483|0.999|0.003|21.01|1.1|2.23|0.02|0
5364580|1.0|0.001|37.26|1.13|2.49|0.02|0
5364599|1.0|0.001|9.33|0.68|1.87|0.03|0
5369207|1.0|0.001|40.89|2.22|2.53|0.02|0
5369311|0.995|0.039|67.18|2.3|2.74|0.02|0
5369457|1.0|0.001|33.57|1.14|2.46|0.02|0
5369544|1.0|0.001|34.39|1.29|2.47|0.02|2
5369569|0.993|0.02|6.11|0.24|1.68|0.02|0
5369662|1.0|0.001|62.66|1.99|2.72|0.02|0
5370025|0.596|0.559|11.94|0.47|2.02|0.02|2M
5370325|0.793|0.379|49.12|15.36|2.63|0.14|1
5370348|1.0|0.001|34.76|1.18|2.46|0.02|0
5370814|0.999|0.002|165.18|5.14|3.15|0.02|0
5370902|1.0|0.001|119.67|3.4|3.0|0.01|0
5370942|0.966|0.117|59.44|1.9|2.68|0.02|2
5370950|0.993|0.026|31.61|2.31|2.43|0.03|2
5370997|1.0|0.001|9.33|0.64|1.86|0.03|0
5371033|1.0|0.001|33.68|1.37|2.43|0.02|0
5371035|1.0|0.001|31.74|1.14|2.41|0.02|0
5371089|1.0|0.001|39.3|5.61|2.52|0.06|2
5371092|0.999|0.006|113.37|3.41|2.97|0.02|0
5371124|0.997|0.006|216.96|6.91|3.26|0.02|0
5371125|1.0|0.001|45.56|1.36|2.57|0.02|0
5371173|1.0|0.001|44.39|1.46|2.56|0.02|0
5371202|1.0|0.001|47.66|1.47|2.59|0.02|0
5371482|0.909|0.155|154.71|8.71|3.12|0.03|0
5371494|0.967|0.159|5.63|0.19|1.65|0.02|2
5371569|0.908|0.241|60.47|14.57|2.72|0.1|0
5371600|0.993|0.027|109.57|3.3|2.96|0.02|0
5371626|1.0|0.001|21.77|1.15|2.24|0.02|0
5371676|0.987|0.031|4.97|0.36|1.58|0.03|0
5371756|1.0|0.002|120.99|3.74|3.01|0.02|0
5371758|1.0|0.001|33.26|1.25|2.44|0.02|0
5372125|1.0|0.001|41.92|1.52|2.55|0.02|0
5372141|1.0|0.001|47.56|2.74|2.6|0.03|0
5372224|1.0|0.001|120.81|3.36|2.99|0.01|0
5372374|1.0|0.001|64.32|2.0|2.71|0.02|0
5373213|1.0|0.001|31.33|1.41|2.4|0.02|0
5373233|1.0|0.002|22.29|0.84|2.26|0.02|0
5373255|0.811|0.352|10.31|0.57|1.91|0.03|0
5373278|1.0|0.001|57.0|1.56|2.66|0.01|0
5373447|1.0|0.001|41.69|1.89|2.54|0.02|0
5373639|1.0|0.002|93.65|2.89|2.89|0.02|0
5373768|0.981|0.062|55.77|1.97|2.67|0.02|2
5374099|0.999|0.002|133.76|4.22|3.04|0.02|0
5374118|1.0|0.001|62.69|1.92|2.72|0.02|0
5374221|1.0|0.001|27.65|1.89|2.35|0.03|0
5374249|1.0|0.001|34.27|1.37|2.46|0.02|0
5374253|-99.0|-99.0|18.14|0.69|-99.0|-99.0|2
5374540|1.0|0.001|53.67|1.42|2.64|0.01|0
5374733|0.956|0.292|44.93|13.74|2.55|0.13|0
5374749|0.999|0.003|30.75|1.97|2.4|0.03|2
5374758|1.0|0.001|35.96|1.61|2.46|0.02|0
5374814|1.0|0.001|48.07|1.73|2.61|0.02|0
5374875|0.779|0.255|119.6|7.39|3.01|0.03|0
5375095|1.0|0.001|45.44|1.29|2.57|0.01|0
5375260|0.996|0.012|13.09|0.81|2.01|0.03|0
5375770|1.0|0.001|45.09|1.34|2.57|0.01|0
5375862|0.983|0.043|46.93|9.86|2.63|0.09|1
5375947|0.612|0.465|97.9|17.27|2.92|0.08|2M
5376097|1.0|0.001|32.42|1.51|2.42|0.02|0
5376171|1.0|0.001|31.58|1.42|2.41|0.02|0
5376291|1.0|0.001|46.68|1.32|2.59|0.01|0
5376348|1.0|0.001|15.74|0.83|2.09|0.02|0
5376385|1.0|0.001|21.21|0.85|2.23|0.02|0
5376608|1.0|0.001|33.06|1.47|2.43|0.02|0
5376639|1.0|0.001|38.85|1.29|2.5|0.02|0
5376963|1.0|0.001|44.37|1.34|2.57|0.01|0
5377341|0.988|0.03|143.7|4.77|3.08|0.02|0
5377629|1.0|0.001|32.13|1.48|2.42|0.02|0
5377645|0.999|0.004|226.84|8.05|3.28|0.02|2
5380617|1.0|0.001|46.33|2.12|2.61|0.02|2
5380775|1.0|0.001|66.94|1.86|2.74|0.01|0
5382824|1.0|0.001|103.52|4.04|2.94|0.02|0
5383275|1.0|0.001|53.64|1.62|2.65|0.01|0
5383359|1.0|0.001|30.06|2.0|2.39|0.03|0
5384004|0.986|0.032|201.11|6.82|3.22|0.02|0
5384223|0.72|0.371|10.08|0.53|1.89|0.02|0M
5384584|1.0|0.001|21.63|1.19|2.24|0.02|0
5384777|1.0|0.001|210.49|6.85|3.24|0.01|0
5385086|1.0|0.001|49.58|2.37|2.61|0.02|0
5385245|1.0|0.002|128.05|4.14|3.04|0.01|0
5385518|1.0|0.001|58.03|1.82|2.68|0.01|0
5385778|0.725|0.449|42.4|3.84|2.55|0.04|0M
5386317|0.999|0.006|171.07|5.64|3.16|0.01|0
5386857|0.977|0.035|243.99|18.68|3.32|0.03|0
5387638|1.0|0.001|39.1|1.33|2.51|0.02|0
5388289|1.0|0.001|34.2|1.09|2.45|0.02|0
5388291|1.0|0.001|31.35|1.42|2.41|0.02|0
5388366|1.0|0.001|30.13|1.28|2.39|0.02|0
5388625|0.926|0.113|25.82|3.84|2.37|0.06|1
5388787|0.922|0.224|31.14|1.41|2.46|0.02|1
5388821|1.0|0.001|45.28|1.33|2.57|0.01|0
5389097|0.997|0.008|16.08|0.66|2.11|0.02|0
5389263|0.996|0.011|153.87|4.52|3.11|0.01|0
5389557|1.0|0.002|12.95|0.67|2.01|0.02|0
5389610|0.996|0.019|8.43|0.5|1.82|0.03|0
5389655|1.0|0.001|43.78|1.31|2.56|0.02|0
5389805|0.86|0.366|32.84|1.48|2.43|0.02|0
5390228|1.0|0.001|40.11|1.24|2.52|0.02|0
5390305|0.984|0.048|35.82|3.83|2.46|0.05|2
5390372|1.0|0.002|168.63|5.2|3.15|0.01|0
5390438|0.999|0.002|298.52|17.93|3.39|0.03|0
5390762|1.0|0.001|38.39|1.19|2.51|0.02|2
5390924|0.995|0.016|40.89|2.14|2.53|0.02|2
5391118|1.0|0.003|83.89|2.37|2.85|0.01|0
5391275|1.0|0.001|70.19|1.98|2.75|0.01|0
5391531|0.999|0.003|103.13|3.43|2.95|0.02|0
5391683|0.92|0.217|10.33|0.65|1.9|0.03|0
5391911|1.0|0.001|16.93|0.73|2.13|0.02|0
5392140|1.0|0.001|30.42|1.22|2.41|0.02|0
5392313|1.0|0.001|56.35|2.01|2.66|0.02|0
5392342|1.0|0.001|41.99|1.42|2.54|0.02|0
5392363|0.995|0.033|79.9|2.51|2.81|0.02|0
5392657|1.0|0.001|46.52|1.5|2.57|0.01|0
5393278|1.0|0.002|49.98|1.45|2.62|0.01|0
5393297|1.0|0.001|30.75|1.18|2.41|0.02|0
5393304|1.0|0.001|39.2|1.18|2.52|0.01|0
5393453|1.0|0.001|126.45|3.82|3.02|0.01|0
5393781|1.0|0.001|35.15|1.1|2.46|0.02|0
5394075|-99.0|-99.0|93.39|2.75|-99.0|-99.0|2
5394350|1.0|0.001|39.85|1.25|2.51|0.02|0
5394451|1.0|0.001|55.13|1.59|2.65|0.01|0
5394670|0.989|0.028|16.41|4.15|2.14|0.11|0
5394679|1.0|0.001|28.31|1.51|2.45|0.02|1
5394705|1.0|0.001|7.99|0.3|1.83|0.02|2
5394708|0.805|0.148|20.19|6.27|2.23|0.13|0
5395247|0.999|0.002|55.33|1.73|2.67|0.02|0
5395312|1.0|0.002|89.74|2.44|2.87|0.01|0
5395444|1.0|0.001|29.94|1.35|2.39|0.02|2
5395669|1.0|0.001|49.93|1.39|2.62|0.01|0
5395842|1.0|0.002|28.34|1.17|2.37|0.02|0
5395887|1.0|0.001|46.29|1.44|2.57|0.01|0
5395981|0.92|0.203|267.05|12.77|3.35|0.02|0
5395997|1.0|0.001|29.71|1.47|2.39|0.02|0
5396534|-99.0|-99.0|42.81|1.36|-99.0|-99.0|2
5396808|1.0|0.001|33.33|1.21|2.44|0.02|0
5396909|1.0|0.001|60.45|1.96|2.71|0.02|2
5397058|0.998|0.004|180.18|5.93|3.18|0.02|0
5397223|1.0|0.002|7.29|0.3|1.75|0.02|0
5398311|0.997|0.016|73.61|3.19|2.79|0.02|2
5425986|1.0|0.001|30.35|1.27|2.41|0.02|0
5426041|1.0|0.001|51.34|1.4|2.61|0.01|0
5426077|1.0|0.001|61.9|2.02|2.7|0.02|0
5426081|0.791|0.348|63.32|2.95|2.74|0.02|1
5426137|1.0|0.002|89.56|2.56|2.87|0.01|0
5426152|0.984|0.062|15.8|1.37|2.09|0.04|0
5426170|0.952|0.051|229.72|23.64|3.28|0.05|0
5426401|1.0|0.002|77.63|2.31|2.82|0.01|0
5427111|1.0|0.001|49.17|1.38|2.61|0.01|0
5427229|1.0|0.001|43.18|1.58|2.56|0.02|0
5427533|1.0|0.001|54.49|1.58|2.65|0.01|0
5428360|1.0|0.001|97.25|2.83|2.9|0.01|0
5428405|0.999|0.003|241.21|8.87|3.3|0.02|0
5428540|0.969|0.167|46.34|1.43|2.58|0.02|0
5428669|1.0|0.001|47.65|1.35|2.59|0.01|0
5429725|1.0|0.001|43.69|1.23|2.57|0.01|0
5429727|0.999|0.003|169.6|5.27|3.16|0.02|0
5429842|0.995|0.01|186.39|5.88|3.2|0.02|0
5429911|0.586|0.492|130.43|10.78|3.05|0.04|0M
5429938|1.0|0.001|37.88|1.93|2.5|0.02|0
5430086|1.0|0.001|31.95|2.27|2.41|0.03|0
5430224|1.0|0.001|49.11|3.97|2.61|0.04|0
5430460|1.0|0.002|41.52|4.32|2.57|0.05|2
5430779|1.0|0.001|129.53|3.63|3.03|0.01|0
5431007|0.999|0.003|148.19|4.71|3.1|0.02|0
5431304|1.0|0.001|23.7|1.03|2.3|0.02|0
5431353|1.0|0.001|18.92|0.81|2.19|0.02|0
5435648|1.0|0.001|50.52|1.4|2.63|0.01|0
5435689|0.996|0.009|6.14|0.28|1.67|0.02|0
5435896|0.539|0.406|231.27|26.01|3.31|0.05|0M
5435961|1.0|0.001|31.48|1.48|2.41|0.02|0
5435965|1.0|0.001|29.87|1.57|2.41|0.02|0
5435995|1.0|0.001|41.9|1.34|2.55|0.02|0
5436082|1.0|0.001|37.91|1.39|2.49|0.02|0
5436415|1.0|0.002|118.64|3.35|3.0|0.01|0
5436490|1.0|0.001|48.75|1.38|2.6|0.01|0
5436707|1.0|0.001|32.11|1.3|2.43|0.02|0
5436814|1.0|0.001|10.75|0.53|1.93|0.02|0
5436821|0.999|0.006|173.04|5.19|3.16|0.02|0
5437624|1.0|0.001|98.76|3.06|2.93|0.02|0
5437763|1.0|0.001|31.41|3.02|2.41|0.04|0
5437796|1.0|0.001|30.49|1.41|2.4|0.02|0
5437901|1.0|0.001|34.03|1.18|2.46|0.02|0
5437909|0.998|0.003|211.5|6.58|3.25|0.01|0
5438256|1.0|0.001|33.76|1.6|2.44|0.02|0
5438902|1.0|0.001|45.05|1.31|2.56|0.01|0
5438922|0.993|0.029|6.57|0.33|1.71|0.02|0
5439087|1.0|0.001|38.76|1.26|2.51|0.01|0
5439137|0.995|0.012|7.12|0.44|1.76|0.03|0
5439272|1.0|0.001|48.68|1.47|2.61|0.02|0
5439339|1.0|0.001|102.2|3.37|2.94|0.01|0
5439372|0.999|0.004|7.16|0.34|1.78|0.02|0
5439449|0.947|0.09|13.3|1.02|2.02|0.03|0
5439695|1.0|0.001|43.19|1.55|2.55|0.02|0
5440198|1.0|0.001|135.62|4.3|3.05|0.01|0
5440204|1.0|0.001|86.61|2.79|2.86|0.02|0
5440406|0.688|0.318|86.36|5.18|2.87|0.03|0
5440418|1.0|0.002|69.74|2.09|2.77|0.02|0
5440488|1.0|0.001|45.08|1.43|2.57|0.01|0
5440925|1.0|0.001|72.41|2.11|2.78|0.01|0
5441150|1.0|0.001|35.16|1.65|2.46|0.02|0
5442047|0.982|0.085|6.31|0.35|1.68|0.02|0
5442351|0.607|0.346|147.39|36.3|3.1|0.11|0M
5443536|-99.0|-99.0|15.78|4.58|2.08|0.13|0
5443651|1.0|0.001|60.68|1.87|2.7|0.01|0
5443741|1.0|0.001|55.2|1.82|2.65|0.01|0
5443746|1.0|0.001|31.32|1.27|2.41|0.02|0
5443981|1.0|0.001|53.68|1.53|2.64|0.01|0
5444074|0.885|0.393|24.39|1.07|2.32|0.02|2
5444525|1.0|0.001|50.81|1.46|2.63|0.01|0
5444627|1.0|0.001|73.06|2.16|2.78|0.01|0
5444662|1.0|0.001|32.28|1.3|2.44|0.02|0
5444688|1.0|0.001|40.05|1.35|2.53|0.02|0
5444758|1.0|0.001|36.35|1.25|2.48|0.02|0
5444860|1.0|0.001|34.18|1.45|2.45|0.02|0
5444972|1.0|0.001|9.05|0.49|1.84|0.02|0
5445178|0.999|0.002|186.83|5.88|3.21|0.02|0
5445362|1.0|0.001|33.05|1.23|2.46|0.02|0
5445379|1.0|0.001|34.3|1.12|2.48|0.02|0
5445418|1.0|0.001|45.89|1.31|2.58|0.01|2
5445609|0.76|0.472|5.49|0.3|1.63|0.03|0M
5445796|1.0|0.001|28.58|1.51|2.37|0.02|0
5445881|0.996|0.008|57.77|1.69|2.68|0.01|2
5445912|0.836|0.222|184.43|12.57|3.19|0.03|0
5445983|1.0|0.001|30.66|1.39|2.4|0.02|0
5446017|0.634|0.527|260.7|17.85|3.34|0.03|0M
5446102|1.0|0.001|38.63|1.41|2.52|0.02|0
5446110|1.0|0.001|48.1|1.38|2.6|0.01|0
5446233|0.976|0.102|33.28|1.74|2.46|0.02|2
5446241|0.999|0.004|138.45|4.2|3.06|0.02|0
5446242|1.0|0.001|7.82|0.29|1.79|0.02|0
5446305|1.0|0.001|38.06|1.09|2.5|0.01|0
5446321|-99.0|-99.0|16.55|0.67|-99.0|-99.0|2
5446327|1.0|0.002|16.23|0.62|2.12|0.02|2
5446355|1.0|0.001|8.35|0.35|1.82|0.02|0
5446366|1.0|0.001|22.65|0.78|2.27|0.02|0
5446484|1.0|0.001|30.32|1.24|2.41|0.02|0
5446556|1.0|0.001|29.95|1.57|2.39|0.02|0
5446927|1.0|0.001|26.11|1.38|2.34|0.02|0
5446961|0.998|0.006|114.7|3.44|2.93|0.02|2
5449223|1.0|0.001|36.01|1.5|2.48|0.02|0
5449910|0.997|0.014|22.08|2.37|2.29|0.05|2
5449922|1.0|0.001|22.26|1.09|2.27|0.02|0
5450049|1.0|0.001|45.94|1.44|2.57|0.01|0
5450127|1.0|0.001|31.41|1.27|2.42|0.02|0
5450141|1.0|0.001|32.47|1.16|2.44|0.02|0
5450269|1.0|0.001|19.26|0.89|2.19|0.02|0
5450413|0.56|0.548|5.17|0.25|1.61|0.02|0M
5450439|1.0|0.002|217.85|9.69|3.27|0.02|0
5450541|1.0|0.001|32.55|1.26|2.43|0.02|0
5450890|1.0|0.001|27.27|1.07|2.36|0.02|0
5450937|1.0|0.001|83.69|2.44|2.84|0.01|0
5451290|1.0|0.001|33.34|1.27|2.44|0.02|0
5455690|1.0|0.001|31.84|1.29|2.42|0.02|0
5455901|1.0|0.001|34.04|1.32|2.45|0.02|0
5456086|1.0|0.001|55.93|1.52|2.66|0.01|0
5456147|1.0|0.002|167.37|5.23|3.15|0.02|0
5456184|1.0|0.001|32.06|1.46|2.42|0.02|0
5456574|1.0|0.001|25.19|0.94|2.32|0.02|0
5456602|1.0|0.001|34.83|1.14|2.45|0.02|0
5456612|0.998|0.008|6.15|0.26|1.67|0.02|0
5456650|1.0|0.001|58.17|1.63|2.68|0.01|0
5456708|0.513|0.468|85.51|2.97|2.86|0.02|2M
5456732|0.975|0.033|68.3|3.12|2.75|0.02|2
5456848|0.992|0.035|36.26|1.43|2.51|0.02|1
5456988|0.945|0.124|33.26|2.58|2.48|0.03|1
5457016|1.0|0.001|35.46|1.29|2.47|0.02|0
5457182|1.0|0.001|31.45|1.28|2.4|0.02|2
5457518|1.0|0.001|160.84|5.03|3.13|0.02|0
5457703|0.999|0.004|119.61|3.5|3.0|0.01|0
5457811|1.0|0.001|26.48|1.78|2.32|0.03|0
5457844|0.976|0.041|226.16|10.53|3.28|0.02|0
5458018|0.993|0.022|7.66|0.34|1.78|0.02|0
5458219|1.0|0.001|7.5|0.38|1.77|0.02|0
5458268|1.0|0.001|35.17|1.2|2.46|0.02|0
5458457|1.0|0.001|34.3|1.19|2.45|0.02|0
5459287|1.0|0.001|82.47|2.39|2.84|0.01|0
5459494|1.0|0.001|89.98|2.61|2.87|0.01|0
5459563|1.0|0.001|12.12|0.43|1.98|0.02|0
5459624|1.0|0.001|30.73|1.15|2.41|0.02|0
5459686|0.999|0.004|80.49|2.33|2.83|0.01|0
5459819|1.0|0.001|29.6|1.58|2.39|0.02|0
5459855|1.0|0.001|78.18|2.53|2.81|0.01|0
5460145|0.925|0.125|10.96|0.88|1.93|0.04|0
5460274|0.966|0.1|5.68|0.26|1.64|0.02|0
5460741|1.0|0.001|44.05|1.49|2.56|0.02|0
5461146|1.0|0.001|56.81|1.7|2.67|0.01|0
5461147|1.0|0.001|29.77|1.69|2.4|0.03|0
5461196|0.642|0.411|36.79|6.9|2.5|0.08|2M
5461205|1.0|0.001|29.92|1.68|2.38|0.02|0
5461244|1.0|0.001|31.25|1.54|2.42|0.02|2
5461275|1.0|0.001|52.26|1.41|2.64|0.01|0
5461431|0.547|0.451|22.17|3.2|2.26|0.06|0M
5461447|1.0|0.001|21.45|1.19|2.24|0.02|0
5461605|1.0|0.001|30.94|1.39|2.41|0.02|0
5461610|1.0|0.001|36.15|1.24|2.47|0.02|0
5461724|-99.0|-99.0|220.4|7.32|3.27|0.02|0
5461779|0.999|0.002|116.41|3.53|2.98|0.02|0
5461921|1.0|0.001|85.05|2.35|2.84|0.01|0
5462261|1.0|0.001|72.24|2.25|2.77|0.01|0
5462269|0.541|0.524|19.74|2.8|2.25|0.06|1M
5462274|0.998|0.013|73.4|2.86|2.78|0.02|2
5462460|1.0|0.001|33.05|1.42|2.44|0.02|0
5462797|1.0|0.001|12.27|0.6|2.0|0.02|0
5462853|1.0|0.001|75.62|2.24|2.8|0.01|0
5467099|0.999|0.002|242.18|7.55|3.31|0.02|0
5468123|0.995|0.017|97.84|3.28|2.91|0.02|0
5468161|1.0|0.001|108.89|3.32|2.95|0.01|0
5469745|0.665|0.493|46.84|4.92|2.63|0.05|1M
5470218|1.0|0.003|167.54|5.23|3.15|0.01|0
5470473|1.0|0.001|40.33|2.96|2.52|0.03|0
5471005|0.999|0.003|8.44|0.34|1.82|0.02|0
5471035|0.995|0.013|245.54|8.53|3.32|0.02|0
5471038|0.995|0.014|221.91|7.14|3.28|0.02|0
5471396|1.0|0.001|17.92|0.86|2.16|0.02|0
5471433|0.988|0.038|203.1|6.84|3.23|0.02|0
5471522|1.0|0.002|11.32|0.9|1.95|0.04|0
5471548|1.0|0.001|38.57|2.46|2.49|0.03|0
5471617|0.976|0.048|246.07|16.38|3.32|0.03|2
5472717|1.0|0.001|97.09|2.78|2.91|0.01|0
5472964|1.0|0.001|142.14|4.44|3.07|0.01|0
5472976|1.0|0.001|83.24|2.48|2.83|0.01|0
5473628|1.0|0.001|90.52|2.65|2.88|0.01|0
5473840|1.0|0.001|93.87|2.62|2.89|0.01|0
5474712|1.0|0.001|31.43|1.33|2.42|0.02|0
5474982|1.0|0.001|35.6|1.22|2.47|0.02|0
5475271|1.0|0.002|8.18|0.31|1.81|0.02|0
5475321|1.0|0.001|36.29|1.13|2.48|0.02|0
5475585|0.868|0.236|13.19|0.78|2.0|0.03|2
5475667|-99.0|-99.0|38.42|3.58|2.5|0.04|2
5475952|1.0|0.001|49.53|1.54|2.6|0.01|0
5476002|0.942|0.224|83.43|2.81|2.84|0.02|0
5476034|1.0|0.001|32.21|1.42|2.42|0.02|0
5476327|1.0|0.001|30.92|1.41|2.41|0.02|0
5476347|0.862|0.274|24.41|4.72|2.3|0.08|0
5476427|1.0|0.001|32.38|1.19|2.43|0.02|0
5476729|1.0|0.001|47.8|1.35|2.61|0.01|2
5476808|1.0|0.002|57.07|1.81|2.68|0.02|0
5477219|0.84|0.224|43.7|1.56|2.54|0.02|0
5477259|1.0|0.001|31.5|1.46|2.42|0.02|0
5477873|1.0|0.001|38.11|1.13|2.49|0.01|0
5477973|1.0|0.001|32.95|1.3|2.43|0.02|0
5477984|0.67|0.377|77.78|17.89|2.83|0.1|1M
5478010|1.0|0.001|32.94|1.26|2.43|0.02|0
5478163|0.983|0.054|15.41|0.7|2.09|0.02|0
5478192|1.0|0.001|35.11|1.82|2.46|0.02|0
5478227|1.0|0.001|29.26|1.43|2.36|0.02|0
5478318|1.0|0.001|33.89|1.18|2.44|0.02|0
5478399|1.0|0.001|38.05|1.25|2.49|0.02|0
5478417|-99.0|-99.0|18.53|2.27|-99.0|-99.0|2
5478864|1.0|0.001|31.94|1.39|2.42|0.02|0
5479052|1.0|0.001|37.31|1.08|2.49|0.01|0
5479406|1.0|0.001|30.53|1.25|2.41|0.02|0
5479483|1.0|0.002|89.91|2.73|2.87|0.01|0
5479718|0.621|0.445|41.53|3.45|2.57|0.04|1M
5479721|0.887|0.156|106.85|10.31|2.95|0.04|2
5479733|0.802|0.368|52.02|4.48|2.69|0.04|1
5479860|1.0|0.001|26.76|1.3|2.35|0.02|0
5480386|1.0|0.001|31.7|1.14|2.41|0.02|0
5480439|1.0|0.002|71.35|2.34|2.77|0.02|0
5480758|0.998|0.004|100.96|3.41|2.93|0.02|0
5480825|0.999|0.004|30.66|3.24|2.42|0.05|0
5480879|1.0|0.001|34.02|1.45|2.46|0.02|0
5480957|1.0|0.001|103.42|3.32|2.94|0.01|0
5481206|1.0|0.001|47.28|1.4|2.6|0.01|0
5481574|0.655|0.474|61.77|9.78|2.75|0.07|1M
5481684|0.999|0.006|32.25|2.69|2.49|0.04|1
5481809|1.0|0.001|33.73|1.01|2.45|0.02|0
5511314|1.0|0.001|44.2|1.28|2.56|0.01|0
5511323|0.916|0.154|14.09|0.87|2.03|0.03|0
5511566|1.0|0.001|29.96|1.38|2.4|0.02|0
5511580|1.0|0.002|62.87|1.85|2.71|0.01|0
5511847|0.981|0.062|6.22|0.35|1.68|0.03|0
5512223|0.999|0.003|8.01|0.61|1.82|0.03|0
5512348|1.0|0.002|61.18|1.88|2.71|0.02|0
5512777|1.0|0.001|32.26|1.63|2.42|0.02|0
5512910|1.0|0.001|38.19|1.23|2.51|0.02|0
5512996|1.0|0.001|31.78|1.64|2.43|0.02|0
5513197|1.0|0.001|32.93|1.15|2.45|0.02|0
5513434|1.0|0.001|130.71|4.22|3.05|0.02|0
5513771|1.0|0.001|176.53|5.55|3.17|0.02|0
5514024|1.0|0.001|143.62|4.15|3.07|0.01|0
5514079|1.0|0.002|87.36|2.37|2.85|0.01|0
5514251|1.0|0.001|36.31|2.64|2.48|0.03|0
5514689|0.999|0.004|165.33|4.95|3.14|0.02|0
5514964|1.0|0.001|30.73|1.55|2.41|0.02|0
5514974|1.0|0.001|29.98|1.45|2.39|0.02|0
5515314|1.0|0.001|135.64|4.0|3.05|0.01|0
5515642|0.693|0.468|40.38|5.41|2.54|0.06|2M
5515759|1.0|0.001|77.36|2.34|2.83|0.02|0
5515794|1.0|0.001|54.03|1.59|2.66|0.01|0
5515939|1.0|0.001|31.07|1.42|2.42|0.02|0
5516025|1.0|0.001|70.41|1.99|2.76|0.01|0
5516292|1.0|0.001|50.89|1.48|2.62|0.01|0
5516590|1.0|0.001|31.94|1.29|2.43|0.02|0
5516627|1.0|0.002|133.35|3.83|3.05|0.01|0
5517118|1.0|0.001|28.04|1.86|2.36|0.03|0
5517310|1.0|0.001|21.0|0.87|2.24|0.02|0
5517442|1.0|0.001|35.04|1.52|2.47|0.02|0
5520853|0.806|0.333|12.58|1.05|2.02|0.04|0
5520872|1.0|0.001|49.53|1.45|2.62|0.01|0
5520879|1.0|0.001|19.71|0.75|2.21|0.02|0
5521083|0.604|0.445|229.17|26.08|3.3|0.05|0M
5521176|1.0|0.001|31.31|1.51|2.43|0.02|0
5521181|1.0|0.001|79.72|2.47|2.83|0.02|0
5521210|1.0|0.001|23.03|1.11|2.26|0.02|0
5521349|0.666|0.512|42.8|1.66|2.56|0.02|1M
5521374|1.0|0.001|41.24|1.42|2.54|0.02|0
5521718|1.0|0.001|58.17|1.72|2.67|0.01|0
5521974|1.0|0.001|26.22|1.34|2.35|0.02|0
5521995|1.0|0.001|36.96|1.13|2.49|0.02|0
5522071|1.0|0.001|116.7|3.52|2.98|0.01|0
5522224|1.0|0.001|13.88|0.84|2.06|0.03|0
5522262|-99.0|-99.0|39.88|1.63|-99.0|-99.0|2
5522479|1.0|0.001|57.49|1.56|2.68|0.01|0
5522575|1.0|0.001|117.22|3.55|2.99|0.01|0
5522686|1.0|0.001|60.34|1.79|2.69|0.01|2
5522689|1.0|0.001|60.21|1.78|2.69|0.01|2
5522822|1.0|0.001|25.07|1.38|2.32|0.02|0
5522828|1.0|0.001|38.55|1.28|2.51|0.02|0
5522844|1.0|0.001|31.97|1.56|2.43|0.02|0
5522939|0.975|0.072|21.78|0.71|2.27|0.02|2
5523030|1.0|0.001|38.74|1.27|2.52|0.02|0
5523089|1.0|0.001|29.25|1.46|2.4|0.02|0
5523848|1.0|0.002|11.7|0.44|1.99|0.02|0
5523947|1.0|0.001|41.31|1.22|2.54|0.01|0
5523967|1.0|0.001|58.78|1.66|2.69|0.01|0
5524119|1.0|0.001|44.64|1.38|2.57|0.01|0
5524149|1.0|0.001|28.85|1.62|2.39|0.03|0
5524221|0.991|0.013|168.91|5.73|3.16|0.02|0
5524229|1.0|0.001|151.18|4.62|3.1|0.01|0
5524508|1.0|0.001|31.84|1.46|2.42|0.02|0
5524720|1.0|0.001|22.07|1.08|2.24|0.02|0
5525400|1.0|0.001|44.93|1.31|2.57|0.01|0
5525416|1.0|0.001|55.28|1.72|2.66|0.02|0
5525484|1.0|0.002|118.37|3.59|2.99|0.01|0
5525489|0.759|0.43|122.21|4.32|3.01|0.02|1M
5525501|0.885|0.218|271.84|28.79|3.37|0.05|0
5525572|1.0|0.001|30.02|2.08|2.4|0.03|0
5525753|1.0|0.001|32.52|1.43|2.43|0.02|0
5525921|0.992|0.019|239.87|16.57|3.3|0.03|0
5526083|1.0|0.001|39.68|1.31|2.52|0.01|0
5526130|1.0|0.001|23.15|0.92|2.29|0.02|0
5526223|1.0|0.001|31.08|1.16|2.42|0.02|0
5526390|1.0|0.001|31.56|1.96|2.43|0.03|0
5526430|1.0|0.001|38.88|1.25|2.51|0.02|0
5526566|0.984|0.023|227.51|7.94|3.31|0.02|1
5527304|0.999|0.005|90.76|2.61|2.86|0.01|0
5528430|0.891|0.25|113.36|3.81|2.98|0.02|0
5528530|1.0|0.001|9.89|0.53|1.89|0.02|0
5528590|0.921|0.12|203.93|41.33|3.23|0.09|0
5528688|0.981|0.04|49.74|1.6|2.62|0.02|0
5528710|0.871|0.267|73.42|3.76|2.81|0.02|2
5528757|0.99|0.037|4.94|0.32|1.59|0.03|0
5529403|1.0|0.001|31.53|1.58|2.43|0.02|0
5529481|0.963|0.121|120.11|16.85|3.05|0.06|1
5529531|1.0|0.001|36.49|1.16|2.49|0.02|0
5529609|1.0|0.001|64.0|1.87|2.73|0.01|0
5529770|0.878|0.369|25.76|1.07|2.32|0.02|2
5529992|1.0|0.001|94.75|2.79|2.9|0.01|0
5530015|1.0|0.001|27.15|1.05|2.36|0.02|0
5530029|1.0|0.002|109.94|3.23|2.97|0.01|2
5530334|0.924|0.298|47.07|1.79|2.61|0.02|2
5530337|0.715|0.419|146.8|10.73|3.1|0.03|2M
5530526|0.999|0.005|132.35|4.08|3.07|0.02|0
5530598|1.0|0.001|103.84|3.1|2.93|0.02|0
5530664|1.0|0.001|50.41|1.4|2.61|0.01|0
5530781|1.0|0.001|32.47|1.41|2.44|0.02|0
5530982|1.0|0.001|42.96|1.35|2.55|0.01|0
5531278|1.0|0.001|33.82|2.12|2.43|0.03|0
5531488|0.999|0.004|102.72|3.51|2.96|0.02|0
5531578|1.0|0.001|19.73|0.7|2.19|0.02|0
5534039|1.0|0.001|32.88|1.25|2.45|0.02|0
5534253|1.0|0.001|34.61|1.65|2.45|0.02|0
5534335|1.0|0.001|45.38|1.32|2.57|0.01|0
5534806|1.0|0.001|23.87|0.84|2.3|0.02|0
5534910|1.0|0.001|113.9|3.39|2.98|0.01|0
5534973|1.0|0.001|67.22|1.95|2.74|0.01|0
5535029|1.0|0.001|14.96|1.01|2.08|0.03|0
5535283|1.0|0.001|97.37|2.86|2.9|0.01|0
5535333|1.0|0.001|32.1|1.22|2.42|0.02|0
5535541|1.0|0.001|10.76|0.65|1.94|0.03|0
5535552|1.0|0.001|41.93|1.39|2.58|0.02|2
5535645|1.0|0.001|23.55|0.83|2.29|0.02|0
5536025|0.997|0.011|293.36|15.71|3.39|0.02|0
5536125|0.916|0.311|37.88|1.87|2.5|0.02|1
5536129|1.0|0.001|36.1|1.43|2.47|0.02|0
5536409|1.0|0.001|34.99|1.21|2.45|0.02|0
5536758|1.0|0.001|31.53|1.82|2.41|0.03|0
5541499|1.0|0.001|14.99|0.71|2.07|0.02|0
5542222|1.0|0.001|48.78|1.54|2.59|0.02|0
5542907|1.0|0.001|103.64|3.21|2.95|0.02|0
5543129|1.0|0.001|55.17|1.58|2.66|0.01|0
5543249|1.0|0.001|33.26|1.4|2.44|0.02|0
5543289|1.0|0.001|54.96|1.62|2.66|0.01|0
5543320|0.984|0.044|40.78|4.45|2.54|0.05|2
5543324|1.0|0.001|34.26|1.35|2.44|0.02|0
5543573|0.999|0.004|134.41|3.97|3.05|0.01|0
5543575|0.986|0.052|21.58|0.75|2.23|0.02|2
5543737|0.519|0.465|180.27|6.75|3.19|0.02|0M
5543746|1.0|0.001|40.38|1.15|2.52|0.01|0
5543811|1.0|0.001|47.02|1.33|2.58|0.01|0
5543953|0.987|0.037|49.79|2.53|2.61|0.02|2
5544284|1.0|0.001|44.27|1.23|2.56|0.01|0
5544444|1.0|0.001|90.73|2.77|2.87|0.01|0
5544447|1.0|0.001|59.64|1.77|2.68|0.01|0
5544582|1.0|0.001|36.74|1.71|2.49|0.02|0
5544598|0.976|0.178|57.05|1.69|2.66|0.01|0
5544606|1.0|0.001|65.28|2.07|2.73|0.01|0
5544698|1.0|0.001|33.8|1.4|2.45|0.02|0
5544763|1.0|0.001|73.1|2.33|2.79|0.01|0
5545183|0.89|0.234|245.65|20.62|3.33|0.04|0
5545303|1.0|0.001|42.34|1.36|2.55|0.02|0
5545340|1.0|0.001|41.73|1.76|2.54|0.02|0
5545643|0.992|0.022|32.83|5.88|2.43|0.08|2
5545719|1.0|0.002|109.61|3.32|2.96|0.01|0
5545761|1.0|0.001|30.7|1.56|2.41|0.02|0
5545870|0.874|0.372|14.88|0.54|2.15|0.02|2
5546141|1.0|0.001|79.23|2.45|2.81|0.01|0
5546464|0.858|0.425|31.81|2.11|2.4|0.03|1
5546749|1.0|0.001|37.99|1.39|2.49|0.02|0
5547077|1.0|0.001|54.67|1.6|2.66|0.01|0
5547570|1.0|0.001|51.83|1.44|2.63|0.01|0
5547747|1.0|0.001|6.82|0.23|1.72|0.02|0
5551189|1.0|0.001|65.96|2.12|2.74|0.01|0
5551442|0.744|0.353|107.52|10.97|2.96|0.04|0
5552153|0.927|0.197|7.02|0.48|1.73|0.03|0
5552283|1.0|0.001|125.57|3.9|3.02|0.01|0
5552909|0.999|0.007|138.22|4.26|3.07|0.02|0
5553045|1.0|0.001|32.85|1.46|2.43|0.02|0
5553250|1.0|0.001|27.1|1.07|2.35|0.02|0
5553307|1.0|0.001|242.44|12.58|3.3|0.02|0
5553963|1.0|0.001|7.62|0.32|1.77|0.02|0
5554141|1.0|0.001|98.85|3.03|2.92|0.01|0
5555551|0.987|0.02|240.49|7.96|3.31|0.02|0
5556683|1.0|0.001|31.4|1.45|2.42|0.02|0
5556726|0.705|0.404|187.63|8.76|3.19|0.02|0M
5556743|1.0|0.002|124.75|3.66|3.02|0.01|0
5556764|1.0|0.001|53.2|1.58|2.65|0.01|0
5557001|0.589|0.454|61.08|13.65|2.76|0.1|1M
5557807|1.0|0.001|50.88|1.81|2.63|0.02|0
5557808|1.0|0.001|36.83|1.57|2.48|0.02|2
5558054|0.983|0.058|41.69|4.98|2.51|0.05|2
5558110|1.0|0.001|82.51|2.79|2.84|0.02|0
5558488|1.0|0.001|32.41|1.49|2.43|0.02|0
5558805|0.685|0.527|30.77|2.51|2.38|0.04|2M
5559420|0.97|0.064|255.9|22.29|3.34|0.04|0
5559520|1.0|0.001|35.06|2.15|2.46|0.03|0
5559791|0.943|0.25|41.33|1.75|2.57|0.02|1
5559993|0.983|0.055|6.04|0.23|1.67|0.02|0
5560101|0.999|0.003|161.46|5.19|3.13|0.02|0
5560403|0.999|0.007|55.23|1.84|2.66|0.02|2
5560588|0.991|0.01|181.68|8.72|3.19|0.02|0
5560983|1.0|0.001|25.39|0.97|2.31|0.02|0
5561013|1.0|0.002|47.45|1.44|2.59|0.02|0
5561145|1.0|0.001|35.12|1.16|2.48|0.02|0
5561292|0.94|0.068|114.03|7.17|2.99|0.03|0
5561523|0.994|0.032|35.95|1.77|2.48|0.02|0
5561743|0.999|0.006|90.6|2.7|2.89|0.02|0
5561826|1.0|0.001|34.6|1.23|2.46|0.02|0
5562465|1.0|0.001|40.75|1.12|2.54|0.01|0
5562583|1.0|0.001|29.91|2.01|2.39|0.03|0
5562913|1.0|0.001|56.87|1.53|2.68|0.01|0
5562978|0.999|0.008|74.9|2.21|2.79|0.01|0
5562995|1.0|0.003|64.49|2.08|2.73|0.02|0
5563078|1.0|0.001|39.03|1.82|2.49|0.02|0
5563343|0.992|0.021|86.06|3.6|2.86|0.02|0
5563558|0.588|0.375|56.2|15.47|2.71|0.12|1M
5563915|1.0|0.001|55.01|1.63|2.66|0.01|0
5564131|1.0|0.003|61.17|12.46|2.72|0.09|0
5564488|0.805|0.333|54.73|10.49|2.65|0.08|2
5564500|0.833|0.391|180.88|7.61|3.18|0.02|0
5564615|0.618|0.437|54.55|5.8|2.65|0.05|0M
5564915|1.0|0.001|83.11|2.42|2.84|0.01|0
5564922|1.0|0.001|150.59|4.51|3.1|0.01|0
5565030|0.997|0.008|131.85|4.38|3.04|0.02|0
5565067|1.0|0.002|115.07|3.81|2.98|0.02|0
5565316|0.761|0.384|35.87|1.33|2.52|0.02|1
5565505|0.989|0.023|15.43|1.42|2.15|0.04|2
5565516|-99.0|-99.0|14.92|1.44|-99.0|-99.0|2
5565654|0.968|0.204|86.54|5.88|2.85|0.03|0
5565777|0.848|0.16|101.45|8.0|2.93|0.04|0
5565816|0.974|0.03|8.25|0.63|1.75|0.03|0
5565883|0.999|0.004|58.1|1.68|2.69|0.01|2
5566014|0.698|0.399|74.91|15.36|2.82|0.09|2M
5566037|1.0|0.001|30.08|1.67|2.39|0.02|0
5566078|1.0|0.001|10.12|0.63|1.9|0.03|0
5566146|1.0|0.001|76.51|2.17|2.8|0.01|0
5566273|1.0|0.001|39.0|1.32|2.51|0.02|0
5566448|0.788|0.307|29.3|2.18|2.39|0.03|0
5566528|0.862|0.288|201.87|13.52|3.21|0.03|2
5566642|0.662|0.472|19.22|1.06|2.24|0.03|1M
5566644|1.0|0.001|53.51|1.48|2.64|0.01|0
5566669|1.0|0.001|56.46|1.64|2.66|0.01|0
5566802|1.0|0.001|36.81|1.07|2.49|0.01|0
5566872|1.0|0.001|31.74|1.43|2.43|0.02|0
5567029|0.96|0.067|106.82|13.07|2.96|0.05|0
5567781|0.985|0.064|8.43|0.5|1.81|0.03|0
5567840|0.814|0.304|60.53|5.64|2.68|0.04|2
5568020|1.0|0.001|30.11|1.39|2.39|0.02|0
5568032|1.0|0.001|42.06|1.23|2.55|0.01|0
5596344|1.0|0.001|31.29|1.35|2.42|0.02|0
5596656|0.993|0.017|283.14|20.06|3.38|0.03|0
5597397|1.0|0.001|44.72|1.3|2.57|0.01|0
5597965|1.0|0.001|53.84|1.64|2.65|0.02|0
5598645|0.982|0.043|235.62|34.59|3.3|0.06|0
5598789|1.0|0.001|58.86|1.75|2.7|0.02|0
5598939|0.835|0.322|26.46|8.51|2.35|0.14|0
5599002|1.0|0.003|68.89|5.34|2.75|0.03|0
5599368|0.998|0.004|237.02|7.92|3.3|0.02|0
5599763|1.0|0.001|29.78|1.58|2.38|0.02|0
5599854|1.0|0.001|59.23|1.7|2.69|0.01|0
5600698|1.0|0.002|52.25|2.21|2.64|0.02|0
5600739|1.0|0.002|189.65|5.65|3.2|0.01|0
5601185|1.0|0.001|24.37|1.19|2.29|0.02|0
5601416|1.0|0.001|52.32|1.45|2.63|0.01|0
5601683|1.0|0.001|45.77|1.35|2.57|0.01|0
5601827|1.0|0.001|80.62|2.46|2.83|0.02|0
5602011|1.0|0.001|23.1|1.32|2.27|0.03|0
5602062|1.0|0.001|110.35|3.35|2.96|0.02|0
5602409|0.999|0.002|121.33|3.65|3.01|0.02|0
5602545|1.0|0.001|33.24|1.42|2.44|0.02|0
5602690|1.0|0.001|31.27|1.39|2.41|0.02|0
5603057|0.985|0.131|8.8|0.43|1.85|0.02|0
5603153|1.0|0.001|47.52|1.59|2.6|0.02|0
5603201|0.856|0.256|44.67|8.03|2.6|0.08|1
5603208|0.999|0.006|30.09|1.15|2.39|0.02|0
5603483|0.995|0.01|243.6|21.01|3.3|0.04|0
5603681|1.0|0.001|9.62|0.67|1.9|0.03|0
5603916|1.0|0.001|41.83|1.78|2.54|0.02|0
5606907|1.0|0.001|16.37|0.76|2.14|0.02|0
5607175|1.0|0.001|43.43|1.45|2.57|0.02|0
5607358|0.61|0.44|205.25|16.25|3.25|0.04|0M
5607582|1.0|0.001|33.03|1.42|2.45|0.02|0
5607690|1.0|0.001|123.48|3.61|3.02|0.01|0
5608082|1.0|0.001|34.34|1.19|2.47|0.02|0
5608093|1.0|0.001|30.56|1.2|2.44|0.02|2
5608160|1.0|0.001|175.88|5.36|3.18|0.02|0
5608402|1.0|0.002|28.67|1.29|2.37|0.02|0
5608582|1.0|0.001|69.44|2.47|2.77|0.02|0
5608922|1.0|0.001|31.93|1.41|2.42|0.02|0
5609515|1.0|0.001|35.24|1.28|2.47|0.02|0
5610200|0.999|0.003|149.9|5.89|3.1|0.02|0
5610212|1.0|0.001|94.14|3.06|2.89|0.01|0
5610430|1.0|0.001|60.58|1.79|2.7|0.01|0
5610766|1.0|0.001|73.83|2.06|2.78|0.01|0
5611192|1.0|0.001|97.78|3.16|2.92|0.01|0
5611229|1.0|0.001|54.44|1.53|2.66|0.01|0
5611572|0.667|0.456|60.15|3.88|2.71|0.03|1M
5611769|1.0|0.001|46.11|1.33|2.58|0.01|0
5612534|0.994|0.016|157.46|5.02|3.14|0.02|0
5612549|1.0|0.001|30.11|2.0|2.39|0.03|0
5612599|1.0|0.001|35.23|1.32|2.47|0.02|0
5612606|0.999|0.003|274.55|20.58|3.36|0.03|0
5613033|0.999|0.003|80.6|2.83|2.87|0.02|2
5613099|1.0|0.001|175.32|5.28|3.16|0.01|0
5613241|1.0|0.001|66.53|2.07|2.73|0.01|0
5613377|1.0|0.001|32.25|1.28|2.43|0.02|0
5613387|0.998|0.005|224.91|7.58|3.27|0.02|0
5613570|1.0|0.001|53.89|1.52|2.64|0.01|0
5614561|1.0|0.001|33.92|1.36|2.45|0.02|0
5615331|1.0|0.001|47.19|1.85|2.61|0.02|0
5615439|1.0|0.001|17.9|1.01|2.16|0.02|0
5615905|1.0|0.001|33.88|1.3|2.48|0.02|2
5616034|1.0|0.001|30.88|1.46|2.41|0.02|0
5616050|1.0|0.001|30.68|1.4|2.41|0.02|0
5616250|0.918|0.274|4.89|0.35|1.57|0.03|0
5616297|1.0|0.001|28.16|1.4|2.36|0.02|0
5616368|1.0|0.001|21.61|0.87|2.25|0.02|0
5616489|1.0|0.001|30.44|1.3|2.4|0.02|0
5616491|0.926|0.2|35.91|7.45|2.53|0.09|1
5616606|1.0|0.001|35.33|1.2|2.47|0.02|0
5616626|1.0|0.001|29.25|1.06|2.39|0.02|0
5616851|1.0|0.001|67.87|1.95|2.75|0.01|0
5617000|1.0|0.001|30.56|1.7|2.41|0.03|0
5617324|1.0|0.002|165.18|5.04|3.14|0.01|0
5617339|0.825|0.274|189.58|8.49|3.21|0.02|0
5617350|0.972|0.14|266.29|12.88|3.36|0.02|0
5617829|0.86|0.309|37.89|1.39|2.5|0.02|2
5617939|1.0|0.001|14.07|0.78|2.05|0.03|0
5618071|0.999|0.005|107.76|3.31|2.96|0.02|0
5620281|1.0|0.001|33.92|1.72|2.44|0.02|0
5620302|1.0|0.001|29.38|1.79|2.36|0.03|0
5620596|1.0|0.001|39.41|1.48|2.52|0.02|0
5620636|1.0|0.001|155.55|4.88|3.11|0.01|0
5620654|0.999|0.004|6.91|0.22|1.72|0.01|0
5620671|0.985|0.051|5.11|0.3|1.59|0.03|0
5620720|1.0|0.001|55.73|1.66|2.67|0.01|0
5620827|0.999|0.002|269.14|18.74|3.35|0.03|0
5621122|1.0|0.001|32.27|1.36|2.43|0.02|0
5621307|0.999|0.003|7.79|0.25|1.78|0.02|0
5621372|1.0|0.001|36.46|1.01|2.49|0.01|0
5621504|0.888|0.291|74.58|2.91|2.84|0.02|1
5621709|0.892|0.221|40.59|4.14|2.57|0.04|1
5621757|1.0|0.001|24.0|1.11|2.29|0.02|0
5621800|0.999|0.002|155.64|4.47|3.12|0.01|0
5622103|1.0|0.001|29.58|1.37|2.39|0.02|0
5622780|1.0|0.001|57.18|1.7|2.66|0.01|0
5622792|1.0|0.001|57.44|1.72|2.67|0.01|2
5623097|1.0|0.002|236.98|7.28|3.29|0.02|0
5623108|1.0|0.002|18.91|0.76|2.24|0.02|2
5623212|0.888|0.175|7.28|0.8|1.74|0.05|0
5623391|1.0|0.001|132.92|4.13|3.06|0.01|2
5623443|1.0|0.001|32.61|1.16|2.42|0.02|0
5623444|1.0|0.001|132.5|4.09|3.04|0.02|0
5623569|1.0|0.001|30.71|1.48|2.4|0.02|0
5623774|0.864|0.286|131.83|24.42|3.05|0.08|0
5623794|0.999|0.006|8.04|0.26|1.79|0.02|0
5623833|-99.0|-99.0|109.06|12.74|2.96|0.05|0
5624003|0.87|0.334|233.47|10.7|3.28|0.02|0
5628619|0.998|0.005|14.3|0.7|2.06|0.02|0
5628775|1.0|0.001|41.12|1.44|2.53|0.02|0
5628779|1.0|0.001|32.25|1.42|2.41|0.02|0
5629090|0.977|0.127|7.01|0.36|1.73|0.02|0
5629153|1.0|0.001|30.94|1.4|2.41|0.02|0
5629172|0.852|0.35|52.34|10.13|2.68|0.08|1
5629179|1.0|0.001|33.65|1.45|2.44|0.02|0
5629459|1.0|0.001|40.7|1.93|2.53|0.02|0
5629476|1.0|0.001|21.67|1.33|2.23|0.03|0
5629654|1.0|0.002|18.5|0.71|2.17|0.02|0
5629783|1.0|0.001|14.05|0.89|2.04|0.03|0
5629807|1.0|0.001|29.24|1.65|2.37|0.03|0
5630003|1.0|0.001|31.8|1.39|2.41|0.02|0
5630116|1.0|0.001|34.05|1.41|2.44|0.02|0
5630175|1.0|0.001|44.78|1.3|2.56|0.01|0
5630215|1.0|0.001|97.13|3.01|2.92|0.01|0
5630244|0.995|0.03|6.17|0.27|1.68|0.02|0
5630391|1.0|0.001|38.04|1.28|2.5|0.02|0
5630500|1.0|0.001|55.48|1.69|2.66|0.01|0
5630622|1.0|0.001|40.29|1.25|2.52|0.02|0
5630972|0.807|0.44|33.56|3.56|2.4|0.05|0
5630997|1.0|0.001|27.96|1.63|2.36|0.03|2
5631061|1.0|0.001|31.74|2.39|2.41|0.03|0
5631398|1.0|0.001|24.73|0.99|2.29|0.02|0
5631472|0.894|0.199|10.33|0.49|1.9|0.02|0
5631694|1.0|0.001|31.65|1.53|2.42|0.02|0
5631853|1.0|0.002|99.55|3.0|2.91|0.02|0
5631956|1.0|0.001|54.81|1.9|2.66|0.02|0
5632954|1.0|0.001|34.24|1.1|2.46|0.02|0
5633306|1.0|0.001|51.89|1.59|2.64|0.02|0
5633342|0.963|0.073|175.75|19.85|3.18|0.05|0
5633386|0.807|0.375|91.48|9.41|2.92|0.05|1
5636495|1.0|0.003|30.91|2.47|2.45|0.04|2
5636540|1.0|0.001|44.27|1.38|2.56|0.01|2
5636780|1.0|0.001|13.07|0.79|2.01|0.03|0
5637036|1.0|0.001|60.81|1.85|2.7|0.01|2
5637392|1.0|0.001|82.98|2.38|2.84|0.01|0
5637499|0.947|0.146|113.69|3.83|3.03|0.02|1
5638699|0.99|0.024|130.94|4.12|3.07|0.01|1
5638865|1.0|0.001|46.51|1.38|2.58|0.01|0
5639284|0.66|0.413|186.7|6.89|3.2|0.02|0M
5639438|1.0|0.001|178.91|5.41|3.17|0.01|0
5639562|1.0|0.001|11.39|0.53|1.95|0.02|0
5640750|1.0|0.001|24.84|1.08|2.3|0.02|0
5640764|0.968|0.115|34.6|2.28|2.51|0.03|2
5640843|1.0|0.001|30.02|1.96|2.39|0.03|0
5641247|1.0|0.001|9.0|0.34|1.85|0.02|0
5641322|1.0|0.001|52.57|1.86|2.63|0.02|0
5641908|0.998|0.006|9.07|0.4|1.87|0.02|2
5642003|0.965|0.091|103.91|5.83|2.92|0.03|2
5642574|0.989|0.05|45.22|1.51|2.56|0.02|0
5644388|1.0|0.002|37.98|1.41|2.48|0.02|0
5644393|0.997|0.026|88.58|18.0|2.92|0.09|1
5645172|0.995|0.018|38.8|1.5|2.53|0.02|2
5645576|1.0|0.003|125.16|3.52|3.01|0.01|0
5645845|1.0|0.001|69.7|2.3|2.75|0.01|0
5646434|0.6|0.506|5.19|0.2|1.6|0.02|2M
5646532|0.828|0.145|8.0|0.71|1.8|0.04|0
5647403|0.693|0.38|17.57|2.65|2.22|0.07|1M
5647667|1.0|0.001|42.93|1.24|2.55|0.01|0
5647719|0.999|0.005|163.35|5.0|3.14|0.01|0
5647777|1.0|0.001|94.43|2.9|2.9|0.01|0
5648159|1.0|0.001|205.1|6.34|3.23|0.01|2
5648794|-99.0|-99.0|33.01|1.34|-99.0|-99.0|2
5648894|1.0|0.001|74.04|2.84|2.8|0.02|0
5649027|1.0|0.002|74.23|2.38|2.8|0.01|0
5649129|0.985|0.041|245.56|8.91|3.31|0.02|0
5649163|0.861|0.343|40.12|5.04|2.56|0.06|1
5649238|0.921|0.244|109.78|6.65|2.97|0.03|0
5649538|1.0|0.001|70.9|2.17|2.78|0.02|0
5649546|1.0|0.001|35.95|1.06|2.47|0.01|0
5650420|0.931|0.292|35.64|2.49|2.47|0.03|0
5650499|0.999|0.002|67.85|2.32|2.76|0.02|0
5650699|0.772|0.242|16.06|1.27|2.2|0.04|2
5650915|1.0|0.001|38.78|1.33|2.55|0.02|1
5650920|1.0|0.001|39.93|1.39|2.53|0.02|0
5650945|0.999|0.004|171.66|5.42|3.15|0.02|0
5651153|1.0|0.001|32.63|3.52|2.53|0.05|1
5651262|1.0|0.001|39.37|1.93|2.51|0.02|0
5651392|0.914|0.245|37.1|1.88|2.48|0.02|0
5651528|0.673|0.314|18.65|2.55|2.24|0.06|1
5651608|0.997|0.007|8.56|0.81|1.82|0.04|0
5652704|0.717|0.297|12.12|0.53|1.96|0.02|1
5653514|0.988|0.056|33.45|1.9|2.49|0.03|1
5653608|0.946|0.17|10.65|0.38|1.99|0.02|1
5653610|0.667|0.288|12.99|0.66|2.01|0.02|2
5653970|1.0|0.001|113.5|3.57|2.98|0.01|0
5682548|1.0|0.001|33.13|1.3|2.43|0.02|0
5683110|1.0|0.001|90.72|2.66|2.87|0.01|0
5683135|0.871|0.222|241.38|24.76|3.31|0.05|0
5683397|1.0|0.001|10.68|0.41|1.92|0.02|0
5683774|0.655|0.31|215.3|31.96|3.26|0.06|0M
5683969|1.0|0.001|57.36|1.72|2.67|0.02|0
5684270|1.0|0.001|26.79|1.21|2.35|0.02|0
5684420|0.853|0.248|211.22|26.8|3.26|0.06|0
5685000|1.0|0.001|29.88|1.73|2.4|0.03|0
5685237|1.0|0.001|106.17|2.95|2.95|0.01|0
5685244|1.0|0.001|32.69|2.39|2.43|0.03|0
5685279|1.0|0.003|8.59|0.69|1.84|0.04|0
5685458|1.0|0.001|20.66|0.94|2.23|0.02|0
5685527|0.992|0.021|228.34|6.84|3.28|0.02|0
5685682|1.0|0.001|98.79|2.86|2.92|0.01|0
5685697|1.0|0.001|33.19|1.26|2.45|0.02|0
5685751|1.0|0.001|30.63|1.82|2.41|0.03|0
5686036|1.0|0.001|38.43|1.35|2.49|0.02|0
5686865|-99.0|-99.0|18.63|0.74|-99.0|-99.0|2
5687374|0.983|0.046|6.38|0.48|1.69|0.03|0
5687745|1.0|0.001|32.53|1.36|2.44|0.02|0
5688694|1.0|0.001|48.15|1.38|2.59|0.01|0
5688727|1.0|0.001|7.4|0.27|1.76|0.02|0
5689343|1.0|0.001|98.57|3.1|2.93|0.02|0
5689448|1.0|0.001|32.7|1.62|2.44|0.02|0
5689553|0.902|0.198|7.56|0.61|1.77|0.04|0
5689606|1.0|0.001|45.46|1.41|2.57|0.02|0
5689617|1.0|0.001|33.11|1.25|2.43|0.02|0
5689750|1.0|0.001|30.47|1.97|2.4|0.03|0
5689828|0.951|0.109|241.12|11.34|3.32|0.02|0
5690169|1.0|0.001|27.32|1.79|2.35|0.03|0
5690239|1.0|0.001|46.16|1.43|2.58|0.02|0
5693324|1.0|0.001|65.56|2.08|2.74|0.01|0
5693335|0.84|0.272|276.97|17.7|3.38|0.03|0
5693423|0.999|0.005|131.37|4.13|3.05|0.02|0
5693454|1.0|0.001|122.12|3.38|3.0|0.01|0
5693543|1.0|0.001|30.89|1.36|2.42|0.02|0
5693812|0.72|0.43|231.61|18.51|3.29|0.04|0M
5694017|1.0|0.002|183.32|6.22|3.18|0.02|0
5694218|0.988|0.035|17.21|1.27|2.14|0.03|0
5694334|1.0|0.001|85.38|2.43|2.86|0.01|0
5694346|1.0|0.001|38.87|1.26|2.51|0.02|0
5694411|1.0|0.001|88.76|2.63|2.88|0.01|0
5694547|1.0|0.001|59.27|1.73|2.71|0.01|0
5694630|1.0|0.003|109.65|3.26|2.97|0.01|0
5694720|1.0|0.001|36.17|2.09|2.47|0.03|0
5694812|0.973|0.026|136.12|21.16|3.07|0.07|0
5694861|1.0|0.002|31.87|1.35|2.45|0.02|2
5695038|0.99|0.017|189.51|6.32|3.2|0.02|0
5695096|1.0|0.001|32.63|1.46|2.43|0.02|0
5695112|1.0|0.001|30.42|1.9|2.4|0.03|0
5695302|1.0|0.001|25.36|0.88|2.34|0.02|0
5695530|1.0|0.002|35.96|2.41|2.48|0.03|0
5695794|1.0|0.001|32.04|1.16|2.45|0.02|0
5695835|1.0|0.001|31.11|1.29|2.43|0.02|0
5695986|0.977|0.04|225.96|37.49|3.28|0.07|0
5696036|1.0|0.001|43.76|1.42|2.57|0.02|0
5696081|1.0|0.001|230.19|29.88|3.28|0.06|0
5696539|1.0|0.001|65.77|1.91|2.73|0.01|0
5696552|1.0|0.001|24.9|1.17|2.33|0.02|0
5696571|1.0|0.001|31.99|1.37|2.44|0.02|0
5696738|1.0|0.001|18.63|0.66|2.19|0.02|0
5696938|1.0|0.001|108.99|3.2|2.97|0.01|0
5696950|1.0|0.001|35.98|1.21|2.49|0.02|0
5697234|1.0|0.001|42.23|1.36|2.55|0.02|0
5697390|1.0|0.003|63.25|1.77|2.71|0.01|0
5697479|1.0|0.002|7.81|0.27|1.81|0.02|0
5697921|0.912|0.278|164.15|6.1|3.19|0.02|2
5697980|1.0|0.002|159.93|4.88|3.13|0.02|0
5698006|1.0|0.001|9.03|0.66|1.87|0.03|0
5698093|1.0|0.001|183.05|5.63|3.18|0.01|0
5698156|1.0|0.001|10.04|0.73|1.91|0.03|0
5698201|0.98|0.058|226.93|7.49|3.3|0.02|0
5698599|1.0|0.001|31.83|1.74|2.43|0.02|0
5698705|1.0|0.001|30.79|1.33|2.41|0.02|0
5698896|1.0|0.001|32.1|1.41|2.42|0.02|0
5700039|1.0|0.002|30.66|1.14|2.44|0.02|1
5700051|1.0|0.001|30.33|1.21|2.41|0.02|0
5700274|0.998|0.01|138.6|4.18|3.06|0.02|0
5700368|1.0|0.001|34.8|2.29|2.46|0.03|0
5700391|0.992|0.044|12.28|0.48|1.99|0.02|0
5700488|0.996|0.016|6.01|0.2|1.66|0.02|0
5701051|1.0|0.001|37.09|2.03|2.48|0.02|0
5701692|1.0|0.001|37.0|2.31|2.47|0.03|0
5701717|1.0|0.001|30.91|1.69|2.41|0.02|0
5701821|1.0|0.001|31.97|1.43|2.42|0.02|0
5701829|1.0|0.001|141.83|4.36|3.07|0.01|0
5701850|1.0|0.001|41.28|1.4|2.53|0.02|0
5702180|1.0|0.001|47.15|1.74|2.59|0.02|0
5702196|1.0|0.002|31.28|1.27|2.44|0.02|2
5702251|1.0|0.001|150.4|4.67|3.1|0.01|0
5702338|0.893|0.183|254.94|26.19|3.33|0.05|0
5702382|1.0|0.001|41.02|1.54|2.53|0.02|0
5702396|1.0|0.001|144.53|4.23|3.09|0.01|0
5702569|1.0|0.001|41.2|1.52|2.52|0.02|0
5702782|1.0|0.001|179.19|5.48|3.19|0.02|0
5702888|1.0|0.001|51.7|1.42|2.63|0.01|0
5703053|0.999|0.003|8.28|0.26|1.84|0.02|0
5703201|1.0|0.001|80.07|2.34|2.82|0.01|0
5703347|0.945|0.127|51.92|12.5|2.64|0.1|0
5703348|1.0|0.001|33.54|1.73|2.44|0.02|0
5705536|1.0|0.001|33.67|1.29|2.44|0.02|0
5705708|1.0|0.001|17.26|0.6|2.15|0.02|0
5705719|0.743|0.53|17.56|0.7|2.2|0.02|1M
5705748|1.0|0.001|29.75|1.78|2.39|0.03|0
5705767|0.984|0.04|190.83|5.69|3.21|0.01|2
5705925|1.0|0.002|92.14|2.8|2.89|0.02|0
5706094|0.999|0.005|242.56|9.99|3.31|0.02|0
5706341|1.0|0.001|89.81|2.64|2.89|0.01|0
5706531|1.0|0.001|70.68|1.95|2.77|0.01|0
5706631|0.987|0.036|115.23|3.62|3.02|0.02|0
5706724|1.0|0.001|97.43|2.89|2.91|0.01|0
5706754|1.0|0.002|133.09|3.99|3.06|0.02|0
5706760|1.0|0.001|37.48|1.68|2.49|0.02|0
5706878|1.0|0.001|34.23|1.07|2.45|0.01|0
5706980|0.996|0.019|32.07|2.59|2.44|0.04|2
5707098|1.0|0.001|41.04|1.39|2.54|0.02|0
5707115|1.0|0.001|90.66|2.69|2.87|0.01|0
5707145|1.0|0.001|33.13|1.07|2.44|0.02|2
5707264|0.996|0.019|27.51|1.52|2.39|0.03|1
5707269|0.999|0.002|203.45|6.42|3.24|0.01|0
5707311|1.0|0.001|32.98|1.27|2.43|0.02|0
5707338|1.0|0.001|88.06|2.97|2.87|0.02|0
5707416|1.0|0.001|48.71|1.42|2.59|0.01|0
5707560|1.0|0.001|30.56|1.65|2.39|0.02|0
5707691|1.0|0.001|9.0|0.38|1.86|0.02|0
5707854|1.0|0.001|16.11|0.77|2.1|0.02|0
5708077|1.0|0.001|28.03|1.48|2.36|0.02|0
5708483|1.0|0.001|51.31|1.36|2.61|0.01|0
5709182|1.0|0.001|31.44|1.51|2.42|0.02|0
5709233|1.0|0.001|33.15|1.2|2.42|0.02|0
5709235|1.0|0.001|39.73|1.14|2.51|0.01|0
5709265|1.0|0.001|47.67|1.46|2.59|0.02|0
5709564|1.0|0.001|31.34|2.28|2.41|0.03|0
5709663|0.971|0.062|194.51|7.15|3.22|0.02|0
5709667|1.0|0.001|92.15|2.62|2.88|0.01|0
5709787|1.0|0.001|21.35|1.06|2.23|0.02|0
5714754|0.998|0.009|191.35|6.14|3.21|0.01|0
5714791|1.0|0.001|24.31|1.22|2.31|0.02|0
5714999|0.973|0.079|247.24|9.18|3.33|0.02|0
5715463|0.952|0.118|85.7|4.2|2.86|0.02|2
5715911|1.0|0.001|87.12|2.62|2.87|0.01|0
5716459|1.0|0.001|59.98|2.7|2.7|0.02|0
5716526|1.0|0.001|9.09|0.46|1.85|0.02|0
5717058|1.0|0.001|57.25|1.65|2.68|0.01|0
5717080|1.0|0.001|41.79|1.35|2.54|0.02|0
5717389|0.998|0.004|139.15|4.58|3.06|0.01|0
5717417|1.0|0.001|84.4|2.59|2.85|0.01|1
5717420|1.0|0.001|85.01|2.54|2.85|0.01|0
5717541|1.0|0.001|174.56|5.42|3.17|0.01|0
5718010|1.0|0.001|43.83|1.36|2.56|0.01|0
5718230|1.0|0.001|28.71|1.16|2.38|0.02|0
5718239|1.0|0.001|47.78|1.3|2.6|0.01|0
5718472|1.0|0.001|32.16|1.52|2.43|0.02|0
5721762|1.0|0.001|37.23|1.48|2.48|0.02|0
5721975|1.0|0.001|82.68|2.53|2.84|0.01|0
5722012|1.0|0.001|52.81|1.74|2.64|0.01|0
5722272|1.0|0.001|46.4|1.31|2.58|0.01|0
5722826|1.0|0.001|40.0|1.37|2.52|0.02|0
5723238|0.999|0.005|14.79|2.11|2.06|0.06|0
5723313|0.998|0.007|38.43|2.48|2.54|0.03|1
5723895|0.973|0.158|45.92|5.01|2.63|0.05|1
5723909|1.0|0.001|42.43|1.91|2.54|0.02|0
5724214|1.0|0.002|177.08|5.39|3.17|0.02|0
5724772|0.992|0.027|12.93|0.78|2.0|0.03|0
5724947|1.0|0.001|11.81|0.86|1.97|0.03|0
5725087|0.719|0.435|6.31|0.26|1.7|0.02|0M
5725149|0.992|0.013|198.05|10.66|3.24|0.02|0
5726033|0.999|0.003|246.88|11.54|3.31|0.02|0
5726596|1.0|0.001|27.76|1.83|2.35|0.03|0
5726892|1.0|0.001|46.37|1.53|2.58|0.01|0
5726966|1.0|0.003|7.39|0.54|1.76|0.03|0
5727534|1.0|0.001|36.0|1.1|2.48|0.02|0
5728367|1.0|0.001|24.2|0.97|2.3|0.02|0
5728401|1.0|0.001|35.22|1.59|2.46|0.02|0
5728553|1.0|0.001|37.47|1.22|2.49|0.01|0
5728738|1.0|0.001|38.24|1.29|2.49|0.02|0
5728791|1.0|0.001|42.35|1.32|2.54|0.02|0
5728851|1.0|0.001|38.08|1.14|2.5|0.02|0
5730384|1.0|0.001|30.67|1.72|2.4|0.02|0
5730508|1.0|0.001|17.77|0.74|2.15|0.02|0
5730530|0.648|0.318|9.85|0.38|1.95|0.02|1M
5730703|1.0|0.001|51.36|1.57|2.63|0.01|0
5730740|0.999|0.003|19.25|1.09|2.16|0.03|0
5730876|0.701|0.442|19.5|2.71|2.24|0.06|1M
5730952|1.0|0.001|42.64|1.89|2.55|0.02|0
5730973|0.915|0.178|10.7|0.51|1.92|0.02|0
5731004|0.999|0.009|81.51|2.85|2.83|0.02|0
5731385|1.0|0.001|33.27|1.21|2.44|0.02|0
5731386|1.0|0.001|50.24|1.39|2.61|0.01|2
5731450|0.963|0.179|224.15|7.56|3.28|0.02|0
5731766|1.0|0.001|51.33|1.64|2.63|0.01|0
5731852|0.998|0.005|243.9|9.94|3.31|0.02|0
5731891|1.0|0.001|56.15|1.48|2.67|0.01|0
5731954|0.815|0.358|76.67|3.17|2.82|0.02|0
5732285|1.0|0.001|34.9|1.55|2.46|0.02|0
5732418|1.0|0.001|32.43|1.44|2.42|0.02|0
5732630|0.962|0.09|208.8|15.12|3.24|0.03|0
5732922|1.0|0.001|27.64|1.26|2.36|0.02|0
5733072|1.0|0.002|103.2|3.22|2.93|0.02|0
5733555|1.0|0.001|55.26|1.71|2.66|0.01|0
5733578|0.993|0.026|61.38|1.85|2.68|0.02|0
5733659|1.0|0.003|45.8|1.42|2.58|0.02|0
5733975|1.0|0.001|91.93|2.67|2.89|0.01|0
5734092|1.0|0.001|62.99|1.99|2.72|0.01|0
5734154|0.786|0.457|5.77|0.24|1.64|0.02|0M
5734420|0.976|0.047|8.56|0.54|1.77|0.03|0
5734838|1.0|0.001|59.2|2.0|2.69|0.02|0
5734889|1.0|0.001|36.81|1.26|2.49|0.02|0
5735042|1.0|0.002|73.19|4.21|2.79|0.03|0
5735779|1.0|0.001|35.34|1.19|2.47|0.01|2
5736093|1.0|0.002|97.77|4.48|2.92|0.02|0
5736713|1.0|0.001|41.43|1.14|2.53|0.01|0
5736841|1.0|0.001|65.74|1.96|2.75|0.01|2
5736877|1.0|0.001|34.59|1.21|2.46|0.02|0
5736976|1.0|0.001|29.49|1.4|2.38|0.02|0
5737013|1.0|0.001|34.82|1.35|2.46|0.02|0
5737031|1.0|0.001|42.48|1.32|2.54|0.02|0
5737282|1.0|0.001|63.37|2.13|2.72|0.02|0
5737554|0.93|0.276|97.3|6.04|2.92|0.03|0
5737655|1.0|0.001|32.11|1.97|2.44|0.03|0
5737673|1.0|0.001|34.7|1.92|2.45|0.03|0
5737717|0.909|0.302|221.13|7.16|3.26|0.01|0
5738209|0.633|0.531|48.71|5.35|2.56|0.05|1M
5739098|1.0|0.002|76.67|2.3|2.81|0.01|0
5767490|1.0|0.001|47.65|1.41|2.59|0.01|0
5767932|1.0|0.001|28.75|1.34|2.39|0.02|0
5768075|1.0|0.001|119.91|3.69|2.99|0.02|0
5768166|1.0|0.001|38.03|1.81|2.5|0.02|0
5768435|1.0|0.002|64.14|2.11|2.72|0.02|0
5768953|1.0|0.001|13.36|0.8|2.04|0.03|0
5769244|1.0|0.001|139.42|4.59|3.06|0.01|0
5769434|0.984|0.104|87.04|2.63|2.86|0.02|0
5770031|1.0|0.001|34.0|1.47|2.46|0.02|0
5770276|0.989|0.015|257.52|20.06|3.34|0.03|0
5770415|1.0|0.001|48.66|1.31|2.6|0.01|0
5770538|0.985|0.024|209.89|13.92|3.26|0.03|0
5770637|1.0|0.001|41.66|1.32|2.54|0.02|0
5770923|1.0|0.001|87.22|2.61|2.87|0.02|0
5771092|1.0|0.001|30.81|1.27|2.41|0.02|0
5771513|1.0|0.001|31.74|1.55|2.44|0.02|0
5771621|0.999|0.003|158.1|5.07|3.13|0.02|0
5771685|1.0|0.001|40.6|1.58|2.53|0.02|0
5771687|1.0|0.001|33.29|2.34|2.43|0.03|0
5772710|1.0|0.001|33.03|1.62|2.43|0.02|0
5772756|0.996|0.008|232.43|10.54|3.3|0.02|0
5772994|1.0|0.001|30.98|1.5|2.41|0.02|2
5773045|1.0|0.001|21.99|0.79|2.26|0.02|0
5773063|1.0|0.001|47.86|1.33|2.6|0.01|0
5773100|0.999|0.005|33.41|2.12|2.46|0.03|2
5773191|0.998|0.005|118.77|3.8|3.0|0.02|0
5773365|0.991|0.017|232.24|13.68|3.3|0.03|0
5773384|1.0|0.001|28.31|1.47|2.38|0.02|0
5773973|1.0|0.001|95.99|2.78|2.9|0.01|0
5774024|1.0|0.001|56.69|1.6|2.67|0.01|0
5774124|1.0|0.001|30.9|1.75|2.4|0.03|0
5774266|0.997|0.011|187.49|6.05|3.21|0.02|0
5774558|1.0|0.001|49.91|1.48|2.62|0.01|0
5774568|1.0|0.001|111.62|3.43|2.97|0.02|0
5774861|1.0|0.001|31.84|1.66|2.41|0.02|0
5774942|1.0|0.001|33.74|1.33|2.45|0.02|0
5774953|1.0|0.001|31.5|1.72|2.41|0.02|0
5775127|0.99|0.046|17.68|1.62|2.17|0.04|0
5775192|1.0|0.001|31.66|1.25|2.43|0.02|0
5775254|1.0|0.001|33.18|1.33|2.46|0.02|0
5775297|1.0|0.001|40.5|1.42|2.52|0.02|0
5775365|1.0|0.001|75.5|2.57|2.81|0.02|0
5779029|1.0|0.001|30.61|1.95|2.42|0.03|0
5779069|0.976|0.156|79.19|2.35|2.82|0.01|2
5779177|1.0|0.001|41.7|1.41|2.54|0.02|0
5779418|0.985|0.036|9.09|0.67|1.85|0.03|0
5779643|1.0|0.001|53.82|1.52|2.66|0.01|0
5779724|0.996|0.02|7.09|0.34|1.74|0.02|0
5779754|1.0|0.001|30.3|1.72|2.41|0.03|0
5780072|1.0|0.001|30.92|1.22|2.41|0.02|0
5780142|1.0|0.001|32.46|1.84|2.42|0.02|0
5780388|0.713|0.318|175.87|30.42|3.17|0.08|0
5780414|0.986|0.024|194.8|6.77|3.21|0.02|0
5780424|1.0|0.002|11.04|0.62|1.94|0.02|0
5780444|1.0|0.001|33.22|1.72|2.46|0.02|0
5780561|0.631|0.559|5.18|0.28|1.6|0.02|0M
5780614|1.0|0.001|170.39|6.15|3.15|0.02|0
5780782|1.0|0.001|11.8|0.72|1.97|0.03|0
5780828|1.0|0.001|61.04|1.73|2.69|0.01|0
5781284|1.0|0.001|30.57|1.23|2.41|0.02|2
5781580|1.0|0.001|57.4|1.62|2.67|0.01|0
5781703|1.0|0.001|33.12|1.44|2.43|0.02|0
5781710|0.548|0.554|68.91|13.59|2.78|0.09|1M
5781782|1.0|0.001|36.14|1.39|2.48|0.02|0
5781827|0.985|0.061|4.56|0.33|1.54|0.03|0
5781901|1.0|0.001|44.98|1.31|2.56|0.01|0
5782127|1.0|0.001|30.87|1.71|2.41|0.02|0
5782376|0.532|0.437|12.04|1.21|1.94|0.04|0M
5782671|1.0|0.001|20.78|0.9|2.22|0.02|0
5782777|1.0|0.001|24.63|0.82|2.31|0.02|0
5782792|1.0|0.001|29.93|1.58|2.39|0.02|0
5783113|1.0|0.001|44.6|2.24|2.57|0.02|0
5783115|1.0|0.001|29.41|1.54|2.4|0.02|0
5783143|1.0|0.001|38.45|1.11|2.5|0.01|0
5784094|1.0|0.001|23.85|1.08|2.28|0.02|0
5784288|1.0|0.001|34.45|1.32|2.45|0.02|0
5784536|1.0|0.001|27.24|1.22|2.35|0.02|0
5785056|1.0|0.001|36.36|1.26|2.49|0.02|0
5785268|1.0|0.001|93.76|2.84|2.89|0.01|0
5785547|0.918|0.213|218.16|8.9|3.26|0.02|0
5785573|1.0|0.002|7.73|0.33|1.78|0.02|0
5785620|1.0|0.001|30.64|1.8|2.4|0.03|0
5785710|1.0|0.001|15.06|0.71|2.08|0.02|0
5785742|0.954|0.148|18.02|0.63|2.16|0.02|2
5785756|0.994|0.027|68.08|1.94|2.75|0.01|0
5785858|1.0|0.001|40.08|1.28|2.53|0.02|0
5785879|1.0|0.001|31.6|2.11|2.41|0.03|0
5785971|1.0|0.001|106.75|3.18|2.96|0.02|0
5786154|0.988|0.098|22.66|2.84|2.26|0.05|0
5786229|0.999|0.002|151.43|4.91|3.1|0.01|0
5786801|0.999|0.004|30.58|1.55|2.42|0.02|2
5786982|1.0|0.001|32.8|1.35|2.44|0.02|0
5787509|1.0|0.001|27.59|1.7|2.35|0.03|0
5787662|1.0|0.001|91.49|2.99|2.9|0.02|0
5787841|0.985|0.111|36.28|1.17|2.48|0.02|0
5788021|1.0|0.001|14.25|1.03|2.05|0.03|0
5788076|1.0|0.001|33.33|1.25|2.45|0.02|0
5788154|1.0|0.001|31.17|1.69|2.42|0.02|0
5788235|1.0|0.001|33.36|1.32|2.45|0.02|0
5788275|1.0|0.001|32.32|1.39|2.43|0.02|0
5788354|1.0|0.001|35.51|1.71|2.47|0.02|0
5788559|0.999|0.005|145.72|4.41|3.09|0.02|0
5790744|1.0|0.001|49.44|1.42|2.61|0.01|0
5790837|1.0|0.001|47.78|1.97|2.59|0.02|0
5791045|1.0|0.002|111.89|3.39|2.96|0.02|0
5791135|1.0|0.001|45.85|1.36|2.58|0.01|0
5791353|1.0|0.001|31.51|1.18|2.41|0.02|0
5791709|0.992|0.034|4.93|0.32|1.58|0.03|0
5791753|0.932|0.142|12.86|1.14|1.98|0.04|0
5791844|1.0|0.001|54.05|1.61|2.66|0.02|0
5791856|1.0|0.001|39.49|1.22|2.52|0.01|2
5791860|1.0|0.001|24.82|1.34|2.3|0.02|0
5791882|1.0|0.001|32.33|1.33|2.43|0.02|0
5791889|1.0|0.001|123.1|3.62|3.01|0.01|0
5791891|0.681|0.472|8.39|1.09|1.81|0.06|0M
5792113|1.0|0.001|33.2|1.64|2.43|0.02|0
5792408|1.0|0.001|46.15|1.38|2.58|0.02|0
5792421|1.0|0.001|44.68|1.81|2.58|0.02|0
5792500|1.0|0.001|44.48|1.91|2.57|0.02|0
5792558|0.558|0.548|16.51|1.33|2.12|0.04|0M
5792581|1.0|0.001|77.24|2.43|2.81|0.01|0
5792770|0.963|0.091|38.64|1.66|2.5|0.02|2
5792848|1.0|0.001|29.84|1.45|2.4|0.02|0
5792887|1.0|0.002|10.27|0.42|1.91|0.02|0
5792889|1.0|0.001|151.51|4.47|3.12|0.01|0
5792936|1.0|0.001|31.19|1.32|2.41|0.02|0
5793098|1.0|0.001|32.82|2.01|2.42|0.03|0
5793223|1.0|0.001|32.27|1.33|2.42|0.02|0
5793427|1.0|0.001|99.53|3.05|2.92|0.02|0
5793628|1.0|0.001|40.54|2.22|2.53|0.02|0
5793752|0.99|0.013|164.77|19.91|3.14|0.05|0
5794079|1.0|0.001|18.42|1.13|2.17|0.03|0
5794100|1.0|0.001|34.35|1.37|2.45|0.02|0
5794180|0.999|0.005|48.68|1.43|2.63|0.01|2
5794363|1.0|0.001|20.67|0.83|2.22|0.02|0
5794479|1.0|0.002|199.76|6.26|3.23|0.02|0
5794496|1.0|0.001|34.9|1.2|2.46|0.02|0
5794502|0.662|0.414|127.82|13.42|3.03|0.05|0M
5794680|0.999|0.004|189.71|5.99|3.2|0.02|0
5795250|1.0|0.001|51.63|1.48|2.63|0.01|0
5795361|1.0|0.001|33.9|1.14|2.44|0.02|0
5795475|0.998|0.004|200.89|6.41|3.23|0.01|0
5795583|1.0|0.001|33.06|1.31|2.43|0.02|2
5795626|1.0|0.001|36.28|1.99|2.49|0.02|0
5795688|1.0|0.001|78.54|2.16|2.82|0.01|0
5795802|0.53|0.461|193.99|22.01|3.23|0.05|0M
5795915|0.999|0.003|151.38|4.51|3.1|0.01|2
5796504|1.0|0.001|25.83|1.27|2.34|0.02|0
5801446|1.0|0.001|24.67|1.09|2.31|0.02|0
5801591|0.998|0.012|10.31|0.68|1.91|0.03|0
5801629|1.0|0.001|7.94|0.4|1.79|0.02|0
5801717|1.0|0.001|42.4|1.3|2.55|0.02|0
5801749|1.0|0.001|37.35|1.19|2.49|0.02|0
5802020|0.624|0.449|38.61|24.66|2.51|0.28|2M
5802193|0.937|0.137|162.76|6.88|3.14|0.02|0
5802400|1.0|0.001|30.53|1.34|2.41|0.02|0
5802420|1.0|0.001|32.49|1.34|2.43|0.02|2
5802562|1.0|0.001|20.86|1.48|2.22|0.03|0
5802573|1.0|0.001|81.02|2.45|2.83|0.02|0
5802685|1.0|0.001|40.72|1.19|2.52|0.01|0
5802797|1.0|0.002|133.61|4.0|3.05|0.01|0
5803563|1.0|0.001|17.18|1.53|2.14|0.04|2
5803651|1.0|0.001|36.25|1.4|2.47|0.02|0
5803747|1.0|0.001|23.74|1.57|2.29|0.03|0
5806522|1.0|0.001|59.65|1.95|2.68|0.01|0
5806620|1.0|0.001|32.88|1.23|2.45|0.02|0
5806787|1.0|0.001|32.58|1.61|2.44|0.02|0
5807007|0.96|0.091|9.56|0.35|1.88|0.02|0
5807316|1.0|0.001|39.54|1.29|2.52|0.02|0
5807441|0.872|0.216|42.67|6.67|2.57|0.07|1
5807711|0.999|0.002|212.69|6.48|3.26|0.02|0
5807853|0.971|0.049|217.07|11.3|3.26|0.02|0
5808398|1.0|0.001|126.32|4.17|3.02|0.01|0
5808438|1.0|0.001|33.6|1.38|2.45|0.02|0
5808444|1.0|0.001|37.6|1.66|2.49|0.02|0
5809445|1.0|0.001|38.53|1.37|2.51|0.02|0
5809796|0.993|0.028|64.55|17.08|2.72|0.12|0
5810333|1.0|0.001|28.9|1.95|2.37|0.03|0
5810513|0.997|0.01|194.83|6.87|3.21|0.02|0
5811766|1.0|0.001|45.66|1.71|2.57|0.02|0
5812244|0.988|0.078|31.05|1.12|2.46|0.02|1
5812955|1.0|0.001|69.19|1.93|2.75|0.01|0
5813445|1.0|0.001|55.27|1.47|2.66|0.01|0
5814204|1.0|0.001|61.84|6.93|2.7|0.05|0
5814723|0.999|0.004|22.49|0.82|2.27|0.02|2
5816145|1.0|0.001|49.72|1.57|2.61|0.01|0
5816540|1.0|0.001|10.96|0.82|1.93|0.03|0
5816547|1.0|0.001|32.83|1.48|2.43|0.02|0
5816923|1.0|0.001|75.02|2.1|2.79|0.01|0
5817028|1.0|0.001|31.12|1.07|2.42|0.02|2
5817588|0.999|0.002|120.29|4.06|3.0|0.02|0
5818064|0.999|0.005|36.53|1.24|2.49|0.02|2
5818104|0.965|0.06|9.11|0.37|1.92|0.02|1
5819258|1.0|0.001|7.12|0.28|1.74|0.02|0
5819905|1.0|0.001|47.46|1.48|2.59|0.02|0
5819994|1.0|0.001|40.56|1.3|2.53|0.02|0
5820359|1.0|0.001|122.99|3.59|3.01|0.01|0
5820672|0.991|0.024|135.33|4.13|3.06|0.02|0
5820819|0.712|0.44|46.87|1.89|2.57|0.02|0M
5821353|0.676|0.369|121.01|10.64|3.01|0.04|0M
5822232|1.0|0.001|35.59|1.53|2.46|0.02|0
5822889|0.838|0.257|149.87|15.55|3.11|0.05|0
5822936|1.0|0.001|41.97|1.56|2.54|0.02|0
5824148|1.0|0.001|175.06|5.24|3.17|0.02|0
5824221|0.819|0.399|7.15|0.62|1.8|0.04|1
5853260|1.0|0.001|37.36|2.19|2.49|0.03|0
5854149|1.0|0.001|41.59|1.39|2.54|0.02|0
5854239|1.0|0.001|30.09|1.61|2.39|0.02|0
5855054|1.0|0.001|27.51|1.34|2.34|0.02|0
5855086|1.0|0.001|37.1|2.54|2.49|0.03|0
5855568|1.0|0.001|34.75|1.61|2.47|0.02|0
5855715|1.0|0.001|32.19|1.78|2.45|0.03|0
5855929|0.766|0.415|4.67|0.45|1.55|0.04|0M
5856054|1.0|0.002|59.15|1.92|2.68|0.02|0
5856243|0.981|0.034|199.89|14.77|3.23|0.03|0
5856737|0.989|0.082|141.6|4.45|3.07|0.02|0
5856931|1.0|0.001|8.05|0.42|1.8|0.02|0
5857548|1.0|0.001|31.14|1.41|2.41|0.02|0
5857618|1.0|0.001|72.06|2.24|2.77|0.02|0
5857724|1.0|0.001|17.59|0.77|2.14|0.02|0
5857824|0.977|0.035|267.97|24.57|3.35|0.04|0
5857981|1.0|0.001|53.55|1.49|2.65|0.01|0
5857985|1.0|0.001|38.44|1.17|2.5|0.02|0
5858013|1.0|0.001|34.86|1.53|2.46|0.02|0
5858034|1.0|0.001|39.22|1.87|2.51|0.02|0
5858641|1.0|0.001|9.17|0.52|1.86|0.03|0
5858947|1.0|0.001|168.12|5.16|3.16|0.02|0
5859081|1.0|0.001|16.74|0.65|2.11|0.02|0
5859492|1.0|0.001|33.65|2.17|2.44|0.03|0
5859702|0.991|0.018|296.0|14.36|3.4|0.02|0
5860093|1.0|0.001|51.07|1.62|2.63|0.02|0
5860116|1.0|0.001|34.28|1.54|2.46|0.02|0
5860478|1.0|0.001|32.5|1.56|2.44|0.02|0
5865835|0.983|0.036|229.95|20.21|3.29|0.04|0
5866138|1.0|0.001|91.0|2.61|2.89|0.01|0
5866229|1.0|0.002|144.41|4.15|3.09|0.01|0
5866482|0.995|0.025|28.83|1.09|2.41|0.02|1
5866537|1.0|0.001|105.32|3.07|2.94|0.01|0
5866737|1.0|0.001|66.18|2.02|2.74|0.01|0
5866944|1.0|0.001|31.04|1.32|2.43|0.02|0
5866945|1.0|0.001|88.59|2.49|2.86|0.01|0
5867162|1.0|0.001|37.59|1.16|2.5|0.02|0
5867378|1.0|0.001|41.24|2.26|2.54|0.03|0
5867450|1.0|0.001|167.5|5.27|3.14|0.01|0
5867802|1.0|0.001|95.76|2.88|2.91|0.02|0
5867859|1.0|0.001|36.4|1.8|2.49|0.02|0
5867990|1.0|0.001|87.9|2.59|2.86|0.01|0
5868159|1.0|0.001|30.64|1.36|2.41|0.02|2
5868753|0.805|0.399|20.3|3.01|2.29|0.06|1
5869188|0.99|0.023|170.19|18.14|3.16|0.05|0
5869293|1.0|0.001|51.86|1.53|2.62|0.01|0
5869344|0.663|0.34|223.77|28.31|3.29|0.06|0M
5869538|1.0|0.001|203.26|6.39|3.23|0.01|0
5869582|0.999|0.002|191.4|5.82|3.21|0.02|0
5869586|1.0|0.002|37.85|4.75|2.52|0.06|2
5869785|0.988|0.044|223.89|7.63|3.27|0.02|0
5870857|0.99|0.025|278.68|13.34|3.37|0.02|0
5871123|0.982|0.025|188.4|11.47|3.22|0.03|0
5871273|1.0|0.001|35.43|1.83|2.48|0.02|0
5871340|1.0|0.001|30.64|1.49|2.4|0.02|0
5871381|1.0|0.001|52.46|1.42|2.64|0.01|0
5871426|0.995|0.013|25.53|1.24|2.35|0.02|1
5871792|1.0|0.001|37.98|1.68|2.49|0.02|0
5871971|1.0|0.001|28.61|1.5|2.39|0.02|0
5872139|0.626|0.427|34.26|1.74|2.5|0.02|1M
5872236|1.0|0.001|28.95|1.59|2.38|0.02|0
5872509|1.0|0.001|38.67|1.37|2.5|0.02|0
5873482|1.0|0.001|30.52|1.65|2.42|0.02|0
5876758|1.0|0.001|35.17|1.41|2.47|0.02|2
5876919|1.0|0.001|50.76|1.46|2.62|0.01|0
5876943|1.0|0.002|157.38|4.68|3.11|0.01|0
5876993|0.831|0.11|15.47|3.53|2.08|0.1|0
5877086|1.0|0.001|80.91|2.39|2.83|0.01|0
5877262|1.0|0.001|40.18|1.76|2.52|0.02|0
5877422|1.0|0.001|35.4|1.58|2.47|0.02|0
5877971|1.0|0.001|41.01|1.38|2.54|0.02|0
5878463|1.0|0.001|43.28|1.29|2.55|0.02|0
5878547|1.0|0.001|38.49|1.74|2.5|0.02|0
5878798|1.0|0.001|34.75|1.22|2.45|0.02|0
5878832|0.698|0.434|27.12|3.14|2.34|0.05|0M
5879053|0.998|0.004|246.65|11.03|3.31|0.02|0
5879112|1.0|0.001|29.22|1.3|2.39|0.02|2
5879114|0.999|0.002|216.54|6.93|3.26|0.02|0
5879210|0.997|0.013|7.74|0.27|1.79|0.02|2
5879265|0.621|0.417|7.72|0.57|1.78|0.03|0M
5879351|-99.0|-99.0|63.94|7.71|-99.0|-99.0|2
5879486|0.932|0.142|243.09|10.94|3.31|0.02|0
5879600|0.616|0.445|142.45|6.87|3.08|0.02|2M
5879610|1.0|0.001|64.27|2.03|2.72|0.02|0
5879728|1.0|0.001|37.5|1.63|2.5|0.02|0
5879876|1.0|0.001|32.09|1.42|2.41|0.02|0
5880056|1.0|0.002|174.46|5.33|3.16|0.02|0
5880144|0.992|0.02|257.59|10.76|3.34|0.02|2
5880155|0.753|0.4|35.75|3.98|2.45|0.05|0M
5880386|1.0|0.001|44.22|1.42|2.56|0.02|0
5880388|1.0|0.002|44.02|1.55|2.57|0.02|2
5880994|0.766|0.458|108.5|16.36|2.97|0.07|0M
5880996|1.0|0.002|96.31|3.03|2.91|0.02|2
5881079|1.0|0.001|66.34|1.95|2.75|0.01|0
5881162|1.0|0.001|38.37|1.47|2.49|0.02|0
5881168|1.0|0.001|30.69|1.37|2.41|0.02|0
5881316|1.0|0.001|74.33|2.11|2.79|0.01|0
5881336|1.0|0.001|58.86|1.68|2.67|0.01|0
5881406|1.0|0.001|32.73|1.21|2.45|0.02|0
5881468|1.0|0.001|59.83|1.8|2.69|0.02|0
5881531|1.0|0.001|43.21|1.24|2.55|0.01|0
5881715|1.0|0.001|31.11|1.51|2.42|0.02|0
5881733|0.995|0.012|7.89|0.57|1.75|0.03|0
5881794|1.0|0.001|52.2|1.46|2.64|0.01|0
5882005|1.0|0.001|80.17|2.52|2.82|0.01|0
5882210|1.0|0.001|132.08|4.05|3.04|0.01|0
5887403|1.0|0.001|58.4|1.73|2.7|0.01|0
5887428|1.0|0.001|41.75|1.22|2.55|0.01|0
5887567|1.0|0.001|29.89|1.96|2.39|0.03|0
5887600|1.0|0.001|34.89|1.41|2.46|0.02|0
5887609|0.765|0.233|47.36|9.87|2.57|0.09|0
5887977|1.0|0.001|27.6|1.89|2.36|0.03|0
5887986|0.953|0.187|50.79|20.93|2.65|0.18|2
5888131|1.0|0.001|32.77|1.58|2.43|0.02|0
5888454|1.0|0.001|44.03|1.86|2.57|0.02|0
5891718|0.732|0.375|42.31|3.01|2.53|0.03|0
5891971|1.0|0.001|30.37|1.75|2.41|0.03|0
5891982|1.0|0.001|39.36|1.61|2.51|0.02|0
5892161|1.0|0.003|28.32|2.09|2.35|0.03|0
5892169|0.869|0.202|111.81|6.11|2.98|0.02|0
5892228|0.55|0.51|47.82|9.92|2.65|0.09|1M
5892331|0.903|0.176|48.73|4.94|2.6|0.04|0
5892369|1.0|0.001|38.44|1.56|2.5|0.02|0
5892647|1.0|0.001|34.43|3.14|2.45|0.04|0
5892660|0.96|0.25|38.42|2.58|2.5|0.03|2
5893151|0.999|0.002|73.9|2.66|2.8|0.02|0
5893765|1.0|0.001|67.14|2.14|2.74|0.01|0
5893926|1.0|0.001|46.49|1.68|2.58|0.02|0
5894245|0.987|0.118|39.42|2.07|2.52|0.02|0
5894271|1.0|0.001|168.33|5.35|3.14|0.01|0
5894987|1.0|0.002|8.06|0.29|1.8|0.02|0
5896077|0.767|0.405|196.35|16.02|3.21|0.04|0
5896480|1.0|0.001|33.25|1.52|2.44|0.02|0
5897059|1.0|0.001|38.71|1.9|2.5|0.02|0
5897648|1.0|0.001|124.36|41.38|3.02|0.14|0
5898603|1.0|0.002|9.81|0.6|1.88|0.03|0
5898763|1.0|0.001|33.66|1.28|2.47|0.02|1
5899262|0.997|0.009|49.44|2.13|2.61|0.02|0
5899383|1.0|0.001|48.63|1.65|2.61|0.02|0
5899519|1.0|0.001|73.07|2.48|2.78|0.02|0
5899642|1.0|0.003|116.92|3.66|2.99|0.01|0
5900003|0.841|0.231|8.53|0.5|1.82|0.03|0
5900096|1.0|0.001|28.47|1.92|2.36|0.03|0
5900525|1.0|0.002|40.78|1.95|2.53|0.02|0
5900720|0.691|0.305|61.7|10.13|2.72|0.07|1
5901120|0.981|0.027|109.07|14.16|2.96|0.06|0
5901835|1.0|0.001|76.81|2.75|2.81|0.02|0
5902252|0.781|0.421|11.69|0.86|1.96|0.03|0M
5902477|1.0|0.001|70.98|2.19|2.78|0.02|0
5903484|1.0|0.001|32.88|1.6|2.43|0.02|0
5904332|0.999|0.006|8.03|0.29|1.79|0.02|0
5904817|0.972|0.127|9.71|0.35|1.94|0.02|1
5905140|0.906|0.24|21.76|1.76|2.3|0.04|1
5905457|0.994|0.006|264.53|24.03|3.35|0.04|0
5905516|0.999|0.003|99.3|3.54|2.92|0.02|0
5905600|1.0|0.001|25.65|1.21|2.31|0.02|0
5905655|1.0|0.001|13.71|0.66|2.03|0.02|0
5905685|1.0|0.001|43.83|1.74|2.56|0.02|0
5905736|1.0|0.001|91.91|2.73|2.88|0.01|0
5905907|1.0|0.001|121.38|3.57|3.0|0.01|0
5905992|0.986|0.038|9.45|0.87|1.86|0.04|0
5906289|1.0|0.001|9.54|0.42|1.88|0.02|0
5936874|1.0|0.001|32.43|1.75|2.43|0.02|0
5937398|1.0|0.001|120.6|3.66|3.0|0.02|0
5938297|0.996|0.016|71.14|2.06|2.79|0.01|0
5938404|1.0|0.001|51.35|1.4|2.63|0.01|0
5938430|1.0|0.001|58.85|1.71|2.69|0.01|0
5939253|1.0|0.001|77.57|2.18|2.81|0.01|0
5939482|1.0|0.002|51.01|1.55|2.62|0.02|0
5939766|1.0|0.001|79.42|2.24|2.83|0.01|0
5939996|1.0|0.001|32.95|1.33|2.45|0.02|0
5940017|1.0|0.002|101.93|3.1|2.93|0.02|0
5940060|1.0|0.001|55.09|2.27|2.65|0.02|0
5940068|1.0|0.001|91.49|2.68|2.88|0.01|0
5940228|1.0|0.001|25.0|1.35|2.31|0.02|0
5940587|1.0|0.002|101.94|3.01|2.94|0.01|0
5941057|1.0|0.001|32.22|1.22|2.41|0.02|0
5941984|0.908|0.124|224.99|19.28|3.27|0.04|0
5942638|1.0|0.001|56.93|1.69|2.67|0.01|0
5942731|-99.0|-99.0|104.49|4.1|2.94|0.02|0
5943345|1.0|0.001|53.02|1.9|2.64|0.02|0
5943448|1.0|0.001|37.31|1.27|2.49|0.02|0
5943695|0.988|0.054|9.01|0.71|1.87|0.03|0
5943771|0.846|0.251|190.12|9.12|3.21|0.02|0
5944493|1.0|0.001|32.49|1.28|2.44|0.02|0
5944521|1.0|0.001|29.38|1.53|2.39|0.02|0
5949648|1.0|0.001|41.17|1.27|2.53|0.02|0
5949964|1.0|0.001|37.69|1.4|2.5|0.02|0
5950394|1.0|0.001|35.08|1.62|2.46|0.02|0
5950668|1.0|0.001|12.13|0.72|1.98|0.03|0
5950735|1.0|0.001|32.33|1.6|2.43|0.02|0
5950889|1.0|0.001|15.88|0.59|2.11|0.02|0
5951057|1.0|0.002|77.63|2.16|2.82|0.01|0
5951730|1.0|0.001|24.92|1.17|2.33|0.02|0
5951742|1.0|0.001|28.83|1.47|2.4|0.02|0
5951952|0.938|0.139|236.93|8.97|3.31|0.02|0
5952107|1.0|0.001|31.75|1.43|2.42|0.02|0
5952262|1.0|0.001|59.67|1.96|2.7|0.02|0
5952695|0.967|0.11|5.71|0.42|1.64|0.03|0
5952802|1.0|0.001|38.41|1.34|2.51|0.02|0
5952890|1.0|0.001|50.27|1.34|2.61|0.01|0
5953256|0.937|0.113|269.76|18.94|3.36|0.03|0
5953386|0.999|0.002|139.96|4.23|3.08|0.02|0
5953450|1.0|0.002|141.85|4.27|3.07|0.01|0
5953709|1.0|0.001|92.53|3.09|2.9|0.02|0
5953993|0.995|0.013|70.42|2.83|2.82|0.02|1
5954336|1.0|0.003|24.49|2.23|2.28|0.04|0
5954353|0.989|0.035|93.34|3.01|2.88|0.02|0
5954370|1.0|0.001|23.35|1.86|2.28|0.04|0
5954569|1.0|0.001|26.47|1.3|2.34|0.02|0
5954815|1.0|0.001|159.39|5.39|3.12|0.02|0
5955077|1.0|0.001|34.31|1.24|2.46|0.02|0
5955404|1.0|0.001|39.44|1.53|2.53|0.02|0
5955675|1.0|0.001|29.97|1.49|2.41|0.02|0
5956038|1.0|0.001|33.22|1.44|2.45|0.02|0
5956105|1.0|0.001|55.9|2.13|2.66|0.02|0
5956596|0.787|0.292|132.68|13.65|3.05|0.05|0
5956625|0.682|0.391|6.97|0.77|1.73|0.05|0M
5956977|1.0|0.001|57.95|1.76|2.68|0.01|0
5959521|1.0|0.001|36.39|1.24|2.49|0.02|0
5959615|1.0|0.001|29.6|1.32|2.39|0.02|0
5960293|1.0|0.001|31.09|1.58|2.41|0.02|0
5960388|1.0|0.002|35.44|6.1|2.47|0.07|2
5960393|0.975|0.129|144.5|30.02|3.11|0.09|2
5960394|1.0|0.001|31.73|1.35|2.42|0.02|0
5960552|1.0|0.002|50.91|1.53|2.62|0.01|0
5960594|1.0|0.001|39.66|1.3|2.51|0.02|0
5960630|1.0|0.001|32.26|1.2|2.41|0.02|0
5960693|1.0|0.001|30.77|1.5|2.39|0.02|0
5960710|1.0|0.001|13.81|0.83|2.03|0.03|0
5960854|1.0|0.001|31.84|1.1|2.42|0.02|0
5960880|0.6|0.466|191.25|6.79|3.21|0.02|0M
5961015|1.0|0.001|45.69|1.64|2.58|0.02|0
5961168|1.0|0.001|32.93|1.45|2.43|0.02|0
5961669|0.997|0.009|29.02|2.2|2.38|0.03|0
5961755|1.0|0.002|103.85|2.91|2.96|0.01|0
5961985|1.0|0.001|254.33|9.56|3.33|0.02|0
5962031|1.0|0.001|13.19|0.67|2.02|0.02|0
5962165|1.0|0.001|33.83|1.63|2.44|0.02|0
5962235|1.0|0.001|38.47|1.23|2.49|0.02|0
5962323|1.0|0.001|85.66|2.42|2.85|0.01|0
5962369|1.0|0.001|31.56|1.35|2.42|0.02|0
5962395|1.0|0.001|31.56|1.37|2.41|0.02|0
5962451|1.0|0.001|95.25|2.83|2.9|0.01|0
5962470|1.0|0.001|36.5|1.33|2.48|0.02|0
5962817|1.0|0.001|31.96|1.29|2.42|0.02|0
5962892|1.0|0.001|33.1|1.29|2.44|0.02|0
5963127|0.895|0.306|83.18|3.11|2.84|0.02|2
5963287|0.998|0.008|198.37|6.05|3.22|0.02|0
5963339|1.0|0.001|10.0|0.77|1.9|0.03|0
5963732|1.0|0.001|9.83|0.69|1.89|0.03|0
5963894|1.0|0.001|31.71|1.41|2.41|0.02|0
5964042|1.0|0.001|50.61|1.36|2.62|0.01|0
5964216|1.0|0.001|33.14|1.39|2.43|0.02|0
5964634|1.0|0.001|28.51|1.02|2.37|0.02|0
5964877|1.0|0.001|31.78|1.41|2.41|0.02|0
5965040|1.0|0.001|44.01|1.42|2.56|0.01|0
5965062|1.0|0.001|25.12|0.95|2.32|0.02|0
5966036|1.0|0.001|41.04|1.25|2.53|0.01|0
5966348|1.0|0.001|31.58|1.59|2.43|0.02|0
5966386|1.0|0.001|55.62|1.51|2.66|0.01|0
5966485|1.0|0.002|162.7|5.01|3.14|0.01|0
5966873|1.0|0.001|19.1|1.34|2.18|0.03|0
5967194|1.0|0.001|166.78|5.42|3.14|0.01|0
5967234|1.0|0.001|61.39|1.91|2.71|0.02|0
5967279|1.0|0.001|102.27|3.23|2.95|0.02|0
5975275|1.0|0.001|117.81|3.6|2.98|0.02|0
5976238|1.0|0.001|49.35|1.5|2.61|0.01|0
5976266|0.999|0.004|180.96|5.65|3.19|0.02|0
5976435|1.0|0.001|33.69|1.53|2.44|0.02|0
5976798|1.0|0.001|53.0|1.61|2.65|0.01|0
5976864|0.999|0.003|127.56|3.69|3.02|0.01|0
5977027|1.0|0.001|32.9|1.29|2.44|0.02|0
5977164|1.0|0.001|27.32|1.35|2.36|0.02|0
5977341|1.0|0.001|96.41|2.91|2.91|0.01|0
5977508|1.0|0.001|46.17|1.34|2.58|0.01|0
5978324|1.0|0.001|49.75|1.88|2.62|0.02|0
5978435|0.905|0.239|168.96|30.36|3.16|0.08|0
5978448|1.0|0.002|25.36|1.69|2.31|0.03|0
5978547|0.987|0.034|169.64|5.64|3.15|0.02|0
5980277|0.906|0.13|42.79|14.41|2.6|0.15|1
5980287|0.657|0.339|5.62|0.33|1.63|0.03|0M
5981154|0.994|0.014|263.09|22.27|3.35|0.04|0
5981249|0.998|0.009|156.29|4.69|3.11|0.02|0
5981329|1.0|0.001|38.8|1.42|2.51|0.02|0
5981666|1.0|0.001|92.03|2.87|2.89|0.01|0
5981697|1.0|0.001|34.25|1.29|2.45|0.02|0
5981836|0.995|0.029|50.34|8.58|2.69|0.07|1
5982708|1.0|0.001|57.82|1.88|2.69|0.01|0
5983031|0.999|0.002|17.9|1.0|2.14|0.03|0
5983176|0.999|0.003|200.34|6.47|3.23|0.02|0
5983251|0.958|0.132|5.73|0.23|1.64|0.02|0
5983299|1.0|0.001|67.1|2.45|2.75|0.02|0
5983759|0.992|0.048|50.76|2.46|2.62|0.02|0
5983822|0.952|0.198|61.15|2.46|2.71|0.02|0
5984633|0.994|0.039|91.84|3.03|2.89|0.01|0
5985218|1.0|0.001|10.6|0.46|1.92|0.02|0
5985252|1.0|0.001|35.07|1.69|2.47|0.02|0
5985647|-99.0|-99.0|31.55|1.08|-99.0|-99.0|2
5985683|0.908|0.261|64.77|2.12|2.72|0.02|0
5986709|0.922|0.269|176.28|12.49|3.17|0.03|0
5987871|0.988|0.049|163.69|8.43|3.14|0.02|0
5988573|1.0|0.001|41.6|2.08|2.52|0.02|0
5989498|0.78|0.287|10.48|0.62|1.93|0.03|0
5989835|1.0|0.001|67.9|2.18|2.75|0.02|0
5990694|0.762|0.466|5.39|0.35|1.62|0.03|0M
5990753|1.0|0.001|100.29|3.09|2.93|0.01|0
5991117|0.95|0.176|72.04|2.54|2.74|0.02|1
6019408|1.0|0.001|145.32|4.28|3.09|0.01|0
6019590|1.0|0.002|93.14|2.74|2.9|0.01|0
6020718|1.0|0.001|12.49|0.71|2.0|0.03|0
6020959|1.0|0.001|36.12|1.25|2.48|0.02|0
6021696|0.996|0.011|199.71|9.25|3.23|0.02|0
6021822|0.644|0.537|40.42|11.89|2.56|0.13|2M
6022348|0.999|0.003|74.05|2.36|2.8|0.02|0
6022397|0.885|0.315|11.87|1.1|1.96|0.04|0
6022408|0.981|0.023|6.86|0.57|1.68|0.04|0
6022709|1.0|0.002|100.1|3.11|2.92|0.02|0
6023302|1.0|0.001|29.7|1.17|2.4|0.02|2
6023571|1.0|0.003|121.17|3.55|3.0|0.01|0
6023638|1.0|0.001|58.64|1.57|2.68|0.01|0
6024215|1.0|0.001|31.7|1.44|2.43|0.02|0
6024360|1.0|0.001|31.91|1.34|2.42|0.02|0
6024453|0.996|0.021|13.48|0.79|2.01|0.03|0
6024654|0.997|0.01|255.71|11.85|3.34|0.02|0
6025020|0.97|0.091|6.67|0.36|1.72|0.02|0
6025031|1.0|0.001|57.59|1.76|2.67|0.02|0
6025049|1.0|0.001|33.87|1.29|2.46|0.02|0
6025641|1.0|0.001|121.69|3.51|3.0|0.01|0
6025938|0.887|0.235|192.36|8.51|3.22|0.02|0
6025983|0.984|0.085|6.64|0.33|1.71|0.02|0
6026007|1.0|0.001|32.95|1.76|2.43|0.02|0
6026188|1.0|0.001|56.59|2.17|2.66|0.02|0
6026199|0.853|0.331|43.43|2.96|2.58|0.03|2
6026326|1.0|0.001|29.73|1.23|2.4|0.02|0
6026983|1.0|0.001|84.5|2.54|2.84|0.02|0
6027057|0.982|0.079|15.46|0.95|2.09|0.03|0
6028972|1.0|0.001|15.23|0.66|2.09|0.02|0
6029189|1.0|0.001|69.81|2.21|2.77|0.02|2
6029302|0.968|0.042|39.05|20.24|2.52|0.23|0
6029474|1.0|0.001|75.92|2.24|2.8|0.01|0
6032371|1.0|0.001|14.31|0.75|2.07|0.02|0
6032639|1.0|0.001|47.26|1.96|2.59|0.02|0
6032931|0.977|0.034|233.58|8.69|3.3|0.02|0
6032981|1.0|0.001|35.69|2.17|2.51|0.03|0
6033286|0.973|0.114|96.43|4.03|2.92|0.02|0
6033295|1.0|0.001|31.09|1.34|2.41|0.02|0
6033565|1.0|0.002|61.75|1.82|2.72|0.01|0
6033938|1.0|0.001|157.83|4.82|3.11|0.01|0
6034084|1.0|0.002|143.45|4.39|3.09|0.02|0
6034141|1.0|0.003|25.01|1.71|2.31|0.03|0
6034166|1.0|0.001|108.56|3.33|2.95|0.01|0
6034893|0.867|0.27|142.29|13.64|3.08|0.04|0
6034965|1.0|0.001|31.31|2.25|2.41|0.03|0
6035199|0.998|0.006|238.73|13.09|3.3|0.02|0
6035800|1.0|0.001|31.64|1.41|2.41|0.02|0
6037102|1.0|0.001|49.28|1.71|2.6|0.02|0
6037363|1.0|0.002|55.26|2.1|2.66|0.02|0
6037660|1.0|0.001|26.81|1.56|2.34|0.03|0
6037794|1.0|0.001|10.1|0.65|1.92|0.03|0
6037805|1.0|0.001|31.53|1.42|2.43|0.02|0
6037811|1.0|0.001|41.16|1.24|2.53|0.01|0
6037858|1.0|0.001|44.4|1.91|2.56|0.02|0
6037948|0.999|0.003|197.27|6.35|3.23|0.02|0
6037983|0.754|0.406|5.13|0.34|1.59|0.03|0M
6038302|1.0|0.001|60.82|1.78|2.69|0.01|0
6038485|0.964|0.042|292.75|15.63|3.39|0.02|0
6038512|1.0|0.001|29.12|1.05|2.38|0.02|0
6038647|1.0|0.001|41.88|1.58|2.53|0.02|0
6038665|1.0|0.002|106.84|3.05|2.95|0.01|0
6038745|0.901|0.18|123.09|4.94|3.01|0.02|0
6038749|0.866|0.3|124.99|3.96|3.03|0.02|0
6038881|0.858|0.172|13.91|4.48|2.04|0.14|0
6039118|0.887|0.314|5.77|0.3|1.64|0.02|0
6041223|1.0|0.001|55.04|1.76|2.65|0.01|0
6041330|1.0|0.001|28.61|1.31|2.38|0.02|2
6041575|1.0|0.001|16.73|0.72|2.13|0.02|0
6041720|0.987|0.02|83.19|2.93|2.86|0.02|0
6041724|0.708|0.388|188.76|27.61|3.21|0.06|0M
6041863|0.935|0.214|159.37|10.78|3.13|0.03|0
6042191|0.999|0.003|178.97|5.74|3.19|0.02|0
6042403|0.993|0.013|250.9|11.51|3.33|0.02|0
6042423|0.94|0.157|113.79|19.52|2.97|0.07|0
6042429|1.0|0.001|29.65|2.22|2.38|0.03|0
6042461|1.0|0.002|10.45|0.4|1.92|0.02|0
6042796|0.999|0.004|32.13|1.6|2.43|0.02|2
6043014|1.0|0.001|34.47|1.07|2.45|0.02|0
6043187|1.0|0.001|61.08|2.0|2.7|0.02|0
6043234|1.0|0.001|43.95|1.28|2.56|0.01|0
6043313|1.0|0.001|30.67|1.31|2.4|0.02|0
6043490|0.706|0.399|202.74|21.42|3.24|0.05|0M
6043705|1.0|0.001|32.91|1.28|2.43|0.02|0
6043914|0.832|0.344|227.36|24.54|3.29|0.05|2
6044054|1.0|0.001|70.77|2.17|2.77|0.02|0
6044566|1.0|0.001|31.33|1.46|2.42|0.02|0
6044646|1.0|0.001|23.8|0.94|2.28|0.02|0
6044684|1.0|0.001|105.6|3.2|2.95|0.01|0
6044784|1.0|0.001|29.37|1.54|2.38|0.02|0
6045299|1.0|0.001|29.8|1.99|2.38|0.03|0
6045494|0.959|0.072|8.12|0.73|1.8|0.04|0
6045509|1.0|0.001|66.96|2.06|2.73|0.02|0
6045556|1.0|0.002|66.87|1.94|2.75|0.01|0
6045604|1.0|0.001|32.94|1.48|2.44|0.02|0
6045721|1.0|0.001|93.12|2.61|2.89|0.01|0
6045824|0.991|0.031|9.34|0.5|1.86|0.02|0
6046071|1.0|0.001|31.6|1.19|2.4|0.02|0
6046159|1.0|0.001|49.99|1.45|2.61|0.01|0
6046859|1.0|0.001|36.3|1.67|2.47|0.02|0
6047033|1.0|0.001|36.28|1.6|2.47|0.02|0
6047216|1.0|0.001|51.72|1.42|2.63|0.01|0
6047264|0.993|0.018|25.23|1.25|2.32|0.02|0
6047277|1.0|0.001|15.11|0.67|2.06|0.02|0
6047339|1.0|0.001|24.07|1.37|2.29|0.03|0
6047519|0.689|0.523|5.7|0.3|1.64|0.02|0M
6047683|1.0|0.001|30.82|1.55|2.41|0.02|0
6048066|1.0|0.001|26.03|1.35|2.35|0.02|0
6048081|1.0|0.001|38.06|1.15|2.51|0.02|0
6048148|1.0|0.001|31.85|1.47|2.43|0.02|0
6048223|1.0|0.001|32.15|1.23|2.44|0.02|0
6048345|1.0|0.001|32.09|1.41|2.43|0.02|0
6048411|1.0|0.001|32.8|2.42|2.43|0.03|0
6048671|1.0|0.001|8.08|0.43|1.8|0.02|0
6048845|0.875|0.219|212.75|6.54|3.25|0.02|0
6048862|1.0|0.001|36.96|1.49|2.49|0.02|0
6048946|1.0|0.001|17.41|0.66|2.16|0.02|0
6049123|0.841|0.314|5.79|0.29|1.67|0.02|0
6049142|0.998|0.008|33.95|4.14|2.45|0.05|2
6049173|1.0|0.001|37.96|1.24|2.5|0.02|0
6049343|1.0|0.001|27.94|1.44|2.37|0.02|0
6049423|0.852|0.217|53.87|13.13|2.69|0.11|1
6049459|1.0|0.001|24.65|1.64|2.3|0.03|0
6049717|0.597|0.507|41.01|9.24|2.54|0.1|2M
6056972|1.0|0.001|25.61|1.0|2.33|0.02|0
6057174|1.0|0.001|86.59|3.19|2.87|0.02|0
6057532|1.0|0.001|48.58|1.39|2.6|0.01|0
6057658|0.891|0.209|137.69|10.98|3.09|0.04|1
6057818|0.698|0.354|12.11|1.27|1.97|0.05|0M
6057894|1.0|0.003|20.29|1.1|2.21|0.02|0
6058104|1.0|0.002|173.92|5.15|3.16|0.01|0
6058403|1.0|0.001|31.98|1.3|2.42|0.02|0
6058700|1.0|0.001|53.38|1.47|2.64|0.01|0
6058941|1.0|0.001|99.03|2.82|2.92|0.01|0
6059748|1.0|0.001|55.61|2.0|2.67|0.02|0
6060341|1.0|0.001|38.02|1.8|2.48|0.02|0
6060703|1.0|0.001|127.83|3.9|3.03|0.02|0
6060867|1.0|0.001|66.47|2.06|2.74|0.01|0
6060903|1.0|0.001|33.22|1.56|2.44|0.02|0
6061176|1.0|0.001|129.83|6.41|3.04|0.02|0
6061867|1.0|0.001|110.18|3.19|2.96|0.01|0
6062367|1.0|0.001|30.11|1.15|2.37|0.02|0
6062466|0.885|0.356|34.89|1.72|2.45|0.02|2
6062530|0.949|0.273|48.44|2.46|2.63|0.02|1
6063745|1.0|0.001|73.29|2.4|2.78|0.01|0
6066369|0.996|0.012|19.14|0.92|2.15|0.02|0
6067107|0.989|0.044|13.51|0.86|2.03|0.03|0
6067314|1.0|0.001|91.26|2.7|2.89|0.01|0
6067695|0.999|0.003|98.85|3.66|2.91|0.02|0
6067727|0.996|0.008|8.18|0.63|1.8|0.03|0
6067958|1.0|0.001|18.94|0.8|2.17|0.02|0
6067987|1.0|0.001|36.67|1.7|2.48|0.02|0
6068592|0.985|0.052|33.91|1.66|2.48|0.02|1
6069833|0.96|0.085|210.37|34.92|3.25|0.07|0
6070007|0.833|0.27|215.52|40.06|3.25|0.08|0
6070366|1.0|0.001|72.77|2.46|2.79|0.02|0
6070419|1.0|0.001|114.77|3.21|2.98|0.01|0
6070496|0.946|0.203|9.3|0.86|1.87|0.04|2
6071546|0.946|0.132|5.53|0.2|1.67|0.02|1
6071633|0.565|0.51|105.37|3.28|2.95|0.01|0M
6072409|-99.0|-99.0|10.64|0.37|-99.0|-99.0|2
6073130|0.596|0.421|56.58|17.11|2.71|0.13|1M
6099789|1.0|0.001|173.35|5.79|3.17|0.02|0
6099979|1.0|0.001|42.12|1.34|2.54|0.02|0
6100454|0.999|0.003|117.31|3.44|2.99|0.01|0
6100524|1.0|0.001|84.64|2.43|2.85|0.01|0
6100831|1.0|0.001|27.31|1.74|2.35|0.03|0
6100977|0.969|0.113|155.49|5.8|3.13|0.02|0
6101376|1.0|0.001|47.35|2.63|2.6|0.02|0
6101471|1.0|0.002|106.42|3.01|2.95|0.01|0
6101753|0.955|0.111|200.16|33.63|3.23|0.07|0
6101806|0.999|0.004|22.87|0.96|2.27|0.02|0
6102529|1.0|0.001|40.28|1.47|2.52|0.02|0
6102827|0.756|0.441|217.96|12.34|3.27|0.03|0M
6103082|1.0|0.002|219.42|7.92|3.26|0.02|0
6103287|0.975|0.037|8.33|0.72|1.81|0.04|0
6103934|1.0|0.001|101.98|3.16|2.93|0.02|0
6104433|0.995|0.01|189.82|5.82|3.21|0.02|0
6104786|1.0|0.001|165.58|4.91|3.14|0.01|0
6105102|1.0|0.001|31.26|1.3|2.41|0.02|0
6105113|0.746|0.525|41.15|3.66|2.52|0.04|0M
6105925|1.0|0.001|36.08|1.31|2.48|0.02|0
6106023|1.0|0.001|64.68|1.94|2.73|0.02|0
6106566|0.72|0.289|6.0|0.32|1.66|0.02|0
6106895|1.0|0.001|31.32|1.69|2.41|0.02|0
6107389|1.0|0.001|32.67|1.49|2.44|0.02|0
6107434|0.993|0.016|269.77|30.31|3.37|0.05|0
6113813|0.999|0.003|161.87|5.97|3.14|0.02|0
6113902|1.0|0.001|85.86|2.42|2.85|0.01|0
6114014|0.998|0.008|6.2|0.33|1.68|0.02|0
6114042|0.954|0.174|5.63|0.33|1.64|0.03|0
6114108|1.0|0.001|88.4|2.6|2.86|0.01|0
6114172|0.812|0.274|11.87|3.28|1.96|0.12|0
6114200|1.0|0.001|39.71|1.3|2.52|0.02|0
6114376|0.987|0.038|17.72|0.65|2.16|0.02|2
6114481|0.996|0.011|6.11|0.26|1.68|0.02|0
6114507|1.0|0.001|23.97|1.04|2.28|0.02|0
6115065|1.0|0.001|40.62|1.12|2.52|0.01|0
6115282|1.0|0.001|31.33|1.25|2.42|0.02|0
6115435|1.0|0.001|26.35|0.97|2.34|0.02|0
6115458|0.999|0.003|154.61|8.05|3.13|0.02|0
6115549|0.992|0.023|8.38|0.58|1.82|0.03|0
6115575|1.0|0.001|50.12|1.74|2.61|0.02|0
6115577|1.0|0.001|32.33|1.36|2.43|0.02|0
6115650|1.0|0.001|50.41|2.69|2.63|0.02|0
6115916|1.0|0.001|28.8|1.36|2.39|0.02|0
6116318|1.0|0.001|38.13|1.7|2.49|0.02|0
6116517|1.0|0.001|117.19|3.41|2.98|0.01|0
6116549|1.0|0.001|37.13|1.22|2.51|0.02|0
6116806|1.0|0.001|36.89|1.26|2.49|0.02|0
6116940|1.0|0.001|41.29|1.89|2.53|0.02|0
6117196|1.0|0.001|116.81|3.35|2.98|0.01|0
6117392|0.735|0.364|74.05|3.24|2.78|0.02|0
6117517|1.0|0.001|113.81|3.55|2.97|0.01|0
6117691|0.62|0.353|166.59|22.25|3.15|0.06|2M
6117693|0.869|0.298|190.57|20.06|3.2|0.05|2
6117713|0.754|0.314|114.27|9.92|2.94|0.04|2
6117719|1.0|0.001|90.22|2.6|2.88|0.01|0
6117772|0.93|0.333|100.12|3.49|2.93|0.02|0
6118199|1.0|0.001|37.75|1.13|2.51|0.02|0
6118242|1.0|0.001|38.78|1.41|2.52|0.02|0
6118479|1.0|0.001|64.14|2.16|2.72|0.02|0
6118670|1.0|0.001|128.83|4.17|3.03|0.01|0
6118789|1.0|0.001|48.17|1.42|2.59|0.01|0
6118941|1.0|0.003|117.17|3.58|3.0|0.02|0
6119151|1.0|0.001|29.89|1.78|2.4|0.03|0
6119179|0.999|0.004|174.62|5.4|3.17|0.02|0
6119403|0.998|0.005|9.03|0.67|1.85|0.03|0
6119774|1.0|0.001|111.55|3.41|2.97|0.01|0
6120043|1.0|0.001|37.15|1.81|2.48|0.02|0
6122418|1.0|0.001|64.84|2.07|2.73|0.02|0
6122562|1.0|0.001|31.26|1.45|2.42|0.02|0
6122613|1.0|0.001|30.68|1.5|2.41|0.02|2
6122627|1.0|0.001|42.74|1.46|2.55|0.02|0
6122692|1.0|0.001|45.17|1.42|2.57|0.02|0
6122831|1.0|0.001|166.71|5.48|3.15|0.01|0
6122861|1.0|0.001|76.37|2.2|2.8|0.01|0
6123047|1.0|0.001|11.22|0.83|1.97|0.03|0
6123202|1.0|0.001|55.66|2.07|2.66|0.02|0
6123238|1.0|0.002|59.13|1.76|2.7|0.01|0
6123438|1.0|0.001|40.16|1.15|2.52|0.01|0
6123643|1.0|0.001|27.93|1.54|2.35|0.03|0
6124015|0.999|0.006|133.68|3.83|3.06|0.01|0
6124042|1.0|0.001|60.98|1.9|2.7|0.02|0
6124244|0.976|0.153|6.11|0.33|1.68|0.02|0
6124426|0.633|0.415|173.92|27.15|3.18|0.07|0M
6124625|1.0|0.001|94.25|2.68|2.9|0.01|0
6125480|0.812|0.421|101.09|5.05|2.94|0.02|0
6125731|1.0|0.001|8.23|0.33|1.81|0.02|0
6125862|1.0|0.001|37.49|1.48|2.49|0.02|0
6125893|1.0|0.001|8.6|0.56|1.83|0.03|0
6126168|1.0|0.001|24.76|1.13|2.31|0.02|0
6126225|1.0|0.001|64.62|2.57|2.73|0.02|0
6126289|1.0|0.001|43.84|1.23|2.55|0.01|0
6126628|1.0|0.001|39.46|1.26|2.51|0.01|0
6126632|1.0|0.001|40.13|1.57|2.51|0.02|0
6126808|1.0|0.001|159.16|4.94|3.12|0.02|0
6127193|1.0|0.001|55.96|1.57|2.65|0.01|0
6127331|1.0|0.001|32.6|1.27|2.42|0.02|0
6127486|1.0|0.001|50.43|1.76|2.6|0.02|0
6127697|0.993|0.03|45.19|4.02|2.56|0.04|0
6127825|1.0|0.001|107.39|3.41|2.96|0.02|0
6127831|0.964|0.084|141.34|4.39|3.08|0.02|1
6127848|0.999|0.004|114.74|3.42|2.97|0.01|0
6128301|1.0|0.001|34.64|1.25|2.45|0.02|0
6128312|0.68|0.369|63.7|5.67|2.76|0.04|1M
6128314|1.0|0.001|58.12|1.66|2.7|0.01|0
6128324|0.769|0.414|100.71|4.89|2.93|0.02|2M
6128327|1.0|0.001|93.53|2.68|2.9|0.01|0
6128337|1.0|0.001|66.5|2.02|2.73|0.01|2
6128428|1.0|0.001|47.86|1.52|2.6|0.01|0
6128774|1.0|0.001|46.44|1.53|2.59|0.01|0
6128820|1.0|0.001|39.66|1.56|2.51|0.02|0
6128846|1.0|0.001|32.13|1.14|2.44|0.02|0
6128903|1.0|0.001|75.59|2.15|2.79|0.01|0
6128971|0.96|0.072|227.91|21.53|3.3|0.04|0
6129293|1.0|0.001|15.76|0.66|2.09|0.02|0
6129411|1.0|0.001|88.96|2.73|2.87|0.01|0
6129581|1.0|0.001|48.07|1.47|2.6|0.01|0
6129632|1.0|0.002|155.05|5.55|3.12|0.02|0
6130070|0.985|0.043|29.83|2.86|2.4|0.04|2
6130138|1.0|0.001|38.84|1.18|2.51|0.02|0
6130405|1.0|0.001|50.98|1.45|2.62|0.01|0
6130515|1.0|0.001|33.23|1.34|2.45|0.02|0
6130647|1.0|0.001|31.51|1.21|2.43|0.02|0
6130752|1.0|0.001|93.85|2.89|2.9|0.01|0
6130770|1.0|0.001|34.7|1.33|2.45|0.02|0
6131884|1.0|0.001|25.1|1.65|2.32|0.03|0
6131901|1.0|0.001|23.82|1.94|2.3|0.04|0
6132311|1.0|0.001|31.81|1.37|2.44|0.02|0
6137774|1.0|0.001|32.38|1.52|2.43|0.02|0
6137797|0.745|0.474|5.37|0.28|1.61|0.02|0M
6139000|1.0|0.001|65.93|1.86|2.75|0.01|0
6139062|0.999|0.009|23.16|1.14|2.29|0.02|0
6139086|1.0|0.001|126.75|3.65|3.03|0.01|0
6139228|1.0|0.001|44.99|5.72|2.63|0.06|1
6139471|0.994|0.012|235.63|8.13|3.3|0.02|0
6139561|1.0|0.001|96.09|2.78|2.9|0.01|0
6139828|1.0|0.002|84.54|2.67|2.85|0.02|0
6140030|1.0|0.001|38.26|1.7|2.5|0.02|0
6140132|1.0|0.001|34.08|1.71|2.44|0.02|0
6140161|1.0|0.001|19.22|1.19|2.19|0.03|0
6140191|1.0|0.001|38.23|1.37|2.51|0.02|0
6140420|0.959|0.12|156.94|16.44|3.14|0.05|0
6140737|1.0|0.001|35.45|1.47|2.46|0.02|0
6140748|1.0|0.001|35.08|1.25|2.45|0.02|0
6140947|1.0|0.001|47.54|1.45|2.6|0.01|0
6141361|1.0|0.001|48.56|1.94|2.6|0.02|0
6141488|0.998|0.003|197.0|6.11|3.22|0.01|0
6141965|0.757|0.265|6.05|0.51|1.67|0.04|0
6142229|1.0|0.001|89.13|2.59|2.88|0.01|0
6142360|1.0|0.001|42.27|1.19|2.55|0.01|0
6142878|0.735|0.491|43.27|2.4|2.58|0.03|2M
6142932|1.0|0.001|40.69|1.38|2.52|0.02|0
6142942|0.639|0.364|151.17|14.03|3.09|0.04|0M
6142964|1.0|0.001|62.3|1.76|2.7|0.01|0
6143098|0.898|0.285|5.88|0.24|1.65|0.02|0
6143103|1.0|0.001|34.76|1.52|2.45|0.02|0
6143256|0.999|0.003|114.45|3.82|2.98|0.02|0
6143715|0.991|0.017|162.54|17.65|3.14|0.05|0
6144777|1.0|0.001|125.41|3.83|3.01|0.01|0
6145968|0.998|0.011|7.07|0.24|1.73|0.02|0
6147617|0.993|0.019|44.43|2.93|2.51|0.03|0
6148210|0.991|0.019|231.79|7.72|3.28|0.02|0
6148227|1.0|0.001|57.14|1.61|2.68|0.01|0
6148344|0.808|0.407|50.55|8.74|2.66|0.08|1
6149470|1.0|0.001|28.93|1.51|2.36|0.02|0
6150124|1.0|0.001|42.11|1.97|2.55|0.02|0
6150782|0.815|0.292|11.7|0.93|1.96|0.04|0
6151550|0.999|0.002|84.27|3.42|2.85|0.02|0
6153373|1.0|0.002|83.23|2.35|2.84|0.01|0
6181115|1.0|0.001|31.54|1.41|2.41|0.02|0
6181896|1.0|0.001|71.24|2.3|2.78|0.02|0
6181933|1.0|0.001|71.69|2.51|2.79|0.02|0
6181942|0.998|0.01|48.16|1.84|2.6|0.02|0
6182176|0.998|0.007|21.07|1.16|2.22|0.03|0
6182529|0.833|0.199|267.33|25.05|3.35|0.04|0
6182668|0.967|0.089|223.55|7.17|3.28|0.02|0
6183076|0.999|0.011|76.2|2.43|2.82|0.02|0
6183171|0.998|0.008|9.66|0.36|1.9|0.02|0
6183311|1.0|0.001|32.92|1.29|2.44|0.02|0
6185317|1.0|0.001|111.98|3.41|2.97|0.02|0
6185353|1.0|0.001|24.56|1.13|2.31|0.02|0
6185456|1.0|0.002|119.3|3.32|3.0|0.01|0
6185790|1.0|0.001|42.46|1.37|2.54|0.02|0
6185851|1.0|0.001|54.23|2.49|2.72|0.02|1
6185855|1.0|0.001|54.67|1.8|2.65|0.02|0
6185860|0.973|0.074|62.67|6.93|2.75|0.05|1
6185964|1.0|0.001|33.52|2.0|2.44|0.03|0
6186031|0.924|0.116|186.5|45.96|3.2|0.11|0
6186203|0.987|0.038|274.27|25.49|3.36|0.04|0
6186435|1.0|0.001|32.91|1.49|2.42|0.02|0
6186490|0.6|0.501|174.88|34.63|3.18|0.09|0M
6186717|0.852|0.27|9.82|0.42|1.89|0.02|0
6187304|0.997|0.027|116.5|3.61|2.99|0.02|0
6187604|1.0|0.001|10.1|0.43|1.89|0.02|0
6188073|1.0|0.001|107.01|3.05|2.94|0.01|0
6188215|1.0|0.001|110.87|3.62|2.98|0.02|0
6188269|1.0|0.001|65.32|2.1|2.74|0.02|0
6188275|1.0|0.001|61.51|1.89|2.7|0.02|0
6188488|1.0|0.001|34.46|1.53|2.44|0.02|0
6190679|1.0|0.002|19.5|2.12|2.2|0.05|0
6191033|1.0|0.001|28.89|1.2|2.38|0.02|0
6191190|1.0|0.001|122.38|3.66|3.01|0.01|0
6191288|1.0|0.001|24.61|1.23|2.31|0.02|0
6191711|1.0|0.001|28.21|1.57|2.37|0.03|0
6192043|1.0|0.001|110.46|3.33|2.98|0.01|2
6192431|1.0|0.001|31.46|1.69|2.41|0.02|0
6195258|0.517|0.492|8.92|1.84|1.84|0.09|1M
6195655|0.998|0.007|205.21|6.52|3.25|0.02|0
6195966|1.0|0.001|31.32|1.23|2.41|0.02|0
6196108|0.641|0.477|213.11|20.02|3.25|0.04|0M
6196149|1.0|0.001|30.81|1.82|2.4|0.03|0
6196194|1.0|0.002|66.29|2.15|2.75|0.02|0
6196374|1.0|0.001|40.47|1.5|2.53|0.02|0
6196621|1.0|0.001|29.7|1.24|2.41|0.02|0
6196739|1.0|0.001|37.96|1.19|2.5|0.02|0
6196745|1.0|0.001|33.0|1.06|2.46|0.02|0
6196950|0.999|0.004|215.8|6.9|3.26|0.01|0
6197014|1.0|0.001|22.55|1.0|2.26|0.02|0
6197019|1.0|0.001|10.69|0.75|1.93|0.03|0
6197161|1.0|0.001|120.06|3.51|3.01|0.01|0
6197448|1.0|0.001|53.76|1.79|2.64|0.02|0
6197607|1.0|0.001|41.73|1.29|2.55|0.02|0
6197905|0.999|0.004|8.33|0.36|1.82|0.02|0
6198123|1.0|0.001|59.44|1.78|2.68|0.01|0
6198476|1.0|0.001|74.9|2.55|2.79|0.02|0
6198581|1.0|0.001|42.32|1.49|2.54|0.02|0
6198951|1.0|0.001|31.93|1.39|2.44|0.02|0
6199043|1.0|0.001|116.35|3.31|3.0|0.01|0
6199322|1.0|0.001|24.49|1.4|2.32|0.03|0
6199918|1.0|0.001|42.85|1.28|2.56|0.02|0
6200113|1.0|0.001|31.84|1.29|2.44|0.02|0
6200178|1.0|0.001|81.03|2.41|2.83|0.01|0
6200190|1.0|0.001|28.72|1.84|2.36|0.03|0
6200341|0.826|0.292|139.93|27.95|3.07|0.09|0
6200565|1.0|0.001|34.58|1.39|2.46|0.02|0
6201045|0.605|0.511|57.9|6.27|2.67|0.05|2M
6201050|1.0|0.001|52.96|1.54|2.64|0.01|0
6203503|1.0|0.001|27.61|2.03|2.35|0.03|0
6203617|1.0|0.001|36.19|1.37|2.47|0.02|0
6204450|1.0|0.001|30.45|1.4|2.39|0.02|0
6204719|1.0|0.003|47.92|4.03|2.74|0.04|2
6204765|1.0|0.001|174.41|5.21|3.15|0.01|0
6205783|1.0|0.001|31.05|1.63|2.41|0.02|0
6206407|1.0|0.001|29.3|2.75|2.38|0.04|2
6206542|1.0|0.002|46.96|2.26|2.59|0.02|2
6206897|1.0|0.001|29.53|1.79|2.39|0.03|0
6207017|0.993|0.022|32.97|2.74|2.42|0.04|0
6207093|1.0|0.002|152.39|4.66|3.11|0.02|0
6207287|1.0|0.001|89.15|2.58|2.87|0.01|0
6207320|1.0|0.001|75.94|2.12|2.79|0.01|0
6207382|1.0|0.001|41.71|1.19|2.53|0.01|0
6207510|1.0|0.001|98.53|3.09|2.91|0.01|2
6207670|1.0|0.001|28.93|1.57|2.37|0.02|0
6207677|0.969|0.085|9.08|0.69|1.8|0.03|0
6208018|1.0|0.001|238.91|9.1|3.3|0.02|0
6208159|0.999|0.003|188.08|5.82|3.21|0.02|0
6208301|1.0|0.001|30.11|1.23|2.4|0.02|0
6208344|1.0|0.001|47.24|1.58|2.59|0.02|0
6208517|1.0|0.001|96.36|3.14|2.91|0.01|0
6208588|1.0|0.002|122.64|3.69|3.0|0.02|0
6208617|1.0|0.001|40.27|1.49|2.52|0.02|0
6208846|1.0|0.001|10.94|0.79|1.94|0.03|2
6209042|1.0|0.001|49.47|1.38|2.61|0.01|0
6209302|0.75|0.292|188.08|8.27|3.19|0.02|0
6209377|1.0|0.001|50.77|1.36|2.62|0.01|0
6209407|1.0|0.001|33.89|1.23|2.45|0.02|0
6209441|1.0|0.001|93.87|2.93|2.9|0.02|0
6209522|1.0|0.001|109.05|3.07|2.96|0.01|0
6209586|0.691|0.45|108.6|7.33|2.96|0.03|0M
6209592|1.0|0.001|32.4|1.41|2.42|0.02|0
6209628|1.0|0.002|20.96|0.96|2.22|0.02|0
6209707|1.0|0.001|34.28|1.08|2.47|0.02|0
6209759|1.0|0.001|40.2|1.18|2.53|0.01|0
6209871|1.0|0.001|48.02|1.35|2.62|0.01|0
6209916|1.0|0.001|34.44|1.12|2.47|0.02|0
6210082|1.0|0.001|30.05|1.38|2.4|0.02|0
6210264|1.0|0.001|45.32|1.51|2.58|0.02|0
6210415|0.998|0.009|66.36|1.93|2.75|0.01|0
6210483|1.0|0.001|35.7|1.13|2.48|0.02|0
6210524|1.0|0.001|30.31|1.7|2.4|0.03|0
6210539|-99.0|-99.0|6.26|0.26|-99.0|-99.0|2
6210603|1.0|0.001|110.12|3.96|2.98|0.02|0
6210663|1.0|0.002|78.3|2.13|2.82|0.01|0
6210900|1.0|0.001|45.23|1.37|2.56|0.01|0
6211353|1.0|0.001|59.66|1.74|2.69|0.01|0
6211362|1.0|0.001|41.77|1.37|2.53|0.01|0
6211640|1.0|0.001|33.43|1.5|2.44|0.02|0
6211682|1.0|0.001|24.98|1.09|2.31|0.02|0
6211720|1.0|0.001|29.53|1.47|2.39|0.02|0
6211965|1.0|0.001|69.32|2.15|2.75|0.01|0
6212484|1.0|0.001|60.03|2.48|2.7|0.02|0
6212570|1.0|0.001|32.64|2.17|2.44|0.03|0
6212600|1.0|0.001|153.73|4.83|3.1|0.01|0
6212708|1.0|0.001|74.03|2.19|2.79|0.01|0
6212763|0.983|0.037|273.92|14.71|3.37|0.02|0
6212768|1.0|0.001|27.68|1.45|2.37|0.02|0
6212838|1.0|0.001|82.71|2.32|2.83|0.01|0
6213097|1.0|0.001|34.18|1.27|2.45|0.02|0
6213200|1.0|0.001|23.47|1.14|2.3|0.02|0
6213903|0.696|0.498|7.74|0.37|1.79|0.02|0M
6214336|1.0|0.001|35.79|1.19|2.47|0.02|0
6220320|0.984|0.068|5.71|0.27|1.65|0.02|0
6220490|1.0|0.001|36.71|1.67|2.49|0.02|0
6220663|1.0|0.001|53.47|1.47|2.66|0.01|0
6220899|1.0|0.001|33.58|1.54|2.43|0.02|0
6221548|1.0|0.001|115.35|3.8|2.99|0.01|0
6221641|1.0|0.001|42.69|1.35|2.55|0.01|0
6221647|1.0|0.001|31.42|1.13|2.42|0.02|0
6221816|0.973|0.048|9.11|0.64|1.85|0.03|0
6221818|-99.0|-99.0|7.59|0.31|-99.0|-99.0|2
6222183|0.88|0.257|13.73|2.39|2.04|0.08|2
6222262|1.0|0.001|47.03|1.3|2.59|0.01|0
6222332|0.997|0.012|47.98|2.5|2.64|0.02|1
6222355|1.0|0.001|38.54|1.31|2.5|0.02|0
6222408|1.0|0.001|204.93|6.26|3.24|0.01|0
6222475|0.868|0.409|38.53|1.93|2.55|0.02|1
6222530|1.0|0.001|235.16|12.62|3.29|0.02|0
6222768|1.0|0.001|53.54|2.04|2.65|0.02|0
6223738|0.914|0.265|47.09|1.89|2.62|0.02|1
6223779|0.999|0.003|206.75|6.46|3.23|0.02|0
6224560|1.0|0.001|31.86|1.18|2.44|0.02|0
6225344|1.0|0.001|102.57|2.87|2.92|0.01|0
6225660|1.0|0.001|38.23|1.73|2.49|0.02|0
6225933|0.596|0.453|33.54|5.28|2.5|0.07|1M
6226859|0.999|0.002|34.64|1.29|2.44|0.02|0
6227242|0.999|0.002|137.41|4.43|3.06|0.01|0
6228364|1.0|0.001|64.81|2.04|2.72|0.01|0
6228534|0.998|0.005|239.98|7.99|3.3|0.02|0
6228590|1.0|0.001|139.04|4.24|3.06|0.01|0
6229677|1.0|0.001|8.89|0.36|1.84|0.02|0
6230167|0.97|0.109|57.2|2.93|2.69|0.02|1
6230903|1.0|0.001|66.63|2.01|2.75|0.01|0
6230950|1.0|0.001|6.55|0.23|1.7|0.02|0
6231096|0.999|0.009|107.45|3.37|2.95|0.01|0
6231193|1.0|0.001|29.91|1.81|2.39|0.03|0
6231237|1.0|0.001|29.33|1.86|2.38|0.03|0
6231440|0.999|0.004|6.28|0.3|1.69|0.02|0
6231996|0.877|0.3|12.34|0.69|1.99|0.03|0
6232017|0.993|0.018|226.93|7.65|3.27|0.02|0
6232858|1.0|0.001|50.49|1.78|2.62|0.02|0
6232914|1.0|0.001|68.42|2.0|2.76|0.01|0
6233491|0.953|0.116|13.79|0.81|1.99|0.03|0
6233558|0.522|0.411|16.14|2.31|2.11|0.06|0M
6233795|0.941|0.168|5.49|0.33|1.63|0.03|0
6262579|1.0|0.001|97.03|2.8|2.9|0.01|0
6262706|1.0|0.001|60.93|1.82|2.71|0.02|0
6262763|0.63|0.474|170.24|7.45|3.17|0.02|0M
6262867|1.0|0.001|29.33|1.91|2.37|0.03|2
6263054|1.0|0.001|29.36|1.8|2.38|0.03|0
6263230|1.0|0.001|26.3|1.1|2.34|0.02|0
6263410|1.0|0.001|107.79|3.23|2.96|0.02|0
6263718|1.0|0.001|126.63|3.73|3.03|0.01|0
6263730|0.98|0.047|226.26|26.78|3.29|0.05|0
6263778|1.0|0.001|35.35|1.34|2.48|0.02|0
6263808|1.0|0.001|84.94|2.58|2.85|0.02|0
6264398|1.0|0.001|29.91|1.61|2.4|0.02|0
6264743|1.0|0.001|16.93|0.88|2.14|0.02|0
6265005|0.724|0.341|213.95|16.01|3.26|0.03|0
6265768|1.0|0.002|190.67|6.13|3.21|0.02|0
6266003|0.995|0.014|186.63|5.4|3.2|0.01|0
6266244|0.993|0.027|195.54|6.29|3.22|0.02|0
6266309|0.992|0.016|10.6|0.6|1.96|0.03|2
6266529|1.0|0.001|94.46|2.87|2.9|0.02|0
6266574|1.0|0.001|40.53|1.33|2.53|0.02|0
6266772|1.0|0.001|43.5|1.24|2.55|0.01|0
6267115|1.0|0.001|13.71|0.6|2.04|0.02|0
6267184|0.957|0.135|5.86|0.21|1.68|0.02|0
6267336|0.999|0.004|62.99|1.95|2.71|0.02|2
6267414|0.799|0.385|5.78|0.28|1.65|0.02|0
6267545|1.0|0.001|30.65|1.41|2.41|0.02|0
6267605|0.999|0.002|172.18|5.38|3.17|0.02|2
6267800|0.997|0.006|201.19|6.6|3.23|0.01|0
6268211|1.0|0.001|103.36|3.12|2.94|0.02|0
6268306|0.891|0.211|267.3|16.94|3.35|0.03|0
6268486|1.0|0.001|11.53|0.69|1.98|0.03|0
6268540|1.0|0.001|17.73|0.78|2.16|0.02|0
6268546|1.0|0.001|28.14|1.08|2.38|0.02|0
6268580|0.86|0.241|235.45|16.81|3.3|0.03|0
6268958|1.0|0.001|32.96|1.18|2.45|0.02|0
6269291|1.0|0.004|21.74|0.94|2.24|0.02|0
6271110|0.996|0.007|214.77|7.62|3.26|0.02|2
6271216|1.0|0.001|56.15|1.55|2.68|0.01|0
6271732|1.0|0.001|31.0|2.2|2.42|0.03|0
6271877|1.0|0.001|47.2|1.48|2.58|0.01|0
6271966|1.0|0.001|153.02|4.68|3.1|0.01|0
6272632|1.0|0.001|40.37|1.27|2.52|0.02|0
6272933|1.0|0.001|40.47|1.74|2.52|0.02|0
6272945|1.0|0.001|41.12|1.35|2.54|0.02|0
6272964|1.0|0.001|29.83|1.79|2.38|0.03|0
6273024|1.0|0.001|67.21|2.02|2.74|0.02|0
6273063|1.0|0.001|30.08|2.28|2.39|0.03|0
6273090|0.999|0.003|221.83|14.04|3.27|0.03|0
6276645|1.0|0.001|99.03|2.97|2.91|0.01|0
6276739|0.999|0.002|18.02|0.87|2.15|0.02|0
6276871|1.0|0.003|117.82|3.46|3.01|0.01|0
6276898|1.0|0.001|45.27|1.89|2.58|0.02|0
6276948|1.0|0.001|93.46|2.67|2.89|0.01|0
6276957|1.0|0.001|30.25|1.49|2.41|0.02|0
6277019|1.0|0.001|33.28|1.23|2.45|0.02|0
6277049|1.0|0.001|64.75|1.84|2.73|0.01|0
6277741|1.0|0.001|24.82|1.17|2.29|0.02|0
6277971|0.999|0.005|75.21|2.39|2.84|0.02|1
6278080|1.0|0.001|35.0|1.14|2.46|0.02|0
6278111|1.0|0.001|29.0|1.24|2.38|0.02|0
6278241|0.964|0.111|14.46|0.57|2.09|0.02|2
6278261|1.0|0.002|126.47|3.65|3.03|0.01|0
6278698|1.0|0.001|29.01|1.38|2.39|0.02|0
6278757|1.0|0.002|43.91|1.24|2.57|0.01|0
6278805|0.999|0.004|196.64|6.05|3.22|0.02|0
6279038|0.994|0.028|6.39|0.24|1.73|0.02|0
6279039|0.999|0.003|144.1|4.75|3.1|0.02|0
6279068|1.0|0.001|47.65|1.32|2.6|0.01|0
6279109|0.967|0.094|106.83|9.98|2.96|0.04|0
6279200|1.0|0.001|17.61|0.75|2.16|0.02|2
6279491|1.0|0.001|28.8|1.31|2.38|0.02|0
6279892|0.932|0.141|119.99|5.48|3.01|0.02|0
6279982|1.0|0.001|21.72|0.81|2.26|0.02|0
6280182|0.999|0.003|144.46|4.59|3.09|0.02|0
6280428|1.0|0.001|25.13|1.08|2.33|0.02|0
6280472|0.997|0.007|211.84|12.0|3.25|0.02|0
6280589|1.0|0.002|68.09|2.15|2.74|0.01|0
6280636|1.0|0.001|126.55|3.63|3.03|0.01|0
6280805|0.716|0.443|44.41|2.78|2.61|0.03|1M
6280936|1.0|0.001|45.2|1.39|2.57|0.01|0
6283609|1.0|0.001|99.63|3.12|2.94|0.02|0
6283618|1.0|0.001|60.18|1.86|2.68|0.02|0
6283995|1.0|0.001|197.71|6.02|3.22|0.02|0
6284035|1.0|0.001|21.79|0.95|2.26|0.02|0
6284058|1.0|0.001|19.97|0.69|2.2|0.02|0
6284066|1.0|0.001|114.1|3.38|2.97|0.01|0
6284113|0.998|0.007|240.75|23.75|3.31|0.04|0
6284198|1.0|0.001|14.53|0.71|2.06|0.02|0
6284459|1.0|0.001|37.03|1.3|2.48|0.02|0
6286142|1.0|0.001|13.18|0.89|2.01|0.03|0
6286267|1.0|0.001|40.61|1.24|2.51|0.02|0
6286441|1.0|0.001|11.82|0.75|1.96|0.03|0
6286502|1.0|0.001|39.37|1.29|2.51|0.02|0
6286515|1.0|0.001|32.59|1.39|2.43|0.02|0
6286606|1.0|0.001|21.33|0.71|2.31|0.02|1
6286613|1.0|0.001|21.72|0.86|2.25|0.02|0
6286633|1.0|0.001|62.04|1.88|2.72|0.02|0
6286760|1.0|0.001|21.93|1.12|2.25|0.02|0
6286925|0.961|0.062|104.03|9.99|2.94|0.04|0
6287184|1.0|0.001|8.54|0.45|1.82|0.02|0
6287359|0.819|0.252|264.25|34.29|3.36|0.06|0
6287650|1.0|0.001|36.34|1.23|2.47|0.02|0
6287693|0.842|0.182|8.64|0.64|1.81|0.03|0
6287811|0.991|0.015|8.95|0.91|1.84|0.04|0
6287875|0.999|0.005|120.52|3.58|3.01|0.01|0
6287950|1.0|0.001|35.09|1.37|2.45|0.02|0
6288174|0.999|0.006|181.72|5.57|3.18|0.01|0
6288543|1.0|0.001|24.67|1.0|2.31|0.02|0
6289002|1.0|0.001|126.54|3.7|3.02|0.01|0
6289338|1.0|0.001|33.36|1.17|2.45|0.02|0
6289417|1.0|0.001|30.44|1.68|2.41|0.02|0
6289516|0.994|0.017|190.44|5.95|3.2|0.02|0
6289527|1.0|0.001|24.31|1.0|2.3|0.02|0
6289573|1.0|0.001|31.32|1.35|2.41|0.02|0
6289577|1.0|0.001|59.55|1.77|2.7|0.01|2
6289617|1.0|0.001|40.84|1.21|2.53|0.01|0
6289756|1.0|0.001|37.95|1.29|2.49|0.02|0
6290000|1.0|0.001|29.6|1.65|2.39|0.02|0
6290049|1.0|0.001|29.52|2.31|2.38|0.03|0
6290527|1.0|0.003|130.36|3.96|3.05|0.02|0
6290627|0.997|0.012|255.59|20.6|3.33|0.04|0
6290632|1.0|0.001|31.22|1.73|2.41|0.03|0
6290862|1.0|0.001|33.59|1.24|2.45|0.02|0
6291091|1.0|0.001|37.41|1.54|2.5|0.02|0
6291143|0.806|0.337|158.51|10.43|3.11|0.03|0
6291149|1.0|0.001|35.05|1.36|2.47|0.02|0
6291425|1.0|0.001|82.8|2.83|2.84|0.02|0
6291710|1.0|0.001|38.17|1.41|2.51|0.02|0
6291839|1.0|0.001|32.06|1.46|2.44|0.02|0
6292027|0.693|0.252|159.93|20.41|3.17|0.06|1
6292035|0.988|0.04|9.94|0.74|1.89|0.03|0
6292128|1.0|0.001|29.18|1.63|2.37|0.02|0
6292151|1.0|0.001|33.37|1.15|2.45|0.02|0
6292340|1.0|0.001|20.45|0.89|2.23|0.02|0
6292367|1.0|0.001|32.62|1.54|2.44|0.02|0
6292372|1.0|0.001|34.25|1.06|2.46|0.02|0
6292598|1.0|0.001|42.89|1.32|2.55|0.02|0
6292632|1.0|0.001|33.53|1.41|2.45|0.02|0
6292799|0.965|0.112|13.45|0.54|2.03|0.02|0
6292833|1.0|0.001|48.06|1.4|2.61|0.01|0
6293109|1.0|0.002|121.62|3.44|3.01|0.01|0
6293605|1.0|0.001|32.05|1.26|2.42|0.02|0
6293629|0.997|0.006|232.87|7.43|3.3|0.02|0
6293767|1.0|0.001|32.22|1.18|2.44|0.02|0
6293850|0.997|0.006|213.96|6.76|3.26|0.02|0
6294455|1.0|0.001|67.17|2.14|2.74|0.02|0
6294647|1.0|0.001|25.16|1.03|2.32|0.02|0
6294696|1.0|0.001|38.91|1.25|2.51|0.02|0
6294708|1.0|0.001|40.59|1.51|2.52|0.02|0
6294847|1.0|0.001|32.05|1.17|2.44|0.02|0
6294906|0.926|0.257|31.76|2.08|2.45|0.03|1
6295047|0.999|0.002|281.6|19.05|3.37|0.03|0
6295212|1.0|0.001|32.95|1.46|2.44|0.02|2
6295412|0.55|0.385|148.13|6.64|3.14|0.02|1M
6300962|0.94|0.182|184.75|6.47|3.19|0.02|2
6301945|1.0|0.001|44.85|1.4|2.57|0.02|0
6302033|0.999|0.007|31.47|1.24|2.44|0.02|1
6302852|1.0|0.001|66.43|2.01|2.74|0.01|0
6303124|0.748|0.414|11.77|0.56|1.94|0.02|0M
6303327|1.0|0.001|29.63|1.68|2.39|0.03|0
6303699|1.0|0.001|103.58|3.02|2.94|0.01|0
6304081|1.0|0.001|67.7|2.45|2.76|0.02|0
6304294|0.957|0.161|23.62|1.66|2.33|0.03|1
6304664|1.0|0.001|22.69|1.05|2.26|0.02|0
6304676|1.0|0.001|89.77|2.6|2.87|0.01|0
6304807|1.0|0.001|198.45|6.47|3.21|0.01|0
6304895|1.0|0.001|50.57|1.57|2.62|0.01|0
6305269|0.987|0.039|192.03|7.27|3.22|0.02|0
6305709|1.0|0.001|33.91|1.63|2.45|0.02|0
6305819|0.644|0.594|37.92|3.82|2.55|0.04|1M
6306911|0.998|0.014|36.08|3.65|2.46|0.04|0
6307132|0.987|0.021|230.0|8.05|3.28|0.02|0
6307578|1.0|0.001|33.96|1.59|2.45|0.02|0
6308030|1.0|0.001|36.58|1.5|2.48|0.02|0
6308068|1.0|0.001|7.77|0.35|1.78|0.02|0
6308317|1.0|0.001|20.37|1.09|2.2|0.02|0
6308323|1.0|0.001|39.28|1.56|2.5|0.02|0
6308897|0.691|0.49|54.94|11.11|2.7|0.09|1M
6309307|1.0|0.001|73.18|2.43|2.79|0.02|0
6309488|1.0|0.001|59.06|1.84|2.69|0.01|0
6309549|1.0|0.001|71.36|2.32|2.77|0.01|0
6309719|1.0|0.001|27.43|1.56|2.36|0.03|0
6309862|0.532|0.547|74.98|4.59|2.8|0.03|2M
6310248|1.0|0.001|77.77|2.19|2.81|0.01|0
6310613|0.996|0.014|147.77|5.3|3.09|0.02|0
6311283|0.999|0.004|212.0|6.42|3.25|0.01|0
6311518|1.0|0.001|29.41|0.96|2.38|0.01|2
6311997|1.0|0.001|17.78|1.18|2.15|0.03|0
6312478|1.0|0.001|62.45|1.87|2.7|0.01|0
6312503|1.0|0.001|71.41|1.97|2.78|0.01|0
6313219|0.591|0.518|52.92|14.33|2.69|0.12|1M
6313603|1.0|0.001|38.2|1.31|2.5|0.02|0
6314597|1.0|0.001|35.0|1.36|2.47|0.02|0
6341857|0.993|0.014|251.08|11.17|3.34|0.02|0
6341990|1.0|0.003|122.88|3.56|3.01|0.01|0
6342380|0.611|0.351|5.51|0.31|1.63|0.03|0M
6343222|1.0|0.001|78.78|2.36|2.81|0.02|0
6343543|1.0|0.001|29.98|1.58|2.4|0.02|0
6344499|1.0|0.001|30.81|1.95|2.41|0.03|0
6344679|0.992|0.026|146.61|4.43|3.09|0.02|0
6345093|0.972|0.04|218.24|17.53|3.28|0.04|0
6345145|1.0|0.001|46.59|1.29|2.58|0.01|2
6345296|1.0|0.001|32.7|1.36|2.45|0.02|0
6345456|1.0|0.001|127.69|3.75|3.02|0.01|0
6345474|1.0|0.001|29.21|1.6|2.37|0.02|0
6345484|0.957|0.132|10.7|0.74|1.92|0.03|0
6346443|1.0|0.001|35.42|1.73|2.47|0.02|0
6346532|0.998|0.005|211.21|6.81|3.25|0.02|0
6347192|1.0|0.001|45.57|1.32|2.58|0.01|0
6347338|1.0|0.001|64.56|1.9|2.73|0.01|0
6347518|1.0|0.001|105.99|3.15|2.95|0.02|0
6350070|0.997|0.008|205.91|6.52|3.24|0.02|0
6350495|1.0|0.001|49.71|1.44|2.63|0.01|0
6350696|1.0|0.001|187.95|5.89|3.19|0.01|0
6350802|1.0|0.001|63.26|2.45|2.73|0.02|0
6350918|1.0|0.001|31.65|1.59|2.42|0.02|0
6351475|0.803|0.394|243.19|13.79|3.31|0.03|0
6351602|1.0|0.001|37.79|1.37|2.51|0.02|0
6352228|1.0|0.001|28.95|1.42|2.38|0.02|0
6352407|0.829|0.353|193.59|20.53|3.22|0.05|0
6352802|1.0|0.001|77.14|2.32|2.8|0.01|0
6352856|1.0|0.003|35.54|1.6|2.46|0.02|0
6356038|1.0|0.001|40.16|1.38|2.52|0.02|0
6356545|1.0|0.001|61.25|1.7|2.7|0.01|0
6356581|1.0|0.001|109.72|3.42|2.97|0.02|0
6356834|0.952|0.071|216.02|16.13|3.26|0.03|0
6356847|1.0|0.003|145.34|4.28|3.1|0.01|0
6357581|1.0|0.001|41.77|1.28|2.54|0.02|0
6357709|1.0|0.002|158.96|5.11|3.13|0.02|0
6357879|1.0|0.001|41.92|1.45|2.55|0.02|0
6357914|0.946|0.25|67.6|2.54|2.76|0.02|2
6358280|1.0|0.001|31.29|1.86|2.42|0.03|0
6358455|1.0|0.001|69.36|2.48|2.75|0.02|0
6358509|1.0|0.001|26.24|2.28|2.34|0.04|0
6358570|0.865|0.315|5.51|0.27|1.63|0.02|0
6358695|1.0|0.001|104.8|2.98|2.94|0.01|0
6358970|1.0|0.002|65.45|1.93|2.73|0.01|0
6359009|1.0|0.001|28.14|1.28|2.36|0.02|0
6359087|1.0|0.001|31.86|1.44|2.42|0.02|0
6359105|1.0|0.001|48.45|1.3|2.6|0.01|0
6359298|0.999|0.003|283.95|20.21|3.39|0.03|0
6359454|1.0|0.001|144.19|4.28|3.08|0.01|0
6359560|1.0|0.001|37.42|1.25|2.5|0.02|0
6359648|1.0|0.001|34.18|1.26|2.46|0.02|0
6359688|1.0|0.001|31.94|1.71|2.43|0.02|0
6359890|1.0|0.001|93.87|2.89|2.89|0.01|0
6360104|1.0|0.001|82.26|2.33|2.83|0.01|0
6361986|0.998|0.014|166.09|5.39|3.15|0.02|0
6362068|0.762|0.346|170.18|10.39|3.17|0.03|0
6362480|1.0|0.001|30.04|1.91|2.39|0.03|0
6362517|0.532|0.531|195.84|13.82|3.22|0.03|0M
6362747|1.0|0.001|31.43|1.48|2.41|0.02|0
6363014|1.0|0.001|35.97|1.32|2.47|0.02|0
6363090|1.0|0.001|44.9|1.69|2.57|0.02|0
6363109|1.0|0.001|55.39|1.63|2.66|0.01|0
6363181|1.0|0.001|33.77|2.73|2.44|0.04|0
6363338|1.0|0.001|38.92|1.48|2.51|0.02|0
6363351|1.0|0.001|9.64|0.38|1.88|0.02|0
6363534|1.0|0.001|31.06|1.38|2.4|0.02|0
6363792|1.0|0.001|39.93|1.21|2.52|0.02|0
6363803|0.849|0.306|44.25|2.88|2.61|0.03|1
6363813|1.0|0.001|41.78|1.25|2.55|0.02|0
6364460|0.968|0.045|224.29|8.75|3.29|0.02|0
6364505|0.771|0.348|92.94|6.95|2.89|0.03|2
6365234|1.0|0.001|33.92|1.3|2.44|0.02|0
6365428|1.0|0.001|30.87|1.29|2.41|0.02|0
6365511|1.0|0.001|77.0|2.23|2.81|0.01|0
6365582|1.0|0.001|32.09|1.33|2.42|0.02|0
6365690|1.0|0.001|33.29|1.17|2.44|0.02|0
6365867|1.0|0.001|29.38|1.73|2.39|0.03|0
6365979|0.997|0.012|26.18|1.05|2.35|0.02|2
6366132|1.0|0.001|36.14|1.27|2.47|0.02|0
6366210|1.0|0.001|50.96|1.61|2.62|0.02|0
6367082|1.0|0.001|121.62|3.74|3.01|0.02|0
6367096|0.965|0.071|8.94|0.56|1.85|0.03|0
6367195|0.973|0.077|92.39|3.28|2.86|0.02|1
6367208|1.0|0.001|31.52|1.34|2.42|0.02|0
6367296|0.999|0.006|221.41|6.74|3.27|0.02|0
6367439|0.998|0.005|207.34|6.28|3.24|0.02|0
6367722|0.999|0.004|57.87|1.8|2.68|0.02|0
6367815|1.0|0.001|40.91|1.33|2.53|0.01|0
6367943|1.0|0.001|50.13|1.49|2.61|0.01|0
6368040|0.798|0.438|15.15|0.61|2.15|0.02|1M
6368169|1.0|0.001|36.26|1.34|2.48|0.02|0
6368244|1.0|0.001|34.66|1.17|2.47|0.02|0
6368315|1.0|0.001|18.6|0.74|2.2|0.02|0
6368363|1.0|0.001|47.24|1.48|2.58|0.01|0
6368380|1.0|0.002|10.74|0.91|1.93|0.04|0
6368385|1.0|0.001|30.51|1.37|2.4|0.02|0
6368401|1.0|0.001|33.71|1.23|2.46|0.02|0
6368800|1.0|0.001|52.55|1.44|2.64|0.01|0
6368890|0.761|0.396|97.5|4.82|2.91|0.02|2
6368892|0.943|0.134|230.99|9.67|3.29|0.02|0
6368905|-99.0|-99.0|4.68|0.6|1.6|0.06|1
6368959|1.0|0.001|29.55|1.31|2.39|0.02|0
6369438|1.0|0.001|39.42|1.25|2.52|0.02|0
6369548|1.0|0.001|119.79|3.71|2.99|0.01|0
6369592|1.0|0.001|33.37|1.82|2.45|0.02|2
6369774|1.0|0.001|48.4|1.4|2.59|0.01|0
6369802|0.892|0.201|54.93|9.8|2.7|0.08|1
6369832|1.0|0.001|35.53|1.42|2.47|0.02|0
6369845|1.0|0.001|71.24|2.13|2.78|0.02|0
6370079|0.987|0.033|249.59|18.11|3.32|0.03|0
6370249|1.0|0.001|31.51|1.71|2.41|0.02|0
6370549|1.0|0.001|14.2|1.25|2.05|0.04|0
6371008|1.0|0.001|29.9|1.74|2.38|0.03|0
6371141|1.0|0.001|75.58|2.39|2.8|0.01|0
6371272|0.943|0.166|41.35|2.68|2.57|0.03|1
6371374|0.999|0.005|7.15|0.27|1.77|0.02|0
6371777|1.0|0.001|9.93|0.77|1.89|0.03|0
6371980|1.0|0.001|63.35|3.64|2.72|0.03|0
6372089|1.0|0.001|28.48|1.48|2.37|0.02|0
6372205|1.0|0.001|31.02|1.51|2.41|0.02|0
6372328|1.0|0.001|43.32|1.5|2.55|0.02|0
6372717|1.0|0.001|46.1|1.44|2.59|0.02|0
6373278|1.0|0.001|44.67|1.46|2.57|0.02|0
6373312|1.0|0.001|23.93|0.82|2.31|0.02|0
6373902|1.0|0.001|30.47|1.51|2.42|0.02|0
6374301|1.0|0.001|39.61|1.45|2.53|0.02|0
6380975|1.0|0.001|150.05|4.66|3.09|0.01|0
6380988|0.751|0.443|10.15|0.76|1.85|0.03|0M
6381328|1.0|0.001|131.03|4.09|3.04|0.02|0
6382244|0.983|0.105|6.04|0.32|1.67|0.02|0
6382801|1.0|0.001|39.09|1.42|2.5|0.02|0
6382830|1.0|0.003|24.25|1.8|2.3|0.03|0
6382925|0.981|0.024|195.77|23.87|3.22|0.05|0
6383228|1.0|0.001|88.38|2.46|2.87|0.01|0
6383531|1.0|0.001|13.71|0.84|2.03|0.03|0
6383574|1.0|0.002|9.87|0.69|1.89|0.03|0
6383660|0.998|0.005|8.98|0.54|1.85|0.03|0
6383953|1.0|0.001|94.99|2.66|2.9|0.01|0
6384492|1.0|0.001|29.17|1.92|2.37|0.03|0
6384911|0.529|0.632|9.47|0.54|1.94|0.03|0M
6385145|-99.0|-99.0|176.25|5.73|-99.0|-99.0|2
6385325|1.0|0.001|55.1|1.78|2.66|0.01|0
6385534|0.926|0.194|7.97|0.45|1.79|0.02|2
6385953|1.0|0.001|88.89|2.79|2.86|0.01|0
6386236|0.999|0.006|47.28|1.63|2.58|0.02|0
6386864|0.999|0.003|18.42|0.74|2.16|0.02|0
6387414|0.949|0.099|248.37|20.12|3.32|0.04|0
6387662|0.813|0.43|27.85|3.24|2.4|0.05|1
6387857|0.98|0.027|230.68|7.19|3.29|0.02|0
6389342|0.633|0.462|10.44|0.75|1.91|0.03|0M
6389421|1.0|0.001|200.97|6.45|3.23|0.02|0
6390357|0.892|0.249|14.75|4.44|2.04|0.13|0
6390781|1.0|0.001|25.82|1.15|2.32|0.02|0
6390955|0.963|0.05|246.57|26.38|3.32|0.05|0
6391283|0.998|0.005|91.66|3.06|2.89|0.02|0
6391641|1.0|0.001|52.29|2.61|2.64|0.02|0
6391933|1.0|0.001|170.51|5.1|3.15|0.01|0
6392210|0.999|0.004|186.74|5.82|3.19|0.02|0
6392617|0.684|0.535|14.37|0.57|2.07|0.02|1M
6392893|0.997|0.007|120.93|4.07|3.01|0.02|0
6418912|1.0|0.001|30.34|1.81|2.39|0.03|0
6419024|1.0|0.001|49.96|1.33|2.62|0.01|0
6421272|1.0|0.002|99.71|3.42|2.92|0.02|2
6421579|1.0|0.001|8.24|0.3|1.82|0.02|0
6421937|0.919|0.233|175.3|11.01|3.17|0.03|0
6422994|1.0|0.001|44.13|1.46|2.57|0.02|0
6423690|1.0|0.001|32.79|1.79|2.44|0.02|0
6423961|1.0|0.001|79.24|2.24|2.82|0.01|0
6424157|1.0|0.001|98.88|2.98|2.92|0.02|0
6424320|1.0|0.003|109.25|3.41|2.97|0.02|0
6424406|1.0|0.001|24.71|1.18|2.29|0.02|0
6424515|1.0|0.001|138.98|4.19|3.07|0.02|0
6424597|1.0|0.001|28.85|1.47|2.39|0.02|0
6424969|1.0|0.001|57.39|1.66|2.68|0.01|0
6425048|0.999|0.004|122.87|3.75|3.03|0.02|0
6425073|0.999|0.002|27.44|1.45|2.37|0.02|2
6425089|1.0|0.001|17.5|0.74|2.16|0.02|0
6425301|1.0|0.001|61.04|1.81|2.69|0.01|0
6425377|1.0|0.003|157.15|4.55|3.12|0.01|0
6425597|0.996|0.016|30.74|1.04|2.44|0.02|1
6425652|1.0|0.001|29.34|1.59|2.39|0.02|0
6425816|1.0|0.001|157.49|4.78|3.12|0.02|0
6425921|1.0|0.001|41.62|1.26|2.54|0.02|0
6428381|1.0|0.001|31.23|1.55|2.42|0.02|0
6428602|1.0|0.001|88.05|2.54|2.86|0.01|0
6428974|1.0|0.001|41.35|1.57|2.54|0.02|0
6429215|0.997|0.007|252.27|9.82|3.34|0.02|0
6429453|0.989|0.017|250.89|21.16|3.32|0.04|0
6429457|1.0|0.001|23.01|1.13|2.27|0.02|0
6429747|1.0|0.001|56.5|2.29|2.66|0.02|0
6429754|0.743|0.464|177.27|6.92|3.18|0.02|0M
6429836|1.0|0.001|38.46|1.15|2.5|0.02|0
6429995|1.0|0.001|54.85|1.59|2.65|0.01|0
6430073|0.991|0.023|224.59|7.67|3.28|0.02|0
6430362|1.0|0.001|128.44|3.97|3.04|0.02|0
6430534|1.0|0.001|29.24|2.13|2.38|0.03|0
6430801|1.0|0.001|69.32|2.11|2.75|0.02|0
6430804|0.987|0.032|198.97|6.46|3.22|0.01|0
6430834|1.0|0.001|37.94|1.81|2.49|0.02|0
6430841|1.0|0.001|38.72|1.88|2.5|0.02|0
6431097|0.998|0.005|183.05|5.58|3.19|0.02|0
6431673|1.0|0.001|38.11|3.26|2.49|0.04|0
6431741|0.997|0.008|223.72|7.25|3.29|0.02|0
6431855|1.0|0.001|34.95|1.55|2.52|0.02|1
6431857|1.0|0.001|34.91|1.31|2.47|0.02|0
6431941|1.0|0.001|21.91|0.85|2.25|0.02|0
6431964|0.823|0.35|75.51|22.92|2.84|0.13|1
6432263|1.0|0.001|25.6|0.92|2.34|0.02|0
6432344|0.952|0.135|11.34|0.78|1.94|0.03|0
6435459|1.0|0.001|32.8|1.91|2.44|0.03|0
6435542|1.0|0.001|111.22|3.41|2.96|0.02|0
6435553|1.0|0.001|88.2|2.6|2.86|0.01|0
6435623|0.999|0.003|214.31|6.54|3.27|0.02|0
6435783|1.0|0.001|31.68|1.42|2.41|0.02|0
6435786|1.0|0.001|143.9|4.28|3.08|0.02|0
6435899|1.0|0.001|22.76|0.84|2.27|0.02|0
6436304|1.0|0.001|29.65|1.47|2.39|0.02|0
6436332|1.0|0.001|44.6|1.29|2.57|0.01|0
6436353|1.0|0.001|69.47|1.95|2.75|0.01|0
6436590|1.0|0.001|27.18|1.28|2.34|0.02|0
6436592|0.998|0.01|32.77|2.09|2.47|0.03|1
6437115|1.0|0.001|88.57|2.68|2.88|0.02|0
6437252|0.891|0.208|147.19|29.32|3.1|0.09|0
6437491|1.0|0.001|22.29|0.88|2.26|0.02|0
6437547|1.0|0.001|138.55|4.2|3.07|0.02|0
6438046|1.0|0.001|37.36|2.39|2.49|0.03|2
6438193|1.0|0.001|34.37|1.14|2.46|0.02|0
6438228|1.0|0.001|28.55|1.42|2.38|0.02|0
6440619|0.999|0.003|119.58|3.5|3.0|0.01|0
6440816|0.999|0.002|231.57|7.31|3.3|0.02|0
6440939|0.922|0.142|264.64|29.51|3.35|0.05|0
6440976|1.0|0.001|29.4|1.8|2.41|0.03|0
6441172|1.0|0.001|54.15|1.62|2.65|0.02|0
6441442|1.0|0.001|149.09|4.54|3.09|0.02|0
6441499|1.0|0.001|39.22|3.21|2.51|0.04|2
6441622|1.0|0.002|158.76|5.09|3.14|0.02|0
6441639|0.971|0.057|151.87|5.73|3.11|0.02|0
6441869|1.0|0.001|39.66|1.29|2.51|0.02|0
6441981|1.0|0.001|31.94|1.22|2.42|0.02|0
6442414|1.0|0.001|96.44|2.74|2.9|0.01|0
6442503|0.794|0.237|213.17|9.0|3.26|0.02|0
6442543|1.0|0.001|32.29|1.29|2.44|0.02|0
6442548|1.0|0.001|33.71|2.16|2.44|0.03|0
6443019|0.935|0.116|246.05|27.15|3.32|0.05|0
6443224|1.0|0.001|21.97|0.88|2.25|0.02|0
6443316|1.0|0.001|79.29|2.27|2.81|0.01|0
6443407|1.0|0.001|73.06|2.13|2.78|0.01|0
6443511|1.0|0.001|30.42|1.66|2.41|0.02|0
6443775|1.0|0.001|35.21|1.36|2.47|0.02|0
6444071|1.0|0.001|18.81|0.83|2.18|0.02|0
6444595|1.0|0.001|21.68|0.82|2.24|0.02|0
6444657|1.0|0.001|36.22|1.52|2.49|0.02|0
6444709|1.0|0.001|93.17|2.67|2.9|0.01|0
6444746|1.0|0.001|32.37|1.46|2.43|0.02|0
6444771|1.0|0.001|57.2|1.62|2.66|0.01|0
6445396|1.0|0.002|104.84|3.27|2.96|0.02|0
6445442|1.0|0.002|33.51|3.39|2.46|0.04|0
6445497|1.0|0.001|37.14|1.46|2.49|0.02|0
6446397|1.0|0.001|33.9|1.18|2.47|0.02|0
6446443|0.968|0.185|47.63|1.68|2.6|0.02|0
6446468|1.0|0.001|52.94|1.9|2.64|0.02|0
6446482|1.0|0.001|34.09|1.36|2.45|0.02|0
6446584|1.0|0.001|32.84|1.25|2.44|0.02|0
6446700|1.0|0.002|82.16|2.74|2.84|0.02|0
6446890|1.0|0.001|30.53|1.17|2.41|0.02|0
6447237|0.999|0.004|143.18|5.01|3.09|0.02|0
6447257|1.0|0.001|47.37|1.32|2.58|0.01|0
6447407|1.0|0.001|34.1|1.34|2.47|0.02|0
6447455|0.986|0.046|36.75|1.71|2.42|0.02|1
6447498|1.0|0.001|21.02|0.84|2.23|0.02|2
6447540|1.0|0.001|43.87|1.47|2.54|0.02|0
6447552|1.0|0.001|61.33|1.91|2.69|0.01|0
6447614|1.0|0.001|32.45|3.07|2.44|0.04|0
6447731|1.0|0.002|12.36|0.8|1.99|0.03|0
6447817|1.0|0.001|31.86|2.04|2.42|0.03|0
6447877|1.0|0.001|8.5|0.46|1.82|0.02|0
6447883|1.0|0.001|17.07|0.72|2.13|0.02|0
6447914|1.0|0.001|46.3|1.41|2.59|0.02|0
6448010|1.0|0.001|31.75|1.51|2.42|0.02|0
6448098|1.0|0.001|32.18|1.35|2.43|0.02|0
6448230|1.0|0.001|50.76|1.53|2.63|0.01|0
6448299|0.999|0.003|205.42|6.86|3.25|0.02|0
6448379|0.971|0.062|241.83|17.16|3.32|0.03|0
6448431|1.0|0.002|8.27|0.34|1.81|0.02|0
6448436|1.0|0.001|37.45|1.41|2.51|0.02|0
6448697|1.0|0.001|51.59|1.38|2.62|0.01|0
6448890|1.0|0.002|240.36|9.43|3.3|0.02|0
6448982|1.0|0.001|34.74|1.45|2.46|0.02|0
6449326|1.0|0.001|80.33|2.48|2.83|0.02|0
6449391|1.0|0.001|31.66|1.25|2.42|0.02|0
6449576|1.0|0.001|33.8|1.27|2.45|0.02|0
6449756|1.0|0.001|94.71|2.65|2.91|0.01|0
6450010|0.936|0.193|222.92|8.81|3.28|0.02|0
6450242|1.0|0.001|33.7|1.23|2.45|0.02|0
6450271|1.0|0.001|31.14|1.62|2.41|0.02|0
6450285|1.0|0.001|31.08|1.61|2.42|0.02|0
6450464|0.943|0.22|37.11|1.22|2.52|0.02|2
6450478|1.0|0.001|27.88|1.4|2.37|0.02|0
6450549|1.0|0.001|29.87|1.61|2.4|0.02|0
6450613|1.0|0.001|93.08|2.63|2.89|0.01|0
6450635|1.0|0.001|32.47|1.3|2.42|0.02|0
6450868|1.0|0.001|136.63|4.31|3.07|0.02|0
6451099|1.0|0.001|39.27|1.6|2.51|0.02|0
6451229|0.628|0.462|5.56|0.34|1.62|0.03|0M
6451238|1.0|0.001|31.33|1.99|2.4|0.03|0
6451273|0.997|0.006|226.52|6.98|3.28|0.02|0
6451495|1.0|0.001|57.91|1.69|2.67|0.01|0
6451664|1.0|0.001|37.02|1.77|2.49|0.02|0
6451676|1.0|0.001|60.31|1.7|2.71|0.01|0
6452091|0.997|0.007|239.06|11.49|3.31|0.02|0
6452312|1.0|0.001|43.03|1.46|2.55|0.02|0
6460414|0.895|0.109|10.65|2.4|1.9|0.1|0
6461089|1.0|0.001|29.37|2.2|2.34|0.03|0
6461675|0.989|0.023|103.48|3.68|2.94|0.02|0
6462170|0.998|0.011|208.31|6.41|3.24|0.02|0
6462755|1.0|0.001|30.09|2.33|2.39|0.03|0
6463177|0.998|0.005|266.73|17.77|3.35|0.03|0
6463471|0.991|0.031|18.56|1.04|2.17|0.03|0
6463847|0.711|0.298|5.21|0.23|1.65|0.02|1
6464237|0.648|0.426|31.79|8.5|2.44|0.12|1M
6464293|0.694|0.474|5.1|0.31|1.6|0.03|0M
6464713|0.952|0.088|6.49|0.31|1.7|0.02|0
6465075|1.0|0.001|85.19|2.66|2.84|0.01|0
6465610|1.0|0.001|39.9|1.56|2.52|0.02|0
6465919|1.0|0.001|42.84|1.58|2.54|0.02|0
6466071|0.915|0.3|6.13|0.25|1.67|0.02|0
6466199|1.0|0.001|39.45|1.15|2.51|0.01|0
6466316|0.999|0.003|22.33|1.31|2.25|0.03|0
6466546|0.997|0.02|48.24|1.72|2.61|0.02|0
6466968|1.0|0.001|15.78|0.66|2.1|0.02|0
6467377|0.999|0.005|26.65|1.38|2.33|0.02|0
6467408|1.0|0.001|124.01|3.6|3.01|0.01|0
6467645|1.0|0.001|65.94|2.25|2.74|0.02|0
6467788|1.0|0.001|153.88|4.51|3.1|0.01|0
6468112|0.779|0.433|38.2|4.51|2.51|0.05|0M
6468241|1.0|0.003|28.62|1.22|2.42|0.02|2
6468506|1.0|0.001|29.44|1.39|2.38|0.02|0
6468660|0.663|0.432|90.75|11.72|2.89|0.06|1M
6469446|1.0|0.001|143.03|4.08|3.07|0.01|0
6469561|0.98|0.039|8.19|0.41|1.81|0.02|0
6470149|1.0|0.001|105.68|11.09|2.95|0.05|0
6470512|1.0|0.001|33.17|1.11|2.43|0.02|0
6470560|1.0|0.001|52.0|1.55|2.63|0.01|0
6470734|0.846|0.399|6.09|0.23|1.68|0.02|2
6470821|0.979|0.111|104.18|3.79|2.93|0.02|0
6471060|1.0|0.001|42.76|1.5|2.55|0.02|0
6497329|0.975|0.082|6.96|0.3|1.82|0.02|1
6497331|0.998|0.013|7.39|0.33|1.76|0.02|0
6497663|1.0|0.002|231.32|16.01|3.3|0.03|0
6500038|1.0|0.001|50.56|1.46|2.61|0.01|0
6500271|0.994|0.011|279.98|28.02|3.38|0.04|0
6500623|1.0|0.001|15.33|0.82|2.08|0.02|0
6500812|1.0|0.001|37.74|1.38|2.52|0.02|0
6501237|1.0|0.002|65.77|3.17|2.73|0.02|0
6501676|1.0|0.001|41.93|1.44|2.54|0.02|0
6501869|1.0|0.001|31.35|1.44|2.42|0.02|0
6502598|1.0|0.002|141.81|4.21|3.08|0.01|0
6502644|1.0|0.001|118.02|3.89|3.0|0.02|2
6502765|1.0|0.001|31.36|1.44|2.41|0.02|0
6502800|1.0|0.001|83.0|2.35|2.83|0.01|0
6502831|1.0|0.001|29.22|1.91|2.39|0.03|0
6502960|1.0|0.003|15.83|0.63|2.11|0.02|0
6503502|1.0|0.001|38.38|1.6|2.5|0.02|0
6503598|0.969|0.061|249.35|24.3|3.33|0.04|0
6503973|1.0|0.001|32.02|2.24|2.43|0.03|0
6504411|1.0|0.001|29.5|1.3|2.39|0.02|0
6504725|1.0|0.001|34.79|2.01|2.45|0.03|0
6504823|0.875|0.271|23.35|1.81|2.3|0.03|1
6504840|1.0|0.001|49.35|1.44|2.61|0.01|0
6504867|1.0|0.001|31.48|1.55|2.42|0.02|0
6504978|0.998|0.012|211.6|7.08|3.25|0.02|2
6505025|1.0|0.001|35.17|1.49|2.46|0.02|0
6505044|0.997|0.005|252.73|22.31|3.32|0.04|0
6507437|0.971|0.141|130.57|4.54|3.03|0.02|2
6507794|1.0|0.001|203.93|6.43|3.24|0.02|0
6508028|1.0|0.001|40.28|1.26|2.53|0.02|0
6508197|1.0|0.001|28.69|1.46|2.39|0.02|0
6508300|1.0|0.001|32.07|1.46|2.43|0.02|0
6508328|1.0|0.001|36.36|1.49|2.48|0.02|0
6508544|1.0|0.001|32.23|1.32|2.43|0.02|0
6508579|1.0|0.001|36.35|1.31|2.46|0.02|0
6508804|1.0|0.001|54.33|1.63|2.64|0.01|0
6508943|1.0|0.001|31.39|1.7|2.42|0.02|0
6508967|1.0|0.001|37.12|1.59|2.5|0.02|0
6509096|1.0|0.001|41.96|1.86|2.55|0.02|0
6509135|1.0|0.001|37.19|1.72|2.49|0.02|0
6509282|1.0|0.001|39.86|1.28|2.53|0.02|0
6509511|1.0|0.001|88.93|2.49|2.88|0.01|0
6509652|1.0|0.001|31.86|1.29|2.43|0.02|0
6509693|0.531|0.613|50.73|7.13|2.67|0.06|2M
6509721|1.0|0.001|32.88|1.64|2.42|0.02|0
6509819|1.0|0.001|30.98|1.7|2.42|0.02|0
6510183|1.0|0.001|81.01|2.51|2.83|0.02|0
6510447|1.0|0.001|35.46|1.23|2.47|0.02|0
6510527|1.0|0.001|56.5|1.61|2.67|0.01|0
6511119|0.999|0.004|54.98|1.5|2.66|0.01|0
6511926|1.0|0.001|39.81|1.16|2.53|0.01|0
6515326|1.0|0.001|35.72|1.5|2.5|0.02|0
6515400|1.0|0.002|140.07|4.18|3.08|0.02|0
6515466|0.841|0.422|37.89|1.68|2.43|0.02|1
6515613|0.997|0.012|6.2|0.39|1.69|0.03|0
6515614|1.0|0.001|38.01|1.37|2.5|0.02|0
6515636|0.848|0.386|5.67|0.99|1.64|0.08|2
6515646|1.0|0.001|66.39|1.97|2.74|0.01|0
6515704|1.0|0.001|38.17|1.56|2.49|0.02|0
6515734|1.0|0.001|26.08|1.08|2.32|0.02|0
6516187|1.0|0.001|29.68|1.51|2.39|0.02|0
6516192|1.0|0.001|36.92|1.95|2.54|0.02|0
6516242|1.0|0.001|44.24|1.56|2.58|0.02|0
6516481|1.0|0.002|242.88|8.02|3.33|0.02|0
6516800|1.0|0.001|60.34|2.39|2.71|0.02|0
6517255|1.0|0.001|92.59|2.73|2.89|0.01|0
6519677|1.0|0.001|12.82|0.7|2.01|0.02|0
6519705|0.97|0.106|111.14|3.85|2.98|0.02|0
6519747|1.0|0.001|31.81|1.08|2.42|0.02|0
6519843|1.0|0.001|32.12|1.36|2.42|0.02|0
6519891|1.0|0.001|36.13|1.34|2.47|0.02|0
6520037|1.0|0.001|34.11|1.3|2.44|0.02|0
6520266|0.93|0.24|10.56|0.76|1.92|0.03|0
6520561|0.879|0.303|35.96|9.43|2.52|0.11|1
6520576|1.0|0.002|18.22|0.64|2.2|0.02|0
6520808|0.994|0.015|44.91|1.61|2.59|0.02|0
6520965|1.0|0.001|30.64|1.43|2.41|0.02|0
6521069|1.0|0.002|7.38|0.26|1.76|0.02|0
6521094|1.0|0.001|47.22|1.47|2.58|0.02|0
6521236|1.0|0.001|46.98|1.29|2.6|0.01|0
6521501|1.0|0.001|24.59|1.35|2.3|0.03|0
6521522|1.0|0.001|88.15|2.69|2.86|0.02|0
6521563|1.0|0.001|41.68|1.19|2.53|0.01|0
6521571|1.0|0.001|42.44|1.33|2.54|0.02|0
6522182|1.0|0.002|8.43|0.33|1.82|0.02|0
6522489|0.999|0.003|148.35|5.21|3.1|0.02|0
6522524|1.0|0.002|9.37|0.85|1.9|0.04|0
6522553|1.0|0.001|57.56|1.82|2.67|0.01|0
6522569|1.0|0.002|157.84|4.85|3.11|0.01|0
6522571|1.0|0.001|36.79|1.31|2.49|0.02|0
6522643|0.999|0.006|84.98|2.51|2.85|0.01|0
6522973|1.0|0.001|19.58|1.24|2.2|0.03|0
6523278|1.0|0.001|33.02|1.31|2.45|0.02|0
6523301|1.0|0.001|42.44|2.2|2.56|0.02|2
6523751|0.751|0.421|23.3|5.91|2.3|0.11|2M
6523986|1.0|0.001|31.69|1.7|2.42|0.02|0
6524873|1.0|0.001|40.84|2.19|2.54|0.02|0
6524878|0.995|0.012|246.56|9.8|3.33|0.02|0
6524945|1.0|0.001|28.53|1.18|2.38|0.02|0
6525060|0.959|0.121|7.94|0.31|1.84|0.02|2
6525122|0.95|0.198|7.66|0.58|1.78|0.03|0
6525134|1.0|0.001|31.96|1.45|2.44|0.02|0
6525150|1.0|0.001|32.66|1.44|2.42|0.02|0
6525349|0.74|0.358|215.25|16.71|3.27|0.03|0
6525396|1.0|0.001|33.0|1.21|2.44|0.02|0
6525397|0.874|0.267|260.22|27.46|3.34|0.05|0
6525512|0.998|0.004|244.96|14.45|3.32|0.03|0
6525651|0.938|0.111|124.83|3.69|3.01|0.01|0
6525661|1.0|0.001|33.01|1.11|2.43|0.02|0
6525916|1.0|0.001|47.81|1.45|2.59|0.01|0
6525919|0.999|0.007|8.68|0.31|1.84|0.02|0
6526119|1.0|0.001|39.58|2.3|2.5|0.03|0
6526377|1.0|0.001|109.04|16.8|2.95|0.07|0
6526384|1.0|0.002|188.24|5.63|3.21|0.02|0
6526403|1.0|0.001|63.29|1.96|2.72|0.02|0
6526417|1.0|0.001|71.99|2.16|2.77|0.01|0
6526477|0.781|0.365|229.06|16.48|3.29|0.03|0
6526495|0.998|0.005|20.19|1.04|2.21|0.02|0
6526657|1.0|0.001|25.12|1.81|2.31|0.03|0
6526847|1.0|0.001|34.19|1.12|2.46|0.02|2
6526898|0.997|0.006|180.31|5.96|3.2|0.02|0
6526940|-99.0|-99.0|79.08|13.41|2.86|0.07|1
6526965|0.996|0.01|114.89|3.81|2.99|0.02|0
6527027|1.0|0.001|7.88|0.27|1.81|0.02|2
6527100|1.0|0.001|48.7|1.41|2.62|0.01|0
6527211|1.0|0.001|28.52|2.11|2.38|0.03|0
6527225|1.0|0.001|44.84|1.45|2.58|0.02|0
6527381|0.999|0.006|25.08|0.96|2.32|0.02|0
6528048|1.0|0.001|29.35|2.18|2.4|0.03|0
6528297|1.0|0.001|37.13|1.32|2.49|0.02|0
6528474|1.0|0.001|51.05|1.88|2.63|0.02|0
6528705|1.0|0.001|34.07|1.04|2.45|0.02|0
6528720|1.0|0.001|45.52|1.49|2.57|0.01|0
6528757|1.0|0.001|34.78|1.17|2.46|0.02|0
6528816|1.0|0.001|28.02|1.56|2.37|0.03|0
6528942|1.0|0.001|37.91|1.8|2.5|0.02|0
6529078|1.0|0.001|34.17|1.23|2.46|0.02|0
6529322|0.998|0.006|21.8|1.55|2.24|0.03|0
6529372|0.957|0.095|224.91|15.39|3.28|0.03|0
6529733|0.892|0.163|184.16|35.69|3.19|0.08|0
6529808|1.0|0.001|36.44|1.33|2.48|0.02|0
6529860|0.961|0.162|58.69|12.04|2.76|0.09|2
6530065|1.0|0.001|100.19|3.3|2.93|0.01|0
6530166|1.0|0.003|81.95|2.37|2.85|0.01|0
6530242|1.0|0.001|37.74|1.43|2.49|0.02|0
6530423|1.0|0.001|34.73|1.36|2.48|0.02|0
6530474|1.0|0.001|105.6|3.31|2.95|0.02|0
6531162|0.77|0.381|136.2|14.59|3.07|0.05|2
6531329|0.934|0.169|203.51|7.33|3.23|0.02|0
6531550|1.0|0.001|44.11|1.57|2.57|0.02|0
6531581|1.0|0.001|23.17|0.91|2.29|0.02|0
6531974|1.0|0.001|32.5|1.4|2.44|0.02|0
6532043|1.0|0.001|75.47|2.32|2.81|0.02|0
6532181|1.0|0.001|18.75|0.79|2.19|0.02|0
6535291|1.0|0.001|36.79|1.26|2.49|0.02|0
6535394|1.0|0.001|25.5|0.87|2.32|0.02|0
6535400|1.0|0.001|87.03|2.77|2.86|0.02|0
6535630|0.937|0.228|30.53|1.18|2.45|0.02|1
6535641|1.0|0.001|31.45|1.66|2.41|0.02|0
6535718|0.971|0.102|225.92|15.84|3.29|0.03|0
6536034|1.0|0.001|49.4|1.64|2.62|0.02|0
6541525|0.737|0.335|174.66|24.38|3.19|0.06|0
6542478|0.708|0.466|10.45|0.43|1.95|0.02|1M
6543282|1.0|0.001|33.29|1.67|2.43|0.02|0
6543482|0.765|0.417|193.27|21.52|3.21|0.05|0M
6545339|1.0|0.002|113.22|3.62|2.98|0.01|0
6545356|0.551|0.478|253.39|27.01|3.32|0.05|0M
6545653|1.0|0.003|34.59|1.53|2.45|0.02|0
6545726|0.996|0.007|143.34|15.98|3.08|0.05|0
6546441|0.971|0.15|17.25|1.16|2.14|0.03|0
6546615|1.0|0.001|37.58|1.29|2.49|0.02|0
6546685|1.0|0.001|160.54|4.76|3.13|0.01|0
6546755|1.0|0.001|86.48|2.44|2.87|0.01|0
6547004|1.0|0.001|10.51|0.73|1.92|0.03|0
6547007|1.0|0.001|34.64|1.58|2.45|0.02|0
6547176|1.0|0.001|46.02|1.57|2.6|0.02|0
6548666|1.0|0.001|62.91|1.94|2.73|0.01|0
6548868|1.0|0.001|35.04|1.27|2.46|0.02|0
6549467|1.0|0.001|8.15|0.52|1.8|0.03|0
6549767|1.0|0.001|33.15|1.53|2.44|0.02|0
6549975|0.999|0.003|106.21|4.21|2.95|0.02|0
6550823|1.0|0.001|44.15|1.57|2.55|0.02|0
6550862|0.985|0.031|183.68|9.27|3.19|0.02|0
6550918|0.75|0.411|138.73|28.32|3.05|0.09|0M
6551121|0.956|0.283|58.17|3.92|2.68|0.03|0
6551391|1.0|0.001|55.36|1.55|2.66|0.01|0
6579495|1.0|0.001|86.34|2.74|2.85|0.01|0
6579647|1.0|0.001|29.22|1.98|2.39|0.03|0
6579968|1.0|0.001|52.62|1.47|2.63|0.01|0
6579998|1.0|0.001|30.94|1.84|2.42|0.03|0
6580131|0.981|0.054|7.93|0.69|1.77|0.04|2
6580435|1.0|0.001|30.78|1.78|2.41|0.03|0
6580479|1.0|0.001|34.86|1.55|2.46|0.02|0
6583709|1.0|0.002|34.87|1.52|2.44|0.02|0
6583850|1.0|0.001|31.66|1.46|2.44|0.02|0
6584091|1.0|0.001|34.35|1.27|2.45|0.02|0
6584387|1.0|0.001|33.49|1.36|2.46|0.02|0
6584430|1.0|0.001|19.09|1.73|2.18|0.04|0
6584555|1.0|0.001|168.2|5.22|3.15|0.02|0
6584645|1.0|0.001|24.16|1.58|2.28|0.03|0
6584666|0.792|0.36|11.6|0.96|1.96|0.04|0
6585364|0.86|0.257|203.38|13.99|3.24|0.03|0
6585451|1.0|0.003|20.52|1.19|2.21|0.03|0
6585816|1.0|0.001|63.66|1.95|2.71|0.02|0
6585857|1.0|0.001|31.91|1.17|2.43|0.02|0
6586001|1.0|0.001|31.52|1.26|2.43|0.02|0
6586303|1.0|0.001|29.28|1.22|2.4|0.02|0
6586390|1.0|0.001|53.86|1.47|2.66|0.01|0
6586554|1.0|0.001|57.8|1.79|2.69|0.02|0
6586793|1.0|0.001|29.51|2.18|2.38|0.03|0
6587049|1.0|0.001|34.63|1.51|2.46|0.02|0
6587053|1.0|0.005|74.05|2.26|2.79|0.02|0
6587113|0.962|0.162|79.37|13.38|2.88|0.07|1
6587214|1.0|0.001|31.65|1.65|2.43|0.02|0
6587245|1.0|0.001|27.36|1.58|2.34|0.03|0
6587345|1.0|0.001|32.08|2.18|2.42|0.03|0
6587665|1.0|0.001|54.34|1.64|2.65|0.02|0
6587865|1.0|0.001|8.1|0.34|1.81|0.02|0
6590195|1.0|0.001|112.53|3.37|2.97|0.01|0
6590359|1.0|0.001|47.23|1.47|2.6|0.02|0
6590363|1.0|0.001|29.65|1.42|2.38|0.02|0
6590367|0.999|0.003|19.34|0.69|2.22|0.02|0
6590381|1.0|0.001|57.45|1.76|2.68|0.01|0
6590642|1.0|0.001|31.38|1.2|2.43|0.02|0
6590668|1.0|0.001|16.17|1.2|2.11|0.03|0
6590675|1.0|0.001|27.63|1.84|2.36|0.03|0
6590774|1.0|0.001|16.35|0.6|2.11|0.02|0
6591027|1.0|0.001|56.14|1.6|2.67|0.01|0
6591045|0.986|0.024|235.74|7.62|3.31|0.02|0
6591089|1.0|0.001|32.45|1.34|2.45|0.02|0
6591171|0.999|0.006|25.06|4.1|2.32|0.07|0
6591336|1.0|0.001|23.66|1.05|2.28|0.02|0
6591488|0.997|0.022|81.99|2.57|2.84|0.02|0
6591545|0.792|0.3|170.91|32.35|3.16|0.08|0
6591762|1.0|0.001|9.25|0.52|1.86|0.02|0
6592034|1.0|0.001|149.06|4.49|3.09|0.01|0
6592532|1.0|0.001|89.95|2.65|2.88|0.01|0
6592627|1.0|0.001|46.18|1.37|2.58|0.01|2
6593187|1.0|0.001|69.07|2.05|2.76|0.01|0
6593240|1.0|0.001|27.76|1.77|2.36|0.03|0
6593596|1.0|0.001|30.93|1.59|2.4|0.02|0
6593623|1.0|0.001|37.39|1.54|2.49|0.02|0
6593627|1.0|0.001|33.34|1.39|2.45|0.02|0
6593633|1.0|0.001|32.8|1.48|2.43|0.02|0
6593701|0.992|0.015|283.41|15.73|3.39|0.02|2
6593882|1.0|0.001|49.53|1.47|2.62|0.01|0
6594217|0.998|0.006|7.56|0.52|1.72|0.03|0
6594505|1.0|0.001|33.47|1.74|2.45|0.02|0
6595127|1.0|0.001|35.24|1.47|2.45|0.02|0
6595176|1.0|0.002|35.02|1.06|2.49|0.02|0
6595263|1.0|0.001|70.93|2.24|2.78|0.02|0
6595711|1.0|0.001|47.66|1.33|2.6|0.01|0
6599498|1.0|0.001|51.33|1.5|2.63|0.01|0
6599662|1.0|0.001|16.78|0.65|2.13|0.02|0
6599692|1.0|0.001|49.94|1.41|2.61|0.01|0
6599718|0.997|0.007|232.69|7.12|3.3|0.01|0
6599955|1.0|0.001|79.91|2.78|2.83|0.02|0
6600206|1.0|0.001|29.28|1.14|2.37|0.02|0
6600247|1.0|0.001|34.61|1.23|2.45|0.02|0
6600320|0.986|0.033|258.44|19.38|3.34|0.03|0
6603090|1.0|0.001|40.69|1.26|2.54|0.02|0
6603506|1.0|0.001|30.62|1.3|2.4|0.02|0
6603635|1.0|0.001|35.7|1.25|2.48|0.02|0
6603956|1.0|0.001|32.26|1.45|2.44|0.02|0
6604231|1.0|0.002|10.06|0.9|1.92|0.04|0
6604495|1.0|0.001|43.12|1.25|2.55|0.01|0
6604616|1.0|0.001|30.74|1.89|2.4|0.03|0
6604620|1.0|0.002|120.77|3.63|3.0|0.02|0
6604751|1.0|0.001|43.48|1.44|2.55|0.02|0
6604868|0.995|0.019|84.99|2.45|2.86|0.01|0
6605413|1.0|0.001|26.43|1.54|2.33|0.03|0
6605431|1.0|0.001|32.35|1.32|2.42|0.02|0
6605929|1.0|0.001|42.28|1.59|2.54|0.02|0
6605959|1.0|0.001|33.37|1.51|2.45|0.02|0
6606000|1.0|0.001|30.92|1.16|2.46|0.02|1
6606001|1.0|0.001|30.43|1.25|2.41|0.02|0
6606106|1.0|0.001|30.95|2.2|2.41|0.03|0
6606311|0.855|0.294|35.26|5.37|2.51|0.07|1
6606333|0.998|0.007|147.89|4.65|3.09|0.02|0
6606484|0.999|0.005|192.44|6.35|3.21|0.02|0
6606652|0.885|0.347|7.07|0.49|1.75|0.03|2
6606669|1.0|0.001|74.99|20.24|2.78|0.12|0
6606904|1.0|0.001|44.86|1.38|2.58|0.01|0
6607028|0.869|0.247|9.91|0.7|1.89|0.03|0
6607275|1.0|0.001|20.16|1.12|2.22|0.03|0
6607484|1.0|0.001|21.08|0.83|2.24|0.02|0
6607639|0.998|0.005|159.77|5.0|3.14|0.01|0
6607814|1.0|0.001|69.75|2.64|2.77|0.02|0
6608291|1.0|0.001|25.43|1.36|2.32|0.02|2
6608746|0.998|0.007|7.95|0.65|1.78|0.04|0
6609265|1.0|0.001|20.23|1.04|2.2|0.02|0
6609735|0.897|0.246|228.2|15.53|3.3|0.03|0
6609850|1.0|0.001|30.82|1.24|2.4|0.02|0
6610160|1.0|0.001|24.02|1.11|2.31|0.02|0
6610188|1.0|0.001|58.75|1.82|2.68|0.01|0
6610354|1.0|0.001|46.78|1.83|2.59|0.02|0
6610414|1.0|0.001|35.59|1.23|2.49|0.02|0
6610659|1.0|0.001|21.7|0.8|2.25|0.02|0
6610672|1.0|0.001|32.69|1.37|2.43|0.02|0
6610828|1.0|0.001|33.77|1.81|2.45|0.02|0
6610861|1.0|0.001|29.56|1.7|2.39|0.03|0
6610930|1.0|0.002|7.93|0.38|1.8|0.02|0
6611219|1.0|0.001|7.7|0.33|1.79|0.02|0
6611490|0.965|0.133|34.62|1.12|2.5|0.02|1
6611875|1.0|0.001|31.07|1.26|2.33|0.02|1
6611883|1.0|0.001|31.29|1.43|2.42|0.02|0
6612102|1.0|0.001|140.28|4.2|3.06|0.01|0
6612265|1.0|0.001|26.37|1.18|2.33|0.02|0
6612293|1.0|0.001|43.23|1.37|2.55|0.01|0
6612480|1.0|0.001|55.26|1.65|2.67|0.02|0
6612496|0.895|0.173|150.68|6.14|3.1|0.02|0
6612550|1.0|0.001|14.92|0.66|2.08|0.02|0
6612644|1.0|0.001|39.41|1.46|2.51|0.02|0
6612933|1.0|0.001|27.57|1.16|2.36|0.02|0
6613226|1.0|0.001|41.91|1.27|2.55|0.02|0
6613246|1.0|0.001|34.14|1.61|2.45|0.02|0
6613293|1.0|0.001|34.13|1.21|2.45|0.02|0
6613591|1.0|0.001|33.36|1.35|2.45|0.02|0
6613846|1.0|0.001|12.69|0.57|2.0|0.02|0
6614040|0.966|0.082|12.39|0.91|1.99|0.03|0
6614270|0.877|0.202|170.86|18.42|3.17|0.05|0
6614423|0.928|0.139|181.43|36.97|3.18|0.09|0
6614588|1.0|0.001|41.19|1.48|2.53|0.02|0
6614650|1.0|0.001|35.41|1.83|2.48|0.02|0
6614672|0.985|0.068|7.92|0.42|1.81|0.02|0
6614684|1.0|0.001|91.16|2.65|2.89|0.01|0
6614914|1.0|0.001|64.07|1.86|2.73|0.01|0
6615504|1.0|0.001|60.58|1.93|2.69|0.01|0
6615669|0.999|0.006|7.56|0.48|1.8|0.03|0
6615918|1.0|0.001|173.58|5.1|3.16|0.01|0
6615922|1.0|0.001|35.18|1.27|2.47|0.02|0
6616052|1.0|0.001|30.12|1.13|2.39|0.02|0
6619177|1.0|0.001|31.31|1.64|2.41|0.02|0
6619186|0.999|0.01|167.9|5.1|3.15|0.01|0
6619457|1.0|0.001|39.45|1.16|2.52|0.01|0
6619547|1.0|0.001|36.08|1.24|2.48|0.02|0
6619571|1.0|0.001|46.31|1.4|2.58|0.02|0
6619621|0.739|0.483|64.67|11.73|2.77|0.08|1M
6619631|1.0|0.001|48.43|2.04|2.61|0.02|0
6619837|1.0|0.001|65.87|1.88|2.74|0.01|0
6619942|0.999|0.006|20.83|1.67|2.23|0.04|0
6620039|0.964|0.154|5.51|0.27|1.63|0.02|0
6620181|1.0|0.001|31.29|1.25|2.42|0.02|0
6620255|0.524|0.365|162.51|29.14|3.14|0.08|0M
6620367|1.0|0.001|94.96|3.09|2.91|0.02|0
6620380|1.0|0.001|25.18|1.26|2.32|0.02|0
6620507|1.0|0.001|176.69|5.37|3.18|0.01|0
6620586|1.0|0.003|162.81|5.38|3.15|0.02|0
6620826|1.0|0.001|62.32|1.78|2.72|0.01|0
6620876|1.0|0.001|37.21|1.42|2.5|0.02|0
6620987|1.0|0.001|22.74|1.06|2.26|0.02|0
6621015|1.0|0.001|28.75|1.35|2.37|0.02|0
6627507|0.988|0.022|271.68|23.15|3.36|0.04|0
6627543|0.998|0.007|112.77|4.53|2.98|0.02|0
6627606|1.0|0.001|32.59|2.29|2.42|0.03|0
6628658|0.559|0.436|41.87|2.93|2.53|0.03|0M
6628765|-99.0|-99.0|9.75|0.45|1.93|0.02|1
6628766|1.0|0.001|57.4|1.57|2.68|0.01|0
6628948|0.996|0.007|132.16|10.17|3.05|0.03|0
6629177|1.0|0.001|54.22|2.21|2.65|0.02|0
6629205|1.0|0.001|34.4|2.14|2.45|0.03|0
6629315|1.0|0.001|36.85|1.31|2.48|0.02|0
6630816|1.0|0.002|186.55|5.82|3.2|0.01|0
6631127|0.827|0.237|27.99|5.72|2.41|0.09|1
6631136|0.68|0.443|217.02|11.58|3.27|0.02|0M
6631489|1.0|0.001|26.11|1.68|2.32|0.03|0
6632130|0.996|0.006|224.72|7.08|3.28|0.02|0
6632774|1.0|0.002|7.24|0.34|1.75|0.02|0
6632882|1.0|0.001|82.46|2.67|2.84|0.01|0
6633290|0.588|0.474|9.34|0.79|1.86|0.04|0M
6633766|1.0|0.002|150.87|4.62|3.1|0.01|0
6633871|0.988|0.06|38.58|1.15|2.54|0.02|1
6634419|1.0|0.001|93.43|3.15|2.9|0.02|2
6634762|1.0|0.001|44.2|1.34|2.56|0.01|0
6635028|0.703|0.48|4.58|0.42|1.54|0.04|0M
6635453|1.0|0.001|47.99|1.47|2.59|0.02|0
6635875|1.0|0.001|54.38|1.42|2.65|0.01|0
6635892|1.0|0.001|31.17|1.68|2.4|0.02|0
6635972|1.0|0.001|30.86|1.64|2.41|0.02|0
6664431|1.0|0.001|83.83|2.68|2.85|0.01|0
6664516|1.0|0.001|50.8|1.46|2.62|0.01|0
6664533|1.0|0.001|61.5|1.88|2.7|0.01|0
6664950|1.0|0.001|39.36|1.44|2.51|0.02|0
6665058|1.0|0.001|108.9|3.66|2.95|0.02|0
6665526|0.998|0.004|204.51|11.4|3.23|0.02|0
6665624|1.0|0.001|30.41|1.35|2.41|0.02|0
6665934|1.0|0.001|28.66|1.57|2.38|0.02|0
6666011|1.0|0.001|35.63|1.87|2.47|0.02|0
6666229|1.0|0.001|7.86|0.49|1.79|0.03|0
6668939|1.0|0.001|28.69|1.41|2.39|0.02|0
6669842|1.0|0.001|34.33|1.68|2.45|0.02|0
6670658|1.0|0.001|28.74|1.37|2.38|0.02|0
6671919|1.0|0.001|32.25|1.77|2.45|0.02|2
6672102|1.0|0.001|63.93|1.98|2.73|0.02|0
6672662|1.0|0.001|39.36|1.27|2.52|0.02|0
6675419|1.0|0.001|42.42|1.3|2.55|0.02|0
6675515|1.0|0.001|40.49|2.65|2.57|0.03|0
6676083|1.0|0.002|17.26|1.22|2.14|0.03|0
6676125|1.0|0.001|165.44|5.5|3.15|0.02|0
6676597|1.0|0.001|67.2|1.93|2.74|0.01|0
6676755|0.747|0.373|212.64|36.6|3.26|0.08|0
6676788|1.0|0.001|30.05|1.79|2.4|0.03|0
6676876|0.996|0.01|260.12|19.17|3.35|0.03|0
6676885|1.0|0.001|33.45|1.57|2.44|0.02|0
6676993|0.997|0.012|6.93|0.34|1.72|0.02|0
6677087|1.0|0.001|38.1|1.15|2.49|0.02|0
6677205|1.0|0.001|43.69|1.49|2.55|0.02|0
6677306|1.0|0.001|30.9|1.27|2.4|0.02|0
6677387|1.0|0.001|28.49|1.6|2.39|0.03|0
6677400|1.0|0.001|33.82|1.11|2.45|0.02|0
6677430|1.0|0.001|49.12|1.52|2.61|0.01|0
6677473|1.0|0.001|48.19|1.35|2.62|0.01|0
6677631|1.0|0.001|30.27|2.22|2.4|0.03|0
6677653|1.0|0.001|74.72|2.42|2.8|0.02|0
6677753|1.0|0.001|56.12|1.61|2.67|0.01|0
6677950|1.0|0.001|31.76|1.62|2.44|0.02|0
6678322|1.0|0.001|20.81|1.11|2.23|0.02|0
6678328|1.0|0.001|31.39|1.72|2.43|0.03|0
6678428|1.0|0.001|33.13|1.66|2.44|0.02|0
6678432|1.0|0.001|59.64|2.18|2.69|0.02|0
6678433|1.0|0.002|112.11|3.6|2.97|0.01|0
6678472|1.0|0.001|121.48|3.84|3.01|0.01|0
6679278|1.0|0.001|35.25|1.17|2.47|0.02|0
6679325|0.999|0.004|133.22|4.04|3.05|0.02|0
6679328|0.839|0.215|92.98|24.14|2.9|0.11|2
6680023|0.999|0.009|168.1|5.46|3.15|0.02|0
6680191|1.0|0.001|33.77|1.17|2.46|0.02|0
6680386|1.0|0.001|27.78|1.47|2.37|0.02|0
6680734|1.0|0.001|18.12|0.89|2.17|0.02|0
6680738|1.0|0.001|35.37|1.24|2.47|0.02|0
6681414|1.0|0.001|39.96|1.56|2.51|0.02|0
6681465|1.0|0.001|30.65|1.52|2.4|0.02|0
6681486|0.987|0.025|247.49|14.5|3.33|0.03|0
6681565|1.0|0.001|74.04|2.3|2.79|0.02|0
6681941|1.0|0.001|60.89|1.76|2.71|0.01|0
6688146|1.0|0.001|67.93|2.06|2.76|0.02|0
6688153|0.82|0.296|72.32|3.04|2.81|0.02|1
6688318|1.0|0.001|97.27|3.0|2.91|0.01|0
6688411|0.987|0.032|269.17|24.08|3.36|0.04|0
6688470|1.0|0.001|31.64|1.14|2.43|0.02|0
6688533|1.0|0.001|33.7|1.46|2.46|0.02|0
6688580|1.0|0.001|37.47|1.54|2.49|0.02|0
6688582|0.988|0.053|20.71|0.74|2.22|0.02|0
6688966|0.999|0.003|155.57|4.75|3.13|0.02|0
6689123|1.0|0.001|46.61|1.3|2.6|0.01|0
6689139|1.0|0.001|31.0|1.15|2.42|0.02|0
6689376|1.0|0.001|32.77|1.15|2.44|0.02|0
6689398|1.0|0.001|53.46|1.77|2.64|0.02|0
6689517|0.999|0.005|188.96|24.99|3.2|0.06|2
6689726|1.0|0.001|30.43|1.64|2.4|0.02|0
6689815|1.0|0.001|59.15|1.6|2.69|0.01|0
6690067|1.0|0.001|32.15|1.25|2.42|0.02|2
6690139|1.0|0.001|116.56|3.59|2.99|0.02|0
6690165|1.0|0.001|22.46|0.89|2.27|0.02|0
6690480|1.0|0.001|46.42|1.38|2.58|0.02|0
6690523|1.0|0.001|182.22|5.3|3.19|0.01|0
6690733|1.0|0.001|33.67|1.44|2.45|0.02|0
6690894|0.999|0.002|193.0|6.19|3.22|0.02|0
6690934|1.0|0.001|27.01|2.04|2.35|0.03|0
6691011|1.0|0.001|44.16|1.26|2.57|0.01|0
6691913|1.0|0.001|31.32|1.34|2.44|0.02|0
6692078|1.0|0.001|30.58|1.67|2.41|0.02|0
6692150|1.0|0.001|136.19|4.86|3.07|0.02|0
6692313|1.0|0.001|23.21|0.81|2.29|0.02|0
6692672|1.0|0.001|33.41|1.24|2.45|0.02|0
6692737|1.0|0.001|30.67|1.69|2.4|0.02|0
6693095|1.0|0.001|26.27|1.14|2.34|0.02|0
6693110|1.0|0.001|66.54|1.93|2.74|0.01|0
6693224|1.0|0.001|32.72|1.45|2.45|0.02|0
6693329|1.0|0.001|15.03|0.61|2.08|0.02|0
6693406|1.0|0.001|32.33|1.24|2.45|0.02|0
6693775|1.0|0.001|28.54|2.25|2.38|0.04|0
6694015|1.0|0.001|16.89|0.69|2.13|0.02|0
6694150|1.0|0.001|80.7|2.97|2.84|0.02|0
6694427|1.0|0.001|34.26|1.5|2.45|0.02|0
6694494|0.999|0.005|52.06|1.46|2.69|0.01|1
6694635|1.0|0.004|60.09|2.33|2.7|0.02|0
6695329|0.998|0.009|6.11|0.3|1.68|0.02|0
6695465|0.999|0.003|196.22|5.93|3.23|0.02|0
6695665|1.0|0.001|57.56|1.78|2.68|0.01|0
6695808|1.0|0.001|35.9|1.68|2.46|0.02|0
6695851|1.0|0.001|31.1|1.52|2.42|0.02|0
6696276|0.977|0.076|7.44|0.29|1.76|0.02|0
6696387|1.0|0.001|79.62|2.26|2.81|0.01|0
6696436|1.0|0.001|27.39|1.9|2.35|0.03|0
6696443|1.0|0.001|38.57|1.5|2.51|0.02|0
6697842|1.0|0.001|24.61|0.97|2.33|0.02|0
6698275|1.0|0.001|27.09|1.34|2.36|0.02|0
6698285|1.0|0.001|34.42|1.15|2.47|0.02|0
6698391|0.858|0.332|169.13|8.26|3.16|0.02|0
6698414|0.996|0.008|230.23|7.27|3.3|0.02|0
6698421|0.997|0.007|213.5|6.59|3.27|0.02|0
6698720|1.0|0.001|34.04|1.31|2.46|0.02|0
6698753|1.0|0.001|36.21|1.51|2.49|0.02|0
6698936|1.0|0.001|59.72|1.66|2.7|0.01|0
6699286|1.0|0.001|31.95|1.3|2.43|0.02|0
6700106|1.0|0.001|140.19|4.17|3.07|0.01|0
6700113|1.0|0.001|99.79|3.12|2.93|0.01|0
6700238|1.0|0.001|30.75|1.25|2.4|0.02|0
6700388|1.0|0.001|29.88|1.56|2.4|0.02|0
6700591|1.0|0.001|34.41|1.22|2.45|0.02|0
6700889|1.0|0.001|33.84|1.22|2.46|0.02|0
6700950|1.0|0.001|34.02|1.16|2.46|0.02|0
6701023|1.0|0.001|55.36|1.73|2.65|0.01|0
6701041|1.0|0.001|35.34|1.25|2.47|0.02|0
6701238|1.0|0.001|29.12|1.78|2.38|0.03|0
6701391|1.0|0.001|40.36|1.1|2.53|0.01|0
6704851|1.0|0.001|19.74|1.04|2.21|0.02|0
6705259|1.0|0.001|33.1|1.8|2.44|0.02|0
6705642|1.0|0.001|46.02|1.65|2.58|0.02|0
6705957|1.0|0.002|39.53|1.37|2.5|0.02|0
6706199|0.992|0.039|6.48|0.29|1.7|0.02|0
6706381|1.0|0.001|32.93|1.39|2.44|0.02|0
6706559|1.0|0.001|62.5|1.97|2.72|0.01|0
6706882|0.999|0.002|211.52|6.34|3.26|0.02|0
6706980|1.0|0.001|108.66|3.18|2.96|0.01|0
6707195|1.0|0.001|108.86|3.19|2.95|0.01|0
6707691|0.809|0.432|28.37|3.07|2.38|0.05|0
6707699|0.592|0.49|35.64|3.02|2.51|0.04|1M
6707732|0.998|0.005|213.91|6.7|3.25|0.01|0
6707763|0.98|0.079|130.37|16.1|3.05|0.05|0
6707779|1.0|0.002|104.52|3.29|2.95|0.02|0
6708053|0.994|0.024|5.62|0.36|1.63|0.03|0
6708063|1.0|0.001|48.07|1.37|2.59|0.01|2
6708078|1.0|0.001|47.85|1.34|2.59|0.01|0
6708079|0.99|0.021|43.74|4.71|2.57|0.05|1
6708088|1.0|0.001|39.81|1.23|2.53|0.02|0
6708161|0.793|0.347|137.04|4.54|3.09|0.01|2
6714430|0.984|0.044|8.49|0.37|1.84|0.02|0
6714871|0.939|0.128|7.66|0.6|1.77|0.04|0
6715917|0.559|0.381|187.65|17.7|3.2|0.04|0M
6716476|1.0|0.001|12.88|0.45|2.04|0.02|2
6716840|1.0|0.001|34.56|1.69|2.46|0.02|0
6717080|1.0|0.001|33.63|1.37|2.46|0.02|0
6717307|1.0|0.001|52.4|1.93|2.64|0.02|0
6718029|1.0|0.001|47.69|1.39|2.6|0.01|0
6718509|1.0|0.001|10.94|0.48|1.93|0.02|0
6719355|1.0|0.001|30.54|1.71|2.41|0.03|0
6719546|1.0|0.001|41.54|1.81|2.52|0.02|0
6720334|1.0|0.001|208.85|6.42|3.24|0.01|0
6720369|0.955|0.143|15.84|1.17|2.08|0.03|0
6720472|0.679|0.451|116.29|13.11|3.03|0.05|1M
6720476|1.0|0.001|41.65|1.3|2.54|0.01|0
6721103|0.952|0.22|31.72|1.26|2.47|0.02|1
6721721|1.0|0.001|57.83|1.63|2.68|0.01|0
6751371|1.0|0.001|47.77|1.29|2.6|0.01|0
6751420|1.0|0.001|85.69|2.43|2.84|0.01|0
6751562|1.0|0.002|172.37|5.3|3.15|0.02|0
6751838|1.0|0.001|37.98|1.19|2.49|0.02|0
6751876|1.0|0.001|31.1|1.74|2.41|0.02|0
6752116|1.0|0.001|84.0|2.53|2.84|0.01|0
6752140|1.0|0.001|60.02|1.64|2.7|0.01|0
6753210|1.0|0.001|31.04|1.38|2.41|0.02|0
6753216|1.0|0.003|135.33|32.71|3.06|0.11|2
6753393|1.0|0.001|34.84|1.61|2.46|0.02|0
6753396|0.616|0.52|36.95|4.19|2.53|0.05|1M
6755373|1.0|0.001|52.28|2.16|2.63|0.02|0
6755830|1.0|0.001|41.51|1.74|2.53|0.02|0
6755907|1.0|0.001|43.23|1.33|2.55|0.02|0
6755958|1.0|0.001|43.44|1.27|2.56|0.01|0
6756017|1.0|0.001|31.74|1.63|2.42|0.02|0
6756156|0.999|0.005|162.27|4.94|3.14|0.02|0
6756369|0.994|0.009|205.41|6.9|3.24|0.02|0
6756579|1.0|0.001|36.59|1.58|2.49|0.02|0
6756648|1.0|0.001|85.63|2.77|2.86|0.02|0
6756908|1.0|0.001|28.68|1.67|2.37|0.03|0
6757332|1.0|0.001|64.17|2.09|2.72|0.02|0
6757558|0.998|0.006|131.27|4.08|3.04|0.02|0
6757650|0.961|0.189|5.94|0.34|1.66|0.03|0
6757791|0.967|0.06|224.48|10.65|3.28|0.02|0
6757821|0.542|0.354|201.14|21.31|3.24|0.05|0M
6757928|1.0|0.001|96.56|2.91|2.91|0.01|0
6758027|0.995|0.017|14.14|0.9|2.05|0.03|0
6758204|1.0|0.001|32.84|1.27|2.45|0.02|0
6758291|0.996|0.01|216.47|6.88|3.26|0.02|0
6758326|0.999|0.007|94.65|2.75|2.89|0.01|0
6758546|0.991|0.011|6.2|0.47|1.69|0.03|0
6759187|0.944|0.125|147.56|19.07|3.1|0.06|0
6761256|0.999|0.004|6.13|0.24|1.68|0.02|0
6761651|1.0|0.002|136.55|4.06|3.06|0.01|0
6761672|1.0|0.001|31.04|1.45|2.42|0.02|0
6761814|1.0|0.001|32.18|1.34|2.42|0.02|0
6761893|0.969|0.078|116.09|3.55|2.99|0.02|0
6762022|1.0|0.001|40.99|1.61|2.54|0.02|0
6762079|0.999|0.003|128.66|3.89|3.04|0.02|0
6762132|0.993|0.014|245.46|34.31|3.31|0.06|0
6762210|1.0|0.001|33.35|1.19|2.44|0.02|0
6762288|1.0|0.001|41.36|2.49|2.53|0.03|0
6762328|1.0|0.001|28.84|1.07|2.38|0.02|0
6762434|1.0|0.001|23.3|1.05|2.28|0.02|0
6762465|1.0|0.001|99.14|3.08|2.92|0.02|0
6762612|1.0|0.001|40.85|1.35|2.54|0.02|0
6762834|1.0|0.001|34.32|1.36|2.46|0.02|0
6762849|1.0|0.001|7.81|0.32|1.78|0.02|0
6763283|1.0|0.001|31.11|1.39|2.44|0.02|0
6763330|1.0|0.001|33.7|1.43|2.45|0.02|0
6763448|1.0|0.001|21.18|1.36|2.23|0.03|0
6763459|1.0|0.001|156.45|4.79|3.12|0.02|0
6763633|0.998|0.008|110.25|3.58|2.98|0.02|2
6764026|1.0|0.001|81.46|2.49|2.83|0.02|0
6764229|1.0|0.001|60.7|1.94|2.69|0.02|0
6764244|1.0|0.001|34.29|1.29|2.46|0.02|0
6764262|1.0|0.001|61.8|1.88|2.69|0.01|0
6764288|1.0|0.001|88.2|2.47|2.88|0.01|0
6764361|1.0|0.001|26.32|1.46|2.32|0.02|0
6764382|1.0|0.001|31.26|1.51|2.41|0.02|0
6764497|1.0|0.001|30.47|1.45|2.41|0.02|0
6764620|0.973|0.099|128.49|6.22|3.09|0.02|2
6764668|1.0|0.001|64.28|1.99|2.73|0.02|0
6764679|1.0|0.001|34.03|1.2|2.46|0.02|0
6764685|1.0|0.001|119.6|3.29|3.0|0.01|0
6764890|1.0|0.001|54.11|1.57|2.65|0.01|0
6764891|0.654|0.527|7.29|0.48|1.76|0.03|0M
6764900|1.0|0.001|44.07|1.38|2.57|0.02|0
6765032|1.0|0.001|8.24|0.5|1.82|0.03|0
6765116|0.823|0.243|170.07|20.29|3.16|0.05|0
6765408|1.0|0.001|17.54|0.82|2.15|0.02|0
6765563|0.996|0.014|209.56|6.61|3.24|0.01|0
6766011|1.0|0.001|34.3|1.41|2.45|0.02|0
6766118|1.0|0.001|85.29|2.82|2.85|0.02|0
6766318|1.0|0.001|31.56|1.29|2.43|0.02|0
6766657|1.0|0.001|32.64|1.37|2.43|0.02|0
6766852|1.0|0.001|20.55|0.9|2.21|0.02|0
6767103|0.998|0.006|14.03|0.96|2.05|0.03|0
6767165|1.0|0.001|86.66|2.52|2.86|0.01|0
6767249|1.0|0.001|37.65|1.53|2.49|0.02|0
6767347|1.0|0.001|28.39|1.48|2.38|0.02|0
6767489|1.0|0.001|228.51|6.94|3.29|0.02|0
6767610|1.0|0.001|34.96|1.26|2.47|0.02|0
6767829|1.0|0.001|61.6|1.85|2.7|0.01|0
6767914|1.0|0.001|32.79|1.51|2.45|0.02|0
6768042|1.0|0.001|24.14|0.94|2.3|0.02|0
6768319|1.0|0.001|55.46|1.8|2.66|0.02|0
6768355|1.0|0.001|34.73|1.55|2.47|0.02|0
6768388|0.856|0.216|250.97|21.53|3.34|0.04|0
6768448|1.0|0.001|67.53|2.28|2.74|0.02|0
6768654|1.0|0.001|51.37|1.42|2.63|0.01|0
6773751|1.0|0.001|57.24|1.65|2.68|0.01|0
6773907|1.0|0.001|32.53|1.11|2.44|0.02|0
6773938|1.0|0.001|31.17|1.33|2.43|0.02|0
6774006|1.0|0.001|27.31|1.67|2.35|0.03|0
6774693|1.0|0.001|99.72|2.96|2.91|0.01|0
6774769|1.0|0.001|32.33|1.32|2.44|0.02|0
6774810|1.0|0.001|29.29|1.44|2.39|0.02|0
6774956|1.0|0.001|31.76|1.21|2.42|0.02|0
6775098|1.0|0.001|59.32|1.75|2.68|0.01|0
6775549|0.958|0.079|247.1|16.68|3.33|0.03|0
6775649|1.0|0.001|41.76|1.27|2.55|0.02|0
6775809|1.0|0.001|43.64|1.32|2.57|0.02|0
6776272|1.0|0.001|32.97|1.29|2.45|0.02|0
6776335|1.0|0.001|52.84|1.57|2.65|0.01|0
6776347|1.0|0.001|32.89|1.13|2.44|0.02|0
6776349|0.998|0.006|126.88|3.6|3.04|0.01|0
6776396|1.0|0.001|144.47|4.38|3.08|0.01|0
6776455|1.0|0.002|14.63|0.82|2.07|0.03|0
6776494|0.997|0.01|233.6|8.84|3.3|0.02|0
6776750|1.0|0.001|33.33|1.28|2.45|0.02|0
6777074|1.0|0.001|56.91|1.72|2.67|0.01|0
6777373|1.0|0.002|77.74|2.36|2.82|0.02|0
6777392|0.908|0.157|203.52|7.07|3.24|0.02|0
6777407|1.0|0.001|30.56|1.27|2.4|0.02|0
6777411|1.0|0.001|25.22|0.97|2.32|0.02|0
6777790|1.0|0.001|47.73|1.36|2.59|0.01|0
6777888|1.0|0.001|30.1|1.51|2.39|0.02|0
6777971|1.0|0.001|78.43|2.32|2.82|0.01|2
6778029|1.0|0.001|31.39|1.61|2.43|0.02|0
6778122|1.0|0.001|43.96|1.5|2.56|0.02|0
6778420|1.0|0.001|30.77|1.45|2.42|0.02|0
6778474|1.0|0.001|31.2|2.06|2.4|0.03|0
6778606|1.0|0.001|26.44|1.07|2.35|0.02|0
6778771|1.0|0.001|29.79|1.83|2.39|0.03|0
6778789|1.0|0.001|29.98|1.57|2.4|0.02|0
6778970|1.0|0.001|33.83|1.25|2.46|0.02|0
6779009|1.0|0.001|31.09|1.44|2.4|0.02|0
6779144|1.0|0.001|30.91|1.18|2.4|0.02|0
6779376|1.0|0.001|69.84|2.01|2.77|0.01|0
6779477|1.0|0.001|43.38|1.3|2.56|0.02|0
6779686|0.996|0.009|19.66|1.29|2.2|0.03|0
6779699|1.0|0.001|89.09|2.62|2.86|0.01|0
6780222|1.0|0.001|128.34|3.84|3.04|0.02|0
6780309|1.0|0.001|55.44|1.48|2.66|0.01|0
6780333|0.994|0.013|280.69|17.24|3.38|0.03|0
6780336|1.0|0.001|44.62|1.54|2.57|0.02|0
6780356|1.0|0.002|6.99|0.29|1.76|0.02|0
6780367|0.776|0.337|200.78|11.1|3.23|0.03|0
6780396|1.0|0.001|114.69|3.65|2.98|0.02|0
6780411|1.0|0.001|50.88|1.63|2.63|0.02|0
6780490|1.0|0.001|36.69|1.46|2.48|0.02|0
6780819|0.999|0.005|32.51|1.17|2.47|0.02|1
6781023|1.0|0.001|100.4|3.08|2.92|0.01|0
6781201|1.0|0.001|35.89|1.85|2.47|0.02|0
6782167|1.0|0.002|173.96|5.64|3.17|0.02|0
6782180|0.794|0.376|226.64|23.37|3.29|0.05|2
6782863|0.965|0.077|211.27|6.56|3.24|0.02|0
6783217|0.999|0.003|272.86|15.1|3.36|0.02|0
6783335|1.0|0.001|36.17|1.17|2.49|0.02|0
6783485|1.0|0.001|30.09|1.67|2.39|0.02|0
6783906|1.0|0.002|117.39|3.64|3.0|0.02|0
6784130|0.971|0.063|283.14|19.53|3.38|0.03|0
6784377|1.0|0.001|86.26|2.68|2.86|0.02|0
6784681|1.0|0.001|17.73|1.16|2.15|0.03|0
6784915|0.987|0.073|33.09|1.46|2.46|0.02|2
6784944|1.0|0.001|30.51|1.52|2.41|0.02|0
6785068|1.0|0.002|89.55|2.82|2.88|0.02|0
6785379|1.0|0.002|32.27|1.24|2.43|0.02|0
6785484|1.0|0.001|40.18|1.21|2.52|0.02|0
6785523|1.0|0.001|48.77|1.67|2.61|0.02|0
6785903|1.0|0.001|30.36|1.86|2.4|0.03|0
6785941|1.0|0.001|30.91|1.67|2.42|0.02|0
6786042|1.0|0.001|36.73|1.33|2.48|0.02|0
6786075|1.0|0.001|77.27|2.42|2.8|0.01|0
6786177|1.0|0.001|97.18|2.98|2.9|0.01|0
6786398|1.0|0.001|95.56|2.69|2.91|0.01|0
6786760|1.0|0.001|29.95|1.31|2.41|0.02|0
6786969|1.0|0.001|32.58|1.31|2.44|0.02|0
6790108|1.0|0.001|38.05|1.17|2.49|0.01|0
6790283|1.0|0.001|38.3|1.42|2.51|0.02|0
6790379|1.0|0.001|28.13|1.18|2.37|0.02|2
6790382|1.0|0.001|38.83|1.43|2.5|0.02|0
6790573|1.0|0.001|32.5|1.43|2.44|0.02|0
6790739|1.0|0.001|148.95|4.86|3.09|0.01|0
6790772|0.999|0.003|182.02|5.6|3.19|0.02|0
6790938|1.0|0.001|56.45|1.66|2.68|0.01|0
6791033|1.0|0.001|36.27|1.53|2.48|0.02|0
6791045|1.0|0.001|21.53|1.16|2.24|0.02|0
6791104|1.0|0.001|33.84|1.17|2.46|0.02|0
6791161|1.0|0.001|32.16|1.28|2.43|0.02|0
6791309|1.0|0.001|30.5|2.03|2.4|0.03|0
6791334|1.0|0.001|9.96|0.87|1.89|0.04|0
6791445|1.0|0.001|46.68|1.41|2.59|0.01|0
6792133|1.0|0.001|33.35|1.34|2.45|0.02|0
6792186|1.0|0.001|33.37|2.32|2.44|0.03|0
6792251|1.0|0.001|41.92|1.31|2.54|0.02|0
6792546|1.0|0.001|58.51|1.65|2.69|0.01|0
6792622|0.952|0.244|22.88|0.9|2.33|0.02|1
6793235|1.0|0.001|29.51|1.7|2.39|0.03|0
6793326|0.999|0.003|191.45|6.13|3.21|0.02|0
6793654|0.969|0.103|11.9|0.9|1.97|0.03|0
6793808|1.0|0.001|90.68|2.63|2.88|0.01|0
6794035|1.0|0.001|42.24|1.24|2.55|0.01|0
6794146|1.0|0.001|29.33|1.19|2.4|0.02|0
6794628|0.954|0.094|10.92|0.86|1.92|0.03|0
6794736|1.0|0.001|25.53|0.84|2.31|0.02|1
6794908|1.0|0.001|43.92|1.54|2.56|0.02|0
6795089|1.0|0.001|58.84|1.65|2.69|0.01|0
6801204|0.945|0.074|161.27|11.07|3.13|0.03|0
6801454|-99.0|-99.0|42.76|3.75|-99.0|-99.0|2
6801561|1.0|0.001|47.12|1.6|2.58|0.02|0
6802407|0.977|0.076|13.3|0.83|2.02|0.03|0
6802658|0.674|0.394|22.85|4.53|2.26|0.09|0M
6803104|0.834|0.388|5.49|0.24|1.62|0.02|0
6804138|1.0|0.001|82.81|2.56|2.84|0.01|0
6804893|0.999|0.006|157.39|4.84|3.12|0.02|0
6804943|0.785|0.324|11.77|1.0|1.96|0.04|0
6805631|1.0|0.001|43.35|1.38|2.55|0.01|0
6805735|0.875|0.445|66.08|3.15|2.69|0.02|2
6806019|0.939|0.139|175.6|24.04|3.17|0.06|0
6806091|0.739|0.408|34.63|4.5|2.43|0.06|1M
6806125|1.0|0.001|30.87|1.6|2.36|0.02|0
6836321|1.0|0.001|34.64|1.25|2.46|0.02|0
6836459|1.0|0.001|48.41|1.33|2.61|0.01|0
6836772|1.0|0.001|52.09|1.45|2.63|0.01|0
6836849|1.0|0.001|38.87|1.19|2.51|0.02|0
6837256|1.0|0.001|33.5|1.47|2.44|0.02|0
6837573|1.0|0.001|132.84|3.87|3.04|0.01|0
6838108|0.989|0.025|267.45|16.17|3.36|0.03|0
6838248|0.988|0.041|12.44|0.48|2.06|0.02|1
6838375|1.0|0.001|181.92|5.84|3.18|0.01|0
6838420|1.0|0.001|29.38|1.65|2.36|0.02|0
6838665|1.0|0.001|30.53|1.52|2.41|0.02|0
6838707|1.0|0.001|33.66|1.65|2.44|0.02|0
6841322|1.0|0.001|31.48|1.41|2.41|0.02|0
6841356|1.0|0.001|33.37|1.11|2.46|0.02|0
6841449|1.0|0.001|43.9|1.38|2.56|0.02|0
6841466|1.0|0.001|34.95|1.37|2.47|0.02|0
6841636|1.0|0.001|28.32|1.48|2.38|0.02|0
6841793|0.999|0.003|191.72|5.88|3.2|0.02|0
6842204|1.0|0.002|178.67|5.24|3.17|0.01|0
6842347|1.0|0.002|39.64|3.55|2.55|0.04|2
6842733|0.997|0.009|204.62|6.75|3.24|0.02|0
6842824|1.0|0.001|33.11|1.57|2.44|0.02|0
6842918|1.0|0.001|39.49|1.25|2.52|0.02|0
6843557|1.0|0.001|49.73|1.57|2.61|0.02|0
6843567|1.0|0.001|36.69|1.35|2.48|0.02|0
6843705|1.0|0.001|32.04|1.42|2.42|0.02|0
6844293|1.0|0.001|30.25|1.42|2.4|0.02|0
6844373|1.0|0.001|54.71|1.58|2.65|0.01|0
6846249|0.923|0.187|160.04|34.52|3.14|0.09|0
6846522|1.0|0.001|27.95|1.32|2.37|0.02|0
6846551|1.0|0.001|36.36|1.24|2.48|0.02|0
6846974|1.0|0.001|38.01|1.4|2.5|0.02|0
6847261|1.0|0.001|134.15|4.18|3.06|0.02|0
6847371|1.0|0.001|20.28|0.77|2.22|0.02|0
6847876|1.0|0.002|103.06|2.95|2.95|0.01|0
6848294|1.0|0.002|11.94|0.71|1.97|0.03|0
6848365|0.574|0.412|157.32|15.64|3.13|0.04|0M
6848793|1.0|0.001|27.96|1.35|2.38|0.02|0
6849148|1.0|0.001|24.74|1.88|2.3|0.03|0
6849167|1.0|0.001|30.32|1.41|2.4|0.02|0
6849225|1.0|0.001|13.56|0.68|2.04|0.02|0
6849237|1.0|0.001|32.12|1.41|2.44|0.02|0
6849399|0.988|0.019|6.05|0.29|1.7|0.02|0
6849861|0.989|0.038|5.83|0.25|1.65|0.02|0
6849932|1.0|0.001|16.31|0.92|2.11|0.02|0
6850177|1.0|0.001|46.8|1.53|2.59|0.02|0
6850286|1.0|0.001|98.86|2.81|2.93|0.01|2
6850417|1.0|0.001|33.55|1.54|2.45|0.02|0
6850446|0.999|0.003|167.06|5.09|3.15|0.02|0
6850464|1.0|0.001|31.7|1.76|2.42|0.03|0
6850665|1.0|0.001|93.36|3.08|2.89|0.01|0
6851327|1.0|0.001|51.85|1.5|2.63|0.01|0
6851401|1.0|0.001|106.15|3.69|2.96|0.02|0
6851499|1.0|0.001|52.77|2.09|2.64|0.02|0
6851504|0.863|0.239|238.01|30.8|3.31|0.06|0
6851819|0.999|0.012|50.39|1.53|2.63|0.02|0
6851957|0.997|0.007|26.31|3.73|2.33|0.06|0
6852570|1.0|0.001|34.61|1.56|2.45|0.02|0
6852624|0.998|0.008|75.7|2.4|2.8|0.02|2
6852836|1.0|0.001|32.95|1.26|2.45|0.02|0
6852891|1.0|0.001|32.92|1.29|2.44|0.02|0
6853040|1.0|0.001|30.87|2.03|2.42|0.03|0
6853127|1.0|0.001|201.11|6.45|3.22|0.01|0
6853235|1.0|0.001|32.52|1.26|2.45|0.02|0
6853266|1.0|0.001|30.06|1.41|2.39|0.02|0
6853465|1.0|0.001|85.02|2.45|2.86|0.01|0
6853668|1.0|0.001|30.39|1.15|2.42|0.02|0
6853779|1.0|0.001|12.54|0.73|2.0|0.03|0
6853977|1.0|0.001|94.74|2.71|2.91|0.01|0
6854095|1.0|0.001|30.47|1.44|2.41|0.02|0
6854391|1.0|0.001|64.64|2.03|2.75|0.02|0
6854423|1.0|0.001|26.32|1.72|2.35|0.03|0
6859239|1.0|0.001|27.33|1.14|2.36|0.02|0
6859313|0.966|0.058|179.5|25.4|3.19|0.06|0
6859548|1.0|0.001|28.15|1.45|2.38|0.02|0
6859552|0.967|0.104|72.33|2.28|2.83|0.02|2
6859557|0.935|0.271|73.98|2.84|2.79|0.02|2
6859666|0.741|0.513|41.47|7.21|2.58|0.08|1M
6859685|1.0|0.001|34.56|1.73|2.46|0.02|0
6859782|1.0|0.001|31.46|1.47|2.42|0.02|0
6859803|1.0|0.001|167.02|5.26|3.14|0.01|0
6860004|0.996|0.012|191.56|15.3|3.2|0.03|0
6860096|1.0|0.001|31.87|1.42|2.41|0.02|0
6860123|1.0|0.001|32.14|1.43|2.42|0.02|0
6860127|1.0|0.001|39.22|1.35|2.51|0.02|0
6860569|0.992|0.026|12.51|0.77|1.99|0.03|0
6860649|1.0|0.001|112.32|3.4|2.96|0.01|0
6860650|1.0|0.001|36.07|1.25|2.48|0.02|0
6861149|1.0|0.001|34.02|1.81|2.47|0.02|0
6861270|1.0|0.001|56.43|1.73|2.67|0.02|0
6861403|1.0|0.001|63.82|2.02|2.72|0.01|0
6861498|0.997|0.012|43.74|8.62|2.56|0.09|0
6861592|1.0|0.001|32.74|1.59|2.45|0.02|0
6861712|1.0|0.002|145.92|4.37|3.1|0.02|0
6861835|1.0|0.001|39.77|1.15|2.52|0.01|0
6863017|1.0|0.001|30.75|1.84|2.4|0.03|0
6863185|1.0|0.001|58.83|1.75|2.68|0.01|0
6863204|1.0|0.001|32.29|1.38|2.42|0.02|0
6863451|1.0|0.001|27.51|1.47|2.37|0.02|0
6863531|1.0|0.001|8.77|0.37|1.84|0.02|0
6863568|0.876|0.249|206.24|7.07|3.24|0.02|0
6863638|1.0|0.001|33.27|1.27|2.46|0.02|0
6863731|0.881|0.216|127.88|10.05|3.05|0.03|0
6863866|1.0|0.001|29.0|1.61|2.39|0.03|0
6863899|1.0|0.001|103.52|2.99|2.93|0.01|0
6864132|1.0|0.002|142.07|4.46|3.08|0.02|0
6864298|1.0|0.001|28.42|1.54|2.39|0.02|0
6864727|1.0|0.002|26.96|1.75|2.34|0.03|0
6864746|1.0|0.001|33.81|1.2|2.45|0.02|0
6864794|0.998|0.006|109.32|3.48|2.96|0.02|0
6864799|0.779|0.39|6.17|0.37|1.68|0.03|0
6864897|1.0|0.001|38.33|1.72|2.51|0.02|0
6864995|1.0|0.001|41.42|1.63|2.54|0.02|0
6865157|1.0|0.002|9.83|0.6|1.9|0.03|0
6865257|1.0|0.002|189.06|5.71|3.21|0.02|0
6865380|1.0|0.002|10.17|0.53|1.9|0.02|0
6865409|1.0|0.001|30.73|1.39|2.42|0.02|0
6865467|0.994|0.012|246.7|10.14|3.33|0.02|0
6865501|1.0|0.001|45.01|1.29|2.56|0.01|0
6865780|0.634|0.559|29.52|1.95|2.41|0.03|1M
6865896|0.794|0.347|22.88|1.5|2.26|0.03|0
6866002|1.0|0.001|33.92|1.7|2.45|0.02|0
6866134|1.0|0.001|30.57|1.18|2.41|0.02|0
6866149|1.0|0.001|45.84|1.43|2.58|0.01|0
6866251|1.0|0.001|92.87|2.83|2.9|0.02|0
6866288|1.0|0.001|38.99|1.27|2.52|0.02|0
6866396|1.0|0.001|44.23|1.52|2.57|0.02|0
6866514|0.51|0.537|46.75|3.6|2.61|0.03|1M
6866534|1.0|0.001|33.4|1.17|2.46|0.02|0
6866586|1.0|0.001|31.47|1.57|2.45|0.02|0
6866587|1.0|0.001|40.87|1.37|2.53|0.02|0
6866683|0.904|0.319|67.89|2.19|2.75|0.02|0
6866992|1.0|0.001|108.72|3.25|2.96|0.01|0
6867429|1.0|0.001|26.73|1.04|2.35|0.02|0
6867485|1.0|0.001|27.87|1.48|2.36|0.02|0
6867726|1.0|0.001|59.14|1.73|2.69|0.01|0
6867756|1.0|0.001|23.58|0.87|2.29|0.02|0
6868144|1.0|0.001|102.99|3.11|2.93|0.02|0
6868197|1.0|0.001|34.32|1.23|2.46|0.02|0
6869093|1.0|0.001|30.7|1.35|2.4|0.02|0
6869230|0.65|0.36|204.93|11.11|3.25|0.02|0M
6869563|1.0|0.002|186.74|6.05|3.2|0.02|0
6869687|0.965|0.14|63.31|1.91|2.72|0.02|0
6869770|0.997|0.02|64.74|1.84|2.72|0.01|0
6869780|1.0|0.001|31.19|1.51|2.4|0.02|0
6870080|1.0|0.001|28.83|1.79|2.38|0.03|0
6870242|1.0|0.002|26.21|1.5|2.33|0.03|0
6870779|1.0|0.001|53.34|1.69|2.63|0.01|0
6870872|1.0|0.001|29.32|1.52|2.39|0.02|0
6871001|0.999|0.004|19.34|1.31|2.2|0.03|0
6871057|1.0|0.001|31.54|1.32|2.42|0.02|0
6871099|0.708|0.317|5.61|0.34|1.64|0.03|0
6871105|1.0|0.001|48.6|1.45|2.59|0.01|0
6871451|1.0|0.001|28.38|1.24|2.37|0.02|0
6871472|1.0|0.001|23.86|1.32|2.28|0.02|0
6871557|1.0|0.001|57.79|1.59|2.67|0.01|0
6875074|1.0|0.001|38.46|1.18|2.5|0.02|0
6875474|0.999|0.008|93.41|2.71|2.89|0.01|0
6875499|0.978|0.032|229.46|13.28|3.29|0.03|0
6875569|1.0|0.001|101.82|3.43|2.94|0.02|0
6875906|0.752|0.42|32.79|5.28|2.47|0.07|1M
6875989|1.0|0.001|28.25|1.7|2.38|0.03|0
6876015|1.0|0.001|49.69|1.45|2.62|0.01|0
6876162|1.0|0.001|82.9|2.3|2.83|0.01|0
6876260|1.0|0.001|29.57|1.55|2.39|0.02|0
6876382|1.0|0.001|49.2|1.4|2.61|0.01|0
6876395|1.0|0.001|33.49|1.39|2.44|0.02|0
6876759|1.0|0.001|33.21|1.48|2.44|0.02|0
6876763|0.779|0.311|87.76|2.98|2.9|0.02|1
6877045|0.907|0.193|39.75|3.72|2.56|0.04|1
6877259|1.0|0.001|28.68|1.28|2.36|0.02|0
6877290|1.0|0.001|87.63|2.55|2.87|0.01|0
6877295|1.0|0.001|50.25|1.34|2.62|0.01|0
6878002|1.0|0.001|26.16|1.12|2.33|0.02|0
6878041|1.0|0.001|74.52|2.6|2.79|0.02|0
6878215|0.992|0.011|6.84|0.64|1.72|0.04|0
6878398|1.0|0.001|33.94|1.44|2.45|0.02|0
6878403|1.0|0.001|25.59|1.64|2.32|0.03|0
6878800|1.0|0.001|20.68|0.98|2.21|0.02|0
6878959|1.0|0.001|32.12|1.84|2.42|0.03|0
6878964|1.0|0.001|36.0|1.35|2.48|0.02|0
6878967|1.0|0.001|49.42|1.32|2.61|0.01|0
6879252|1.0|0.001|34.18|1.27|2.45|0.02|0
6879282|1.0|0.001|30.49|1.33|2.41|0.02|0
6879477|1.0|0.001|29.33|1.82|2.38|0.03|0
6879650|1.0|0.001|40.09|1.29|2.53|0.02|2
6879830|1.0|0.001|188.41|5.7|3.19|0.01|0
6879852|1.0|0.001|29.6|1.56|2.38|0.02|0
6880287|1.0|0.001|32.18|1.3|2.43|0.02|0
6880332|1.0|0.001|28.65|1.3|2.38|0.02|0
6880418|1.0|0.001|31.38|1.37|2.41|0.02|0
6880915|1.0|0.001|31.52|1.25|2.42|0.02|0
6881142|0.989|0.015|9.43|0.74|1.87|0.04|0
6881454|1.0|0.001|28.67|2.2|2.38|0.03|0
6881730|0.731|0.495|72.77|13.94|2.82|0.08|1M
6887430|1.0|0.001|77.75|2.24|2.81|0.01|0
6887746|0.928|0.26|4.42|0.28|1.53|0.03|0
6888074|1.0|0.001|30.21|1.59|2.41|0.02|0
6888104|0.734|0.47|22.75|2.65|2.28|0.05|0M
6888255|0.955|0.136|6.38|0.27|1.7|0.02|0
6888297|0.989|0.018|8.0|0.55|1.75|0.03|0
6888638|0.999|0.004|7.53|0.45|1.77|0.03|0
6888756|1.0|0.001|16.31|1.03|2.1|0.03|0
6888930|1.0|0.001|35.1|1.47|2.46|0.02|0
6890257|1.0|0.001|51.51|1.44|2.62|0.01|0
6890391|1.0|0.001|40.46|1.66|2.53|0.02|0
6890433|1.0|0.001|53.99|1.59|2.65|0.01|0
6890561|1.0|0.001|29.49|2.06|2.39|0.03|0
6891752|0.745|0.462|20.35|1.18|2.19|0.03|0M
6921876|1.0|0.004|39.9|1.23|2.52|0.02|0
6922096|1.0|0.001|30.67|1.47|2.41|0.02|0
6922899|0.809|0.385|5.52|0.37|1.62|0.03|0
6923453|1.0|0.001|28.09|1.2|2.37|0.02|0
6923677|1.0|0.001|63.15|2.62|2.72|0.02|0
6923711|0.937|0.167|30.14|2.15|2.42|0.03|0
6923833|0.982|0.028|246.92|22.25|3.32|0.04|0
6924074|0.998|0.004|248.86|9.67|3.32|0.02|0
6924105|0.999|0.005|104.63|3.06|2.94|0.01|0
6924122|1.0|0.002|98.44|2.85|2.93|0.01|0
6925082|1.0|0.001|31.21|1.65|2.41|0.02|0
6925109|1.0|0.003|191.05|5.78|3.2|0.01|0
6925158|1.0|0.001|92.07|2.92|2.88|0.01|0
6925239|0.975|0.047|259.6|23.69|3.34|0.04|0
6927381|1.0|0.001|33.56|1.09|2.45|0.02|0
6928167|0.966|0.053|7.02|0.64|1.73|0.04|0
6928249|1.0|0.001|32.04|1.43|2.42|0.02|0
6928257|0.701|0.456|55.72|11.59|2.67|0.09|1M
6928952|0.821|0.366|6.9|0.41|1.73|0.03|0
6928997|1.0|0.001|119.61|3.4|3.0|0.01|0
6929104|1.0|0.001|33.4|1.11|2.45|0.02|0
6929129|0.934|0.101|43.28|6.91|2.59|0.07|1
6929280|1.0|0.001|31.44|2.12|2.41|0.03|0
6929729|1.0|0.001|67.81|2.1|2.75|0.02|0
6929989|0.997|0.018|8.52|0.43|1.82|0.02|0
6932353|0.984|0.042|166.59|10.93|3.15|0.03|0
6932854|1.0|0.001|32.71|1.41|2.43|0.02|0
6933182|1.0|0.001|26.56|1.17|2.35|0.02|0
6933365|0.891|0.265|222.12|8.24|3.29|0.02|0
6933666|1.0|0.001|35.28|1.47|2.46|0.02|0
6933735|0.692|0.355|264.24|14.06|3.36|0.02|0M
6933836|1.0|0.001|76.21|2.12|2.8|0.01|0
6934127|1.0|0.001|34.14|1.53|2.45|0.02|0
6934547|0.992|0.016|151.47|7.24|3.11|0.02|0
6934572|0.996|0.014|7.23|0.51|1.77|0.03|0
6934780|1.0|0.001|27.48|1.96|2.37|0.03|0
6934801|1.0|0.001|31.34|1.31|2.42|0.02|0
6935210|1.0|0.001|56.98|1.71|2.68|0.02|0
6935226|0.775|0.436|191.63|7.04|3.21|0.02|2M
6935260|1.0|0.001|41.79|1.61|2.54|0.02|0
6935397|0.555|0.415|142.89|21.63|3.09|0.07|0M
6935470|1.0|0.001|29.7|1.57|2.41|0.02|0
6935850|1.0|0.001|8.11|0.48|1.8|0.03|0
6936091|1.0|0.001|92.94|2.79|2.88|0.01|0
6936393|0.795|0.346|215.56|11.16|3.26|0.02|0
6936796|1.0|0.001|22.53|1.92|2.26|0.04|0
6936926|0.999|0.003|209.78|6.93|3.26|0.02|0
6936990|1.0|0.001|38.14|1.59|2.49|0.02|0
6937017|1.0|0.001|97.02|2.96|2.91|0.02|0
6937257|1.0|0.002|63.71|1.94|2.72|0.02|0
6937384|1.0|0.001|30.29|1.61|2.39|0.02|0
6937647|0.583|0.434|11.6|0.53|2.03|0.02|1M
6937976|0.968|0.051|253.58|18.8|3.35|0.03|0
6938045|1.0|0.001|64.85|1.87|2.73|0.01|0
6938293|0.979|0.049|196.2|6.57|3.22|0.02|0
6938892|1.0|0.001|31.64|1.91|2.41|0.03|0
6939060|1.0|0.001|30.41|1.16|2.39|0.02|0
6939062|0.974|0.12|31.18|1.83|2.44|0.03|1
6939116|0.977|0.039|231.37|12.21|3.3|0.02|0
6939158|1.0|0.001|32.27|1.65|2.41|0.02|0
6939484|1.0|0.001|11.87|0.53|1.97|0.02|0
6939574|1.0|0.001|32.46|1.3|2.42|0.02|0
6939699|1.0|0.001|35.32|2.1|2.46|0.03|0
6940048|1.0|0.001|28.25|1.56|2.37|0.03|0
6940068|1.0|0.001|30.36|1.6|2.39|0.02|0
6940126|0.989|0.021|260.01|12.06|3.34|0.02|0
6940166|0.994|0.01|201.84|7.07|3.23|0.02|0
6940380|1.0|0.001|68.31|1.91|2.74|0.01|0
6940726|0.925|0.068|215.98|24.47|3.27|0.05|0
6940816|1.0|0.001|33.44|1.72|2.45|0.02|0
6945081|0.995|0.009|127.14|4.49|3.04|0.02|0
6945099|-99.0|-99.0|28.48|3.13|-99.0|-99.0|2
6945120|1.0|0.001|41.3|1.2|2.53|0.01|0
6945411|0.999|0.003|204.81|6.56|3.25|0.02|0
6945481|1.0|0.001|28.75|1.52|2.38|0.02|0
6945570|1.0|0.001|21.69|1.06|2.25|0.02|0
6945577|0.775|0.279|56.25|2.34|2.7|0.02|1
6945607|0.994|0.011|220.73|9.3|3.27|0.02|0
6945727|1.0|0.001|43.46|1.32|2.56|0.01|0
6945804|1.0|0.002|72.65|3.2|2.79|0.02|0
6945941|1.0|0.002|106.28|3.69|2.95|0.02|0
6946219|1.0|0.001|119.91|3.73|3.0|0.01|0
6946275|1.0|0.001|35.23|1.34|2.47|0.02|0
6946519|1.0|0.001|97.01|2.92|2.9|0.01|0
6946672|1.0|0.001|34.05|1.36|2.44|0.02|0
6946715|1.0|0.001|35.04|1.37|2.47|0.02|0
6946733|0.992|0.016|292.94|20.14|3.41|0.03|0
6946910|1.0|0.001|54.04|1.78|2.65|0.02|0
6946938|1.0|0.001|45.41|1.43|2.58|0.02|0
6947022|0.943|0.157|276.16|21.63|3.38|0.03|0
6947706|1.0|0.001|95.24|3.11|2.9|0.01|0
6948001|1.0|0.001|46.66|1.57|2.58|0.02|0
6948219|1.0|0.001|29.9|1.47|2.4|0.02|0
6948317|1.0|0.001|35.34|1.37|2.47|0.02|2
6948535|1.0|0.002|12.16|0.52|1.99|0.02|0
6948619|0.572|0.543|9.55|0.38|1.93|0.02|1M
6948654|1.0|0.001|35.86|1.2|2.48|0.02|0
6948686|0.959|0.066|236.82|25.05|3.31|0.05|0
6948792|1.0|0.001|44.75|1.39|2.58|0.02|0
6949009|1.0|0.001|83.02|2.29|2.84|0.01|0
6949064|1.0|0.001|36.54|1.53|2.49|0.02|0
6949182|1.0|0.001|35.97|1.15|2.49|0.02|0
6949354|1.0|0.001|25.29|0.83|2.32|0.01|0
6949533|1.0|0.001|35.46|1.18|2.47|0.02|0
6949545|0.999|0.002|21.99|0.94|2.3|0.02|1
6949616|0.852|0.388|65.23|2.24|2.78|0.02|1
6949692|1.0|0.001|56.24|1.59|2.67|0.01|0
6949816|1.0|0.001|81.95|2.53|2.83|0.01|0
6949972|1.0|0.001|32.74|1.14|2.46|0.02|0
6950753|1.0|0.001|88.1|2.64|2.86|0.01|0
6950871|1.0|0.001|30.22|1.31|2.42|0.02|0
6950976|1.0|0.001|55.31|1.78|2.66|0.01|0
6951121|0.999|0.004|194.91|6.18|3.22|0.02|0
6951289|1.0|0.001|111.77|3.16|2.98|0.01|0
6951680|1.0|0.001|60.29|1.92|2.69|0.01|0
6951925|1.0|0.001|44.78|1.7|2.57|0.02|0
6952065|0.997|0.01|174.88|5.44|3.18|0.02|0
6952140|1.0|0.001|8.29|0.34|1.81|0.02|0
6952355|1.0|0.002|113.51|4.0|2.97|0.02|0
6952430|1.0|0.001|35.05|1.65|2.46|0.02|0
6952527|1.0|0.001|44.62|1.77|2.58|0.02|0
6952783|0.998|0.004|248.53|8.65|3.33|0.02|0
6952984|1.0|0.001|67.54|1.92|2.75|0.01|0
6953124|1.0|0.002|108.55|3.08|2.97|0.01|0
6953271|1.0|0.001|77.36|2.57|2.81|0.02|0
6953424|1.0|0.001|42.46|1.24|2.54|0.01|0
6953533|1.0|0.001|34.22|1.19|2.47|0.02|0
6953573|1.0|0.001|22.11|0.82|2.27|0.02|2
6953651|1.0|0.001|123.53|3.48|3.02|0.01|0
6953758|1.0|0.001|38.99|1.24|2.52|0.01|0
6953912|1.0|0.002|157.33|4.85|3.12|0.02|0
6954120|0.996|0.012|9.13|0.49|1.86|0.02|0
6954859|0.999|0.006|181.39|6.51|3.19|0.02|0
6955021|0.997|0.011|8.57|0.34|1.83|0.02|0
6955037|1.0|0.001|60.51|1.72|2.7|0.01|0
6955130|1.0|0.002|6.07|0.21|1.68|0.02|0
6955215|1.0|0.001|45.14|1.27|2.57|0.01|0
6955286|1.0|0.001|32.5|1.83|2.42|0.02|0
6955295|1.0|0.001|32.28|1.3|2.44|0.02|0
6955386|1.0|0.001|31.31|1.35|2.43|0.02|0
6955441|0.914|0.14|112.48|10.94|2.99|0.04|0
6955557|1.0|0.001|22.13|0.8|2.26|0.02|0
6955800|1.0|0.001|29.63|1.72|2.4|0.03|0
6956123|1.0|0.001|23.84|1.12|2.31|0.02|0
6956176|1.0|0.001|30.57|1.47|2.42|0.02|0
6956335|1.0|0.002|63.64|1.96|2.74|0.02|0
6956358|1.0|0.001|34.24|1.36|2.46|0.02|0
6956466|1.0|0.001|32.26|1.45|2.43|0.02|0
6956481|1.0|0.001|42.7|1.53|2.55|0.02|0
6956582|1.0|0.001|42.02|1.3|2.54|0.01|0
6956661|0.991|0.034|113.94|3.82|2.98|0.02|0
6956774|0.99|0.02|109.62|4.49|2.96|0.02|0
6956834|0.999|0.003|208.61|6.89|3.24|0.02|0
6957157|1.0|0.001|32.19|1.79|2.42|0.02|0
6960265|1.0|0.001|39.11|1.31|2.53|0.02|2
6960452|1.0|0.001|31.58|1.17|2.43|0.02|0
6960601|1.0|0.001|97.45|2.89|2.91|0.01|0
6960978|1.0|0.001|77.12|2.63|2.81|0.02|0
6961060|1.0|0.001|35.63|1.1|2.47|0.01|0
6961071|1.0|0.001|114.8|3.6|2.98|0.01|0
6961083|0.999|0.005|34.55|1.23|2.51|0.02|0
6961087|1.0|0.001|32.12|1.31|2.44|0.02|0
6961286|0.989|0.065|5.92|0.22|1.73|0.02|2
6961293|0.699|0.332|8.71|0.7|1.83|0.04|0
6961446|1.0|0.001|32.84|1.53|2.44|0.02|0
6961540|1.0|0.001|52.03|1.45|2.64|0.01|0
6961680|1.0|0.001|48.51|1.41|2.6|0.01|0
6962154|0.998|0.008|116.35|3.7|2.99|0.02|0
6962232|0.955|0.085|250.04|23.2|3.32|0.04|0
6962291|1.0|0.002|134.32|4.04|3.04|0.01|0
6963190|0.995|0.01|254.66|25.96|3.34|0.04|0
6963285|0.96|0.082|141.53|10.55|3.08|0.03|0
6963528|1.0|0.001|23.32|1.0|2.27|0.02|0
6963897|1.0|0.001|29.8|1.65|2.39|0.02|2
6964342|1.0|0.001|39.5|1.51|2.5|0.02|0
6964487|1.0|0.001|31.01|1.34|2.42|0.02|0
6964677|0.998|0.013|32.3|3.27|2.5|0.04|2
6964709|1.0|0.001|35.48|1.58|2.49|0.02|0
6964937|0.974|0.031|250.89|15.06|3.32|0.03|0
6965010|1.0|0.001|42.18|1.73|2.55|0.02|0
6965175|0.994|0.01|255.74|22.53|3.34|0.04|0
6965362|1.0|0.001|97.99|2.88|2.91|0.01|0
6965806|1.0|0.001|29.87|1.19|2.4|0.02|0
6965959|1.0|0.001|33.5|1.33|2.44|0.02|0
6966135|1.0|0.001|34.84|1.46|2.46|0.02|0
6966196|0.992|0.023|265.88|17.56|3.36|0.03|0
6967600|1.0|0.001|39.16|1.89|2.51|0.02|0
6974745|1.0|0.001|53.87|1.47|2.64|0.01|0
6975038|1.0|0.001|124.95|3.56|3.01|0.01|0
6976405|1.0|0.001|15.61|0.81|2.09|0.02|0
6976414|1.0|0.001|29.59|2.28|2.39|0.03|0
6976451|1.0|0.001|87.62|2.51|2.86|0.01|0
6976504|1.0|0.001|48.52|1.42|2.61|0.01|0
7006903|1.0|0.001|44.93|1.24|2.58|0.01|0
7006979|1.0|0.001|30.74|1.85|2.41|0.03|0
7007173|1.0|0.001|41.65|1.39|2.54|0.02|0
7007204|0.835|0.4|33.85|4.87|2.46|0.06|2
7007370|1.0|0.001|43.82|2.05|2.55|0.02|0
7007564|0.999|0.003|17.08|0.85|2.13|0.02|0
7007672|0.671|0.329|28.9|6.2|2.36|0.09|0M
7007879|0.995|0.01|191.0|9.64|3.21|0.02|0
7008049|0.945|0.166|42.43|1.72|2.56|0.02|2
7008219|1.0|0.001|28.23|1.53|2.36|0.02|0
7008254|1.0|0.002|111.12|3.5|2.96|0.02|0
7008355|0.949|0.178|231.11|8.33|3.29|0.02|0
7009142|1.0|0.001|33.69|1.18|2.45|0.02|0
7009245|1.0|0.001|107.39|3.44|2.95|0.01|0
7009365|1.0|0.001|212.7|7.04|3.25|0.02|0
7010201|0.586|0.437|64.69|20.94|2.71|0.14|1M
7011098|1.0|0.003|7.4|0.25|1.76|0.02|0
7014001|1.0|0.001|41.28|1.44|2.54|0.02|0
7014126|0.999|0.003|147.35|4.36|3.1|0.01|0
7014202|0.963|0.118|266.34|15.94|3.36|0.03|0
7014370|1.0|0.002|119.49|3.63|3.01|0.02|0
7014489|1.0|0.001|33.43|1.16|2.46|0.02|0
7014835|1.0|0.001|31.51|1.26|2.43|0.02|0
7014894|1.0|0.001|77.89|2.69|2.82|0.02|0
7014908|1.0|0.002|87.88|2.54|2.86|0.01|0
7014958|1.0|0.001|67.27|1.94|2.74|0.01|0
7017044|1.0|0.001|32.77|1.74|2.44|0.02|0
7017281|1.0|0.001|28.52|1.37|2.4|0.02|0
7017437|1.0|0.001|56.33|1.88|2.67|0.02|0
7017630|1.0|0.001|34.52|1.34|2.47|0.02|0
7017673|1.0|0.001|50.28|1.64|2.62|0.02|0
7018144|0.743|0.346|5.66|0.36|1.64|0.03|0
7018152|1.0|0.001|34.09|1.64|2.45|0.02|0
7018192|1.0|0.001|31.57|1.8|2.41|0.03|0
7018212|1.0|0.001|156.5|4.76|3.12|0.02|0
7018252|1.0|0.001|30.54|2.19|2.41|0.03|0
7018276|0.98|0.03|146.51|12.05|3.11|0.04|0
7018504|1.0|0.001|50.65|1.44|2.63|0.01|0
7018515|1.0|0.001|102.54|2.88|2.92|0.01|0
7018977|1.0|0.001|32.88|1.44|2.45|0.02|0
7019157|1.0|0.001|28.08|1.21|2.38|0.02|0
7019203|0.999|0.007|7.82|0.48|1.8|0.03|0
7019217|1.0|0.001|43.13|1.45|2.54|0.02|0
7019247|1.0|0.001|167.01|5.19|3.16|0.02|0
7019256|0.998|0.005|15.74|0.83|2.1|0.02|0
7019330|0.999|0.003|36.29|1.95|2.52|0.02|2
7019493|1.0|0.001|149.49|4.72|3.1|0.02|0
7019580|0.998|0.004|224.7|8.36|3.27|0.02|0
7019724|0.999|0.003|21.36|1.13|2.24|0.02|0
7019952|1.0|0.001|30.48|1.4|2.41|0.02|0
7019953|1.0|0.001|26.82|1.92|2.36|0.03|0
7020278|0.995|0.009|233.72|23.25|3.31|0.04|0
7020318|0.735|0.272|190.55|27.25|3.22|0.06|0
7020371|1.0|0.001|16.63|0.85|2.13|0.02|0
7020373|0.999|0.008|58.36|1.67|2.69|0.01|0
7020392|1.0|0.001|28.98|1.75|2.38|0.03|0
7020402|0.706|0.425|36.87|4.66|2.47|0.06|1M
7020702|1.0|0.001|38.61|1.13|2.51|0.01|0
7020962|0.961|0.076|285.36|15.96|3.39|0.03|0
7021217|1.0|0.001|30.86|1.66|2.41|0.02|0
7021725|0.998|0.006|265.07|11.84|3.35|0.02|0
7021743|1.0|0.001|37.61|1.25|2.48|0.02|0
7022217|0.992|0.05|22.29|0.79|2.29|0.02|0
7022220|-99.0|-99.0|5.66|0.33|-99.0|-99.0|2
7022247|1.0|0.002|39.73|2.0|2.51|0.02|0
7022500|1.0|0.001|30.7|1.42|2.41|0.02|0
7022534|0.987|0.033|9.1|0.35|1.9|0.02|2
7022581|1.0|0.001|196.64|5.93|3.22|0.02|0
7022759|1.0|0.001|7.97|0.4|1.8|0.02|0
7023145|0.998|0.019|39.04|1.86|2.5|0.02|0
7023292|1.0|0.001|31.05|1.48|2.41|0.02|0
7023331|1.0|0.001|35.52|1.94|2.46|0.02|0
7023496|1.0|0.001|32.86|1.27|2.44|0.02|0
7023575|1.0|0.003|130.18|3.93|3.05|0.02|0
7024001|1.0|0.001|64.74|1.92|2.72|0.01|0
7024018|1.0|0.001|88.6|2.77|2.88|0.02|0
7024649|1.0|0.001|30.11|1.57|2.39|0.02|0
7024830|1.0|0.001|33.42|1.45|2.44|0.02|0
7025228|0.931|0.255|31.16|4.9|2.42|0.07|1
7025377|1.0|0.001|18.36|0.87|2.17|0.02|0
7025568|1.0|0.001|59.17|1.78|2.7|0.02|0
7025721|1.0|0.001|35.4|1.46|2.47|0.02|0
7025860|1.0|0.001|34.04|1.27|2.44|0.02|0
7025935|1.0|0.001|78.84|2.27|2.81|0.01|0
7026203|1.0|0.001|25.39|1.21|2.31|0.02|0
7026206|1.0|0.001|14.12|0.72|2.06|0.02|0
7026288|1.0|0.001|31.36|1.11|2.42|0.02|0
7026496|0.948|0.137|149.3|15.05|3.1|0.04|0
7026573|1.0|0.001|36.7|1.12|2.48|0.02|0
7030781|1.0|0.001|42.68|1.33|2.56|0.02|0
7030947|1.0|0.001|70.06|2.1|2.77|0.02|0
7031016|1.0|0.001|32.15|1.44|2.42|0.02|0
7031704|1.0|0.002|27.42|1.9|2.35|0.03|0
7031714|-99.0|-99.0|63.99|13.32|2.72|0.09|0
7031818|1.0|0.001|30.84|1.64|2.41|0.02|0
7031917|0.701|0.351|48.18|10.3|2.62|0.09|0M
7032043|1.0|0.001|31.5|1.5|2.43|0.02|0
7032190|1.0|0.001|46.38|1.51|2.58|0.01|0
7032312|1.0|0.001|55.25|1.59|2.65|0.01|0
7032442|1.0|0.001|30.56|1.65|2.41|0.02|0
7032485|1.0|0.001|52.98|1.42|2.65|0.01|0
7033059|1.0|0.001|27.34|1.43|2.34|0.02|0
7033198|1.0|0.001|33.91|1.33|2.45|0.02|0
7033225|0.991|0.027|195.47|5.84|3.22|0.02|0
7033381|1.0|0.001|31.65|1.23|2.43|0.02|0
7033467|1.0|0.001|75.16|2.73|2.79|0.02|0
7033518|1.0|0.001|63.12|1.85|2.72|0.01|0
7033846|0.975|0.164|83.56|16.65|2.84|0.09|0
7033942|1.0|0.001|32.77|1.28|2.44|0.02|0
7033996|1.0|0.002|40.97|1.73|2.53|0.02|0
7034581|0.955|0.08|265.16|17.93|3.36|0.03|0
7034877|1.0|0.001|41.24|1.3|2.54|0.02|0
7034885|0.614|0.541|48.61|6.17|2.64|0.06|1M
7034927|1.0|0.001|33.16|1.24|2.44|0.02|0
7034957|1.0|0.001|32.21|1.71|2.43|0.02|0
7034994|0.975|0.115|284.5|18.43|3.38|0.03|0
7035157|1.0|0.001|43.17|1.24|2.56|0.01|0
7035184|1.0|0.001|31.66|1.77|2.41|0.03|0
7035280|1.0|0.001|29.87|1.43|2.4|0.02|0
7035674|0.999|0.004|282.46|18.61|3.38|0.03|0
7035696|1.0|0.001|80.72|2.3|2.84|0.01|0
7036099|1.0|0.001|66.89|2.21|2.74|0.01|0
7036104|1.0|0.001|25.43|1.79|2.34|0.03|0
7036143|0.564|0.443|101.22|27.25|2.96|0.12|1M
7036151|1.0|0.001|40.79|1.55|2.53|0.02|0
7036270|1.0|0.001|48.95|1.33|2.61|0.01|0
7036278|1.0|0.001|38.87|1.17|2.51|0.01|0
7036344|1.0|0.001|35.09|1.55|2.47|0.02|0
7036545|1.0|0.001|61.45|1.85|2.71|0.02|0
7036588|1.0|0.001|32.69|1.48|2.44|0.02|0
7036594|1.0|0.001|23.7|0.85|2.29|0.02|0
7036630|1.0|0.001|36.63|1.29|2.48|0.02|0
7036675|0.999|0.004|237.52|8.69|3.3|0.02|0
7036704|1.0|0.002|187.03|5.66|3.21|0.02|0
7036935|0.894|0.183|111.57|4.79|2.97|0.02|2
7036986|0.819|0.355|239.5|26.24|3.31|0.05|0
7037159|0.654|0.378|111.6|12.01|3.01|0.05|1M
7037160|1.0|0.001|76.65|2.23|2.81|0.01|0
7037405|0.981|0.075|78.16|14.72|2.8|0.08|0
7037585|1.0|0.001|56.76|1.61|2.67|0.01|0
7038017|1.0|0.001|37.82|1.14|2.49|0.02|0
7038041|1.0|0.001|29.86|1.52|2.41|0.02|0
7038066|0.972|0.112|89.55|9.6|2.88|0.05|0
7038220|1.0|0.001|32.33|1.39|2.43|0.02|0
7039075|1.0|0.001|48.1|1.96|2.6|0.02|0
7039383|1.0|0.001|44.42|1.27|2.57|0.01|0
7039395|1.0|0.001|33.85|1.18|2.45|0.02|0
7039616|1.0|0.001|27.84|1.18|2.36|0.02|0
7039635|0.932|0.225|37.72|2.1|2.54|0.03|1
7039946|0.983|0.034|160.79|7.23|3.14|0.02|0
7040855|0.999|0.007|6.61|0.23|1.71|0.02|0
7040879|1.0|0.001|57.08|1.78|2.67|0.01|0
7041075|1.0|0.001|35.87|1.53|2.48|0.02|0
7041086|1.0|0.001|51.34|1.51|2.63|0.01|0
7041129|1.0|0.001|7.73|0.32|1.78|0.02|0
7041245|1.0|0.001|113.03|3.37|2.97|0.01|0
7041602|1.0|0.001|29.23|1.74|2.38|0.03|0
7041651|1.0|0.001|26.18|2.28|2.32|0.04|0
7041744|1.0|0.001|30.63|1.95|2.4|0.03|0
7041834|1.0|0.001|34.81|1.5|2.46|0.02|0
7042021|1.0|0.003|94.15|2.85|2.89|0.02|0
7042040|1.0|0.001|141.33|4.14|3.07|0.01|0
7044886|1.0|0.001|45.72|1.37|2.57|0.01|0
7045072|0.999|0.004|190.28|6.03|3.21|0.02|0
7045473|0.915|0.271|65.03|11.87|2.79|0.08|1
7045489|1.0|0.001|20.67|0.67|2.21|0.01|0
7045503|1.0|0.001|81.32|2.24|2.82|0.01|0
7045545|0.678|0.438|9.32|0.68|1.86|0.03|0M
7045640|1.0|0.001|42.57|1.37|2.56|0.02|0
7045660|0.904|0.273|5.89|0.23|1.65|0.02|0
7045708|1.0|0.003|9.4|0.52|1.89|0.03|0
7046554|0.996|0.009|280.93|14.31|3.37|0.02|0
7046854|1.0|0.001|25.56|0.94|2.32|0.02|0
7046960|1.0|0.001|28.73|1.92|2.37|0.03|0
7047097|1.0|0.001|37.55|1.25|2.49|0.02|0
7047441|1.0|0.001|33.78|1.16|2.45|0.02|0
7047561|1.0|0.001|36.88|1.15|2.48|0.02|0
7047716|-99.0|-99.0|34.78|1.43|-99.0|-99.0|2
7048122|0.998|0.015|9.08|0.44|1.84|0.02|0
7048773|1.0|0.001|59.17|1.64|2.69|0.01|0
7048889|1.0|0.001|29.67|1.79|2.38|0.03|0
7049049|0.678|0.401|70.87|8.64|2.81|0.05|2M
7049306|1.0|0.001|30.5|1.4|2.39|0.02|2
7049467|1.0|0.001|75.46|2.38|2.79|0.01|0
7049756|1.0|0.001|42.83|1.59|2.55|0.02|0
7049771|1.0|0.002|172.93|5.09|3.16|0.01|0
7050763|0.644|0.342|5.95|0.39|1.65|0.03|0M
7050921|1.0|0.001|45.8|1.66|2.57|0.02|0
7051121|1.0|0.001|98.15|3.17|2.91|0.02|0
7052183|1.0|0.001|56.92|1.7|2.67|0.02|0
7052311|1.0|0.001|56.03|2.16|2.67|0.02|0
7053250|0.928|0.186|6.92|0.28|1.73|0.02|0
7053383|1.0|0.001|68.27|1.92|2.74|0.01|0
7059987|0.891|0.25|13.13|0.84|2.02|0.03|0
7060269|1.0|0.001|26.52|0.99|2.33|0.02|0
7060665|0.817|0.338|5.84|0.26|1.65|0.02|0
7060732|1.0|0.001|130.46|4.17|3.03|0.02|0
7060948|0.922|0.174|19.0|0.77|2.24|0.02|1
7061043|0.955|0.083|214.48|24.78|3.26|0.05|0
7090867|1.0|0.001|97.3|2.87|2.91|0.01|0
7090906|1.0|0.001|23.63|0.84|2.29|0.02|0
7091114|0.723|0.53|5.12|0.41|1.58|0.04|0M
7091248|0.749|0.303|219.54|24.06|3.27|0.05|0
7091610|0.904|0.242|4.99|0.4|1.58|0.04|0
7091790|1.0|0.002|45.92|1.44|2.59|0.02|0
7092006|0.939|0.164|5.57|0.24|1.62|0.02|0
7092067|1.0|0.001|51.44|1.53|2.62|0.01|0
7092127|1.0|0.001|111.6|3.31|2.96|0.01|0
7092143|1.0|0.001|110.93|3.41|3.0|0.02|1
7092804|0.974|0.065|293.02|18.35|3.4|0.03|0
7093179|1.0|0.001|31.75|1.98|2.41|0.03|0
7093198|1.0|0.001|36.87|1.21|2.48|0.02|0
7093705|1.0|0.001|31.99|1.32|2.43|0.02|0
7094142|1.0|0.001|37.01|1.71|2.49|0.02|0
7095221|1.0|0.001|26.98|1.2|2.36|0.02|0
7097136|1.0|0.001|42.65|1.59|2.54|0.02|0
7098252|1.0|0.001|23.36|1.19|2.28|0.02|0
7098276|1.0|0.001|227.33|6.54|3.29|0.01|0
7098412|1.0|0.001|7.31|0.3|1.76|0.02|0
7098510|1.0|0.001|35.79|1.67|2.47|0.02|0
7100768|1.0|0.001|26.04|1.58|2.33|0.03|0
7100888|1.0|0.001|31.8|1.17|2.41|0.02|0
7100892|0.758|0.495|42.42|9.8|2.57|0.1|1M
7100955|0.967|0.174|6.01|0.29|1.66|0.02|0
7101002|1.0|0.001|31.48|1.18|2.43|0.02|0
7101124|1.0|0.001|29.55|1.18|2.41|0.02|0
7101164|0.997|0.006|297.03|20.03|3.4|0.03|0
7101244|1.0|0.001|30.98|1.46|2.41|0.02|0
7101251|1.0|0.001|31.98|1.35|2.44|0.02|0
7101281|1.0|0.001|30.45|1.41|2.41|0.02|0
7101357|1.0|0.001|30.37|1.58|2.41|0.02|0
7101439|1.0|0.001|31.1|1.2|2.42|0.02|0
7101544|1.0|0.001|32.38|1.29|2.44|0.02|0
7101878|1.0|0.001|32.82|1.68|2.44|0.02|0
7102068|1.0|0.001|58.07|2.0|2.68|0.02|0
7102071|0.696|0.379|99.09|14.3|2.9|0.06|1M
7102156|1.0|0.002|64.5|1.99|2.73|0.02|0
7102213|1.0|0.001|37.15|1.21|2.51|0.02|2
7102376|1.0|0.001|36.1|1.4|2.51|0.02|2
7102446|1.0|0.001|31.68|1.63|2.42|0.02|0
7102491|1.0|0.001|14.16|0.81|2.06|0.03|0
7102567|1.0|0.001|32.17|1.38|2.44|0.02|0
7103182|1.0|0.001|19.79|0.84|2.2|0.02|0
7103277|0.677|0.411|5.69|0.44|1.64|0.03|0M
7103297|1.0|0.001|38.94|1.53|2.51|0.02|0
7103375|0.723|0.499|9.81|0.76|1.89|0.03|0M
7103379|1.0|0.001|30.44|1.36|2.41|0.02|0
7103666|1.0|0.001|34.39|1.51|2.46|0.02|0
7103784|1.0|0.001|31.31|1.63|2.43|0.02|0
7103951|1.0|0.001|54.13|2.43|2.65|0.02|0
7104797|1.0|0.001|61.5|1.97|2.7|0.01|0
7105049|1.0|0.001|34.28|1.37|2.47|0.02|0
7105433|1.0|0.001|36.31|1.12|2.48|0.02|0
7105595|0.999|0.004|151.24|4.54|3.1|0.01|0
7106052|1.0|0.001|47.99|1.6|2.6|0.02|0
7106053|0.834|0.412|133.55|10.17|3.11|0.03|1
7106197|1.0|0.001|31.0|1.76|2.4|0.03|0
7106624|1.0|0.001|31.74|1.29|2.43|0.02|0
7106642|1.0|0.001|22.29|0.97|2.26|0.02|0
7106647|0.999|0.006|41.21|1.46|2.53|0.02|0
7106652|1.0|0.001|32.71|1.33|2.45|0.02|0
7106930|1.0|0.001|22.79|0.96|2.26|0.02|0
7107227|1.0|0.001|33.13|1.23|2.44|0.02|0
7107419|1.0|0.002|112.84|3.4|2.97|0.02|0
7107505|1.0|0.001|64.52|1.88|2.73|0.01|0
7107894|0.982|0.033|262.9|18.0|3.34|0.03|0
7107940|1.0|0.001|23.97|1.12|2.29|0.02|0
7107941|0.931|0.101|6.64|0.66|1.65|0.04|0
7108236|1.0|0.001|46.32|1.48|2.57|0.02|0
7108501|1.0|0.001|51.37|1.67|2.64|0.02|0
7108511|1.0|0.002|222.73|7.13|3.27|0.02|0
7108536|1.0|0.001|29.66|1.76|2.39|0.03|0
7108548|1.0|0.001|33.89|1.4|2.44|0.02|0
7108646|1.0|0.001|31.06|1.6|2.41|0.02|0
7108905|1.0|0.001|32.18|1.46|2.42|0.02|0
7109064|1.0|0.001|65.36|2.05|2.74|0.02|0
7109084|0.632|0.43|5.41|0.33|1.61|0.03|0M
7109120|1.0|0.001|61.04|1.9|2.69|0.02|0
7109722|1.0|0.001|61.42|2.15|2.7|0.02|0
7109783|1.0|0.001|31.4|1.41|2.41|0.02|0
7110521|1.0|0.001|25.07|1.01|2.31|0.02|0
7115035|0.667|0.292|202.76|36.08|3.23|0.08|0
7115252|1.0|0.001|23.43|1.16|2.29|0.02|0
7115634|1.0|0.001|27.76|1.56|2.37|0.03|0
7115799|0.999|0.004|253.1|12.09|3.32|0.02|0
7115849|1.0|0.001|33.6|1.64|2.43|0.02|0
7116264|1.0|0.001|33.0|1.42|2.44|0.02|0
7116481|1.0|0.001|31.81|1.25|2.42|0.02|0
7116721|1.0|0.001|50.69|1.5|2.63|0.01|0
7116736|0.593|0.369|99.3|33.06|2.93|0.14|0M
7117050|1.0|0.001|49.59|1.62|2.61|0.01|0
7117084|0.989|0.021|179.07|14.74|3.18|0.04|0
7117362|1.0|0.001|56.1|1.65|2.66|0.01|0
7117379|1.0|0.001|33.72|1.1|2.46|0.02|0
7117432|1.0|0.001|39.73|1.24|2.52|0.02|0
7117553|0.961|0.097|233.84|33.19|3.3|0.06|0
7118193|1.0|0.001|31.56|1.28|2.42|0.02|0
7118412|1.0|0.001|46.81|1.3|2.59|0.01|0
7118457|0.999|0.003|151.99|4.84|3.11|0.02|0
7118566|1.0|0.001|21.1|1.33|2.22|0.03|0
7118721|1.0|0.001|70.8|2.26|2.77|0.01|0
7119181|1.0|0.001|70.17|2.01|2.76|0.01|0
7119220|1.0|0.001|30.97|1.3|2.42|0.02|2
7119346|0.87|0.301|253.07|22.56|3.33|0.04|0
7119652|1.0|0.001|128.66|3.94|3.03|0.02|0
7119694|1.0|0.001|21.24|0.9|2.23|0.02|0
7119903|1.0|0.001|30.4|1.46|2.4|0.02|0
7119934|1.0|0.001|64.53|2.08|2.73|0.01|0
7120490|1.0|0.001|45.37|1.21|2.59|0.01|0
7120637|1.0|0.001|32.14|1.95|2.43|0.03|0
7120976|1.0|0.001|41.82|1.24|2.54|0.01|0
7121370|1.0|0.001|34.18|1.87|2.46|0.02|0
7121479|1.0|0.001|35.91|1.24|2.48|0.02|0
7121616|1.0|0.001|52.76|1.72|2.63|0.01|0
7121674|1.0|0.001|64.86|1.93|2.73|0.01|0
7121759|1.0|0.001|31.21|1.34|2.42|0.02|0
7121801|1.0|0.001|29.43|2.08|2.38|0.03|0
7121872|1.0|0.001|33.25|1.47|2.45|0.02|0
7122098|1.0|0.001|60.57|2.65|2.7|0.02|0
7122212|1.0|0.001|20.09|0.85|2.22|0.02|0
7122640|1.0|0.001|81.45|2.29|2.82|0.01|0
7122713|1.0|0.001|26.39|1.27|2.33|0.02|0
7122721|0.977|0.025|247.83|32.98|3.32|0.06|2
7122919|1.0|0.001|137.38|4.04|3.06|0.01|0
7123017|1.0|0.001|30.69|1.19|2.41|0.02|0
7123055|1.0|0.001|45.11|1.2|2.58|0.01|0
7123197|1.0|0.002|182.86|5.43|3.19|0.01|0
7123568|1.0|0.001|31.26|1.37|2.42|0.02|0
7123870|1.0|0.001|107.05|3.25|2.96|0.02|0
7124027|0.928|0.134|7.76|0.64|1.77|0.04|0
7124081|1.0|0.001|30.8|1.29|2.41|0.02|0
7124394|0.999|0.005|136.78|4.0|3.06|0.01|0
7124573|1.0|0.001|30.84|1.62|2.4|0.02|0
7124596|1.0|0.001|33.24|1.28|2.45|0.02|0
7125121|1.0|0.001|20.65|0.7|2.24|0.02|0
7125553|1.0|0.001|30.75|1.38|2.4|0.02|0
7125569|1.0|0.001|41.24|1.22|2.53|0.01|0
7125921|1.0|0.001|24.86|0.92|2.31|0.02|0
7126124|1.0|0.001|22.48|0.87|2.26|0.02|0
7128663|1.0|0.001|91.09|2.56|2.88|0.01|0
7128999|1.0|0.001|44.77|1.45|2.57|0.01|0
7129015|0.794|0.363|8.13|0.49|1.8|0.03|0
7129219|1.0|0.001|36.51|1.32|2.48|0.02|0
7129306|1.0|0.001|33.31|1.27|2.44|0.02|0
7129766|1.0|0.001|25.42|1.18|2.31|0.02|0
7129930|1.0|0.001|40.59|1.61|2.53|0.02|0
7130171|0.869|0.377|5.14|0.31|1.59|0.03|0
7130728|1.0|0.001|29.89|1.38|2.4|0.02|0
7130900|1.0|0.001|49.95|1.35|2.61|0.01|0
7131014|1.0|0.001|137.86|4.6|3.06|0.02|2
7131065|1.0|0.001|32.82|1.27|2.42|0.02|0
7131321|1.0|0.001|22.75|1.38|2.26|0.03|0
7131376|1.0|0.001|35.71|1.26|2.47|0.02|0
7131794|1.0|0.001|105.45|3.11|2.95|0.01|0
7131905|0.853|0.179|132.74|20.62|3.05|0.07|0
7132242|0.61|0.42|45.05|6.24|2.51|0.06|2M
7132784|0.527|0.555|5.39|0.31|1.61|0.03|0M
7132791|1.0|0.001|35.35|1.27|2.47|0.02|0
7132804|1.0|0.001|23.42|1.59|2.28|0.03|0
7133237|1.0|0.001|34.36|1.39|2.45|0.02|0
7133356|1.0|0.001|11.18|0.93|1.94|0.04|0
7134234|0.993|0.014|264.62|19.03|3.35|0.03|0
7134640|0.998|0.02|7.35|0.45|1.76|0.03|0
7134769|1.0|0.001|44.27|1.77|2.56|0.02|2
7134983|0.914|0.256|30.99|1.28|2.42|0.02|2
7135279|1.0|0.001|24.86|1.02|2.3|0.02|0
7136624|1.0|0.001|51.54|1.69|2.62|0.02|0
7136780|1.0|0.001|35.29|1.22|2.46|0.02|0
7136854|1.0|0.001|104.03|2.94|2.93|0.01|0
7138085|1.0|0.001|30.53|1.67|2.39|0.02|0
7138406|0.999|0.002|239.99|10.11|3.3|0.02|0
7138844|1.0|0.004|38.27|1.36|2.49|0.02|1
7139187|1.0|0.001|37.53|1.7|2.49|0.02|0
7144717|1.0|0.001|39.2|1.72|2.51|0.02|2
7173104|0.999|0.004|182.25|5.5|3.2|0.02|0
7173546|1.0|0.001|72.99|2.07|2.79|0.01|0
7173776|1.0|0.001|30.77|1.41|2.41|0.02|0
7173885|1.0|0.001|69.51|1.96|2.76|0.01|0
7173901|0.976|0.049|262.28|10.43|3.35|0.02|0
7173997|0.994|0.015|230.21|19.51|3.28|0.04|0
7174182|1.0|0.001|32.04|1.27|2.42|0.02|0
7174636|1.0|0.001|78.97|2.29|2.81|0.01|0
7174813|1.0|0.001|70.54|1.99|2.77|0.01|0
7174901|0.999|0.005|18.39|1.01|2.16|0.02|0
7175067|1.0|0.001|33.98|1.08|2.46|0.02|0
7175316|1.0|0.001|47.17|2.23|2.6|0.02|0
7175330|1.0|0.001|29.96|1.19|2.41|0.02|0
7175826|1.0|0.001|73.52|2.38|2.78|0.01|0
7175869|0.933|0.218|31.66|1.33|2.44|0.02|2
7176062|0.881|0.125|120.47|4.39|3.01|0.02|0
7176070|1.0|0.001|8.53|0.42|1.81|0.02|0
7177015|1.0|0.001|83.53|2.45|2.83|0.01|0
7177292|1.0|0.001|39.73|1.21|2.51|0.02|0
7177686|1.0|0.001|56.67|1.72|2.67|0.02|0
7177888|0.831|0.155|7.3|0.5|1.75|0.03|0
7178061|0.993|0.016|258.01|19.45|3.34|0.03|0
7178106|1.0|0.001|64.84|1.97|2.74|0.02|0
7178170|1.0|0.001|85.85|2.45|2.85|0.01|0
7180503|0.985|0.045|205.71|6.6|3.25|0.02|0
7180647|1.0|0.001|33.11|1.42|2.46|0.02|0
7183249|0.998|0.011|8.41|0.89|1.84|0.05|0
7183354|1.0|0.001|30.77|1.37|2.42|0.02|0
7183551|1.0|0.001|40.21|2.06|2.53|0.02|0
7183590|0.987|0.018|6.73|0.59|1.69|0.04|0
7183922|1.0|0.001|28.28|1.31|2.37|0.02|0
7184042|0.999|0.008|121.07|3.49|3.02|0.01|0
7184075|1.0|0.001|29.32|1.66|2.39|0.03|0
7184162|1.0|0.001|33.22|1.38|2.45|0.02|0
7184521|1.0|0.001|37.04|1.15|2.49|0.02|0
7184972|1.0|0.001|84.21|2.31|2.85|0.01|0
7184978|1.0|0.001|31.35|1.49|2.41|0.02|0
7185001|0.999|0.003|187.0|5.65|3.19|0.01|0
7185208|0.997|0.006|279.65|14.0|3.39|0.02|0
7185289|0.592|0.414|159.36|6.86|3.14|0.02|0M
7185350|0.996|0.009|155.0|5.15|3.12|0.02|0
7185425|1.0|0.001|32.58|1.22|2.45|0.02|0
7185488|0.789|0.358|106.05|3.94|2.95|0.02|2
7185633|1.0|0.001|11.33|0.59|1.97|0.02|0
7185710|0.993|0.015|145.62|4.72|3.09|0.02|0
7186101|1.0|0.001|23.81|0.86|2.29|0.02|0
7186196|1.0|0.002|116.06|3.47|3.04|0.02|1
7186274|1.0|0.001|29.09|1.33|2.38|0.02|0
7186542|1.0|0.001|41.58|1.65|2.54|0.02|0
7186677|0.994|0.012|215.26|13.95|3.25|0.03|0
7186744|1.0|0.001|106.67|3.03|2.96|0.01|0
7187059|1.0|0.001|55.63|1.72|2.66|0.02|0
7187063|1.0|0.001|29.74|1.92|2.4|0.03|0
7187269|1.0|0.001|32.88|1.28|2.44|0.02|0
7187850|1.0|0.001|42.32|1.3|2.54|0.02|0
7188107|0.835|0.356|178.8|9.23|3.18|0.02|0
7188156|1.0|0.001|13.9|0.6|2.05|0.02|0
7188178|1.0|0.001|39.15|1.24|2.52|0.02|0
7188323|1.0|0.001|133.94|3.89|3.05|0.01|0
7188504|1.0|0.001|29.99|2.13|2.39|0.03|0
7188655|1.0|0.001|35.69|1.31|2.46|0.02|0
7188662|1.0|0.001|109.65|3.15|2.96|0.01|0
7188690|1.0|0.001|35.12|1.32|2.47|0.02|0
7188818|1.0|0.001|32.58|1.25|2.43|0.02|0
7188868|1.0|0.001|33.27|1.34|2.43|0.02|0
7188950|1.0|0.001|42.85|1.36|2.55|0.02|0
7189352|0.988|0.038|12.78|0.72|2.01|0.03|0
7189418|1.0|0.005|113.65|3.23|2.97|0.01|0
7189610|1.0|0.001|34.15|1.7|2.45|0.02|0
7189887|1.0|0.001|32.01|1.17|2.42|0.02|0
7190047|1.0|0.001|27.44|1.52|2.35|0.03|0
7190231|1.0|0.001|32.84|1.41|2.43|0.02|0
7190400|1.0|0.001|31.46|1.71|2.41|0.02|0
7190608|0.996|0.007|212.23|6.48|3.26|0.02|0
7190942|1.0|0.001|31.7|1.28|2.42|0.02|0
7191026|1.0|0.001|71.65|2.16|2.77|0.02|0
7191496|1.0|0.001|17.85|0.79|2.18|0.02|0
7191673|1.0|0.001|30.02|1.66|2.39|0.03|0
7191814|1.0|0.002|71.58|2.06|2.78|0.01|0
7191945|1.0|0.001|59.72|2.2|2.7|0.02|0
7192311|1.0|0.001|33.12|1.23|2.43|0.02|0
7192546|0.998|0.012|120.38|3.43|3.02|0.01|0
7198587|0.968|0.139|164.73|6.03|3.14|0.02|0
7199087|-99.0|-99.0|92.73|17.13|2.9|0.08|0
7199225|-99.0|-99.0|118.15|18.94|2.99|0.07|0
7199272|1.0|0.001|32.86|1.59|2.44|0.02|0
7199373|0.925|0.133|212.97|8.14|3.26|0.02|0
7199624|1.0|0.001|30.23|1.45|2.4|0.02|0
7199854|0.988|0.013|8.22|0.76|1.81|0.04|0
7199900|1.0|0.001|44.53|1.21|2.58|0.01|0
7200117|1.0|0.001|61.04|2.14|2.7|0.02|0
7200133|1.0|0.001|37.29|1.39|2.5|0.02|0
7200381|0.591|0.42|108.67|8.77|2.97|0.04|0M
7200564|1.0|0.001|40.99|1.22|2.53|0.01|0
7200574|1.0|0.001|28.08|1.78|2.37|0.03|0
7200934|1.0|0.003|8.58|0.31|1.82|0.02|0
7200975|1.0|0.001|34.55|1.23|2.46|0.02|0
7201519|1.0|0.002|38.35|2.45|2.52|0.03|0
7201600|1.0|0.001|30.12|1.36|2.39|0.02|0
7202003|1.0|0.001|36.23|1.21|2.48|0.02|0
7202095|1.0|0.001|19.71|0.87|2.21|0.02|0
7202187|0.797|0.263|266.02|27.34|3.35|0.05|0
7202196|1.0|0.001|24.57|0.89|2.32|0.02|0
7202417|1.0|0.001|182.49|6.1|3.19|0.02|0
7202701|1.0|0.001|30.85|1.46|2.42|0.02|0
7202721|1.0|0.001|21.23|0.88|2.23|0.02|0
7203581|0.999|0.003|115.7|3.57|2.99|0.02|0
7203663|1.0|0.001|33.4|1.46|2.44|0.02|0
7204026|1.0|0.001|81.22|2.29|2.82|0.01|0
7204369|1.0|0.001|18.27|0.94|2.16|0.02|0
7204462|0.689|0.325|8.19|0.51|1.78|0.03|0
7204625|0.719|0.379|226.23|36.25|3.29|0.07|0M
7204652|1.0|0.001|23.53|0.99|2.3|0.02|0
7204851|1.0|0.001|34.15|1.58|2.45|0.02|0
7204910|0.531|0.559|187.33|35.83|3.2|0.08|0M
7205067|1.0|0.001|66.99|2.35|2.75|0.02|0
7205224|1.0|0.001|33.82|1.11|2.44|0.02|0
7205272|1.0|0.001|43.4|1.24|2.56|0.01|0
7205313|1.0|0.001|30.67|1.99|2.42|0.03|0
7205325|1.0|0.001|59.0|1.82|2.68|0.02|0
7205344|1.0|0.001|34.79|1.28|2.46|0.02|0
7205397|1.0|0.001|30.58|1.76|2.39|0.03|0
7205832|1.0|0.001|17.09|0.66|2.15|0.02|0
7205905|1.0|0.001|28.27|1.62|2.37|0.03|0
7206323|1.0|0.001|25.23|0.91|2.32|0.02|0
7206422|1.0|0.001|221.78|7.16|3.27|0.02|0
7206531|1.0|0.001|45.41|1.51|2.58|0.02|0
7206560|-99.0|-99.0|5.46|0.24|-99.0|-99.0|2
7206933|0.997|0.012|35.72|4.42|2.49|0.05|2
7206949|0.588|0.416|218.27|28.86|3.27|0.06|0M
7207089|0.675|0.505|133.78|21.45|3.08|0.07|1M
7207127|0.992|0.028|197.35|6.27|3.22|0.02|0
7207251|1.0|0.001|44.75|2.25|2.57|0.02|0
7207371|1.0|0.001|46.34|1.44|2.59|0.02|0
7210934|1.0|0.001|107.3|3.4|2.96|0.02|2
7211103|1.0|0.001|41.45|1.27|2.54|0.02|0
7211156|0.996|0.01|164.43|5.92|3.15|0.02|0
7211248|1.0|0.001|25.66|1.0|2.33|0.02|0
7211500|1.0|0.001|32.9|1.2|2.44|0.02|0
7211526|0.878|0.252|45.76|6.97|2.62|0.07|1
7211754|1.0|0.001|23.44|1.22|2.27|0.02|0
7211766|1.0|0.001|34.13|1.23|2.46|0.02|0
7211802|1.0|0.001|43.01|2.19|2.56|0.02|0
7211997|0.904|0.184|220.5|24.89|3.28|0.05|0
7212057|1.0|0.001|52.01|1.61|2.63|0.01|0
7212114|1.0|0.001|63.1|1.76|2.71|0.01|0
7212148|1.0|0.001|48.18|1.31|2.6|0.01|0
7212750|0.999|0.003|158.46|4.72|3.13|0.02|0
7212904|1.0|0.001|37.22|1.19|2.48|0.02|2
7212942|1.0|0.002|36.57|1.37|2.47|0.02|0
7213282|1.0|0.001|32.5|1.18|2.42|0.02|2
7213311|0.999|0.004|130.28|3.94|3.04|0.01|0
7213509|1.0|0.001|31.96|1.46|2.42|0.02|0
7213716|1.0|0.001|16.02|0.8|2.11|0.02|0
7213942|1.0|0.001|13.67|0.93|2.03|0.03|0
7213964|0.978|0.098|7.74|0.35|1.78|0.02|0
7214228|0.766|0.378|94.08|10.74|2.94|0.05|2
7214788|0.999|0.003|173.26|5.34|3.17|0.02|0
7214916|1.0|0.001|97.94|2.67|2.91|0.01|0
7215383|0.813|0.326|22.42|1.74|2.29|0.03|2
7215396|1.0|0.001|28.31|1.91|2.36|0.03|0
7215409|0.614|0.488|57.67|5.75|2.68|0.04|0M
7215938|1.0|0.001|68.01|2.45|2.75|0.02|0
7215954|0.942|0.219|192.57|6.14|3.21|0.02|0
7215997|1.0|0.001|23.44|1.63|2.28|0.03|0
7217486|1.0|0.001|91.8|2.92|2.88|0.01|0
7217530|0.999|0.002|186.86|5.61|3.19|0.02|0
7217665|1.0|0.001|102.98|3.66|2.94|0.02|0
7218737|1.0|0.001|40.35|1.34|2.53|0.02|2
7218911|1.0|0.001|31.34|1.51|2.42|0.02|0
7218915|1.0|0.002|114.6|3.36|2.98|0.01|0
7219026|0.862|0.288|214.26|10.78|3.26|0.02|0
7220280|1.0|0.001|30.99|1.22|2.4|0.02|0
7220380|0.794|0.316|6.47|0.46|1.72|0.03|0
7220660|0.72|0.433|198.83|11.55|3.22|0.03|0M
7221001|0.995|0.025|7.32|0.35|1.74|0.02|0
7221608|1.0|0.001|33.49|1.7|2.44|0.02|0
7222444|1.0|0.004|9.76|2.94|2.04|0.13|1
7254714|1.0|0.002|31.77|1.29|2.47|0.02|1
7255270|1.0|0.001|50.79|1.63|2.64|0.02|0
7255313|1.0|0.001|76.11|2.23|2.79|0.01|0
7255651|1.0|0.003|23.67|0.89|2.3|0.02|0
7255674|1.0|0.001|55.43|1.59|2.66|0.01|0
7255791|1.0|0.001|28.78|1.59|2.39|0.03|0
7256461|1.0|0.001|32.04|1.24|2.43|0.02|0
7257175|1.0|0.001|79.28|2.22|2.83|0.01|0
7257193|1.0|0.001|16.47|0.66|2.12|0.02|0
7257241|1.0|0.002|126.83|3.64|3.03|0.01|0
7257673|1.0|0.001|18.02|0.7|2.17|0.02|0
7257814|1.0|0.001|32.14|1.4|2.43|0.02|0
7258024|0.818|0.236|7.19|0.68|1.82|0.04|1
7258162|1.0|0.001|27.31|1.47|2.36|0.02|0
7258188|0.997|0.005|196.27|6.49|3.22|0.02|0
7258268|1.0|0.001|30.96|1.45|2.42|0.02|0
7258579|1.0|0.001|32.69|2.4|2.44|0.03|0
7258771|1.0|0.001|82.82|2.35|2.83|0.01|0
7259237|1.0|0.001|171.74|5.74|3.15|0.02|0
7259558|0.868|0.174|23.94|1.0|2.3|0.02|2
7259653|1.0|0.001|39.75|1.48|2.51|0.02|0
7260306|1.0|0.001|30.87|1.33|2.4|0.02|2
7264660|1.0|0.001|32.01|1.42|2.43|0.02|0
7264736|1.0|0.001|68.17|2.08|2.75|0.02|0
7264744|1.0|0.002|85.48|2.52|2.86|0.01|0
7264847|1.0|0.001|11.21|0.86|1.95|0.03|0
7264852|0.999|0.004|201.97|6.21|3.24|0.01|2
7265026|0.999|0.003|217.46|7.94|3.27|0.02|0
7265067|1.0|0.001|48.09|1.28|2.6|0.01|0
7265075|1.0|0.001|31.25|1.4|2.42|0.02|0
7265189|1.0|0.001|87.12|2.51|2.87|0.01|0
7265497|1.0|0.001|32.44|1.56|2.43|0.02|0
7265649|1.0|0.002|12.27|0.72|2.0|0.03|0
7265690|1.0|0.001|81.83|2.38|2.84|0.01|0
7265771|1.0|0.001|21.0|1.17|2.25|0.03|0
7265993|1.0|0.001|177.85|5.6|3.17|0.01|0
7266176|0.999|0.006|260.93|19.76|3.34|0.03|0
7266262|1.0|0.001|28.64|1.65|2.39|0.03|0
7266674|1.0|0.001|28.65|1.38|2.37|0.02|0
7266738|1.0|0.001|32.49|1.34|2.45|0.02|0
7267119|1.0|0.001|85.3|2.56|2.84|0.01|0
7267121|0.993|0.03|86.24|2.64|2.84|0.01|1
7267370|1.0|0.001|44.68|1.38|2.57|0.01|0
7267593|1.0|0.001|47.65|1.45|2.6|0.02|0
7267753|1.0|0.001|70.11|2.06|2.77|0.01|0
7267975|1.0|0.001|30.07|1.34|2.41|0.02|0
7268385|0.995|0.01|217.16|6.55|3.27|0.01|2
7269400|1.0|0.001|37.05|1.37|2.49|0.02|0
7269710|1.0|0.001|31.48|1.33|2.4|0.02|0
7269752|1.0|0.001|27.84|1.47|2.36|0.02|0
7270142|1.0|0.001|55.64|2.06|2.65|0.02|0
7270355|1.0|0.001|31.19|1.45|2.41|0.02|0
7270385|1.0|0.001|111.57|3.29|2.97|0.01|0
7270921|1.0|0.001|32.13|1.19|2.42|0.02|0
7271514|1.0|0.001|32.19|1.32|2.42|0.02|0
7271705|1.0|0.001|121.92|3.74|3.01|0.02|0
7271840|0.994|0.038|285.96|15.74|3.38|0.02|0
7272020|1.0|0.001|38.69|1.36|2.52|0.02|0
7272257|1.0|0.001|24.3|0.92|2.29|0.02|0
7272298|0.983|0.029|241.92|14.57|3.31|0.03|0
7272307|0.622|0.413|5.36|0.38|1.6|0.03|0M
7272332|1.0|0.001|52.43|1.51|2.63|0.01|0
7272363|0.995|0.014|232.17|22.09|3.3|0.04|0
7272454|0.735|0.447|210.74|16.65|3.26|0.04|0M
7272640|0.999|0.004|182.36|5.44|3.2|0.02|0
7272683|1.0|0.002|12.8|0.63|2.02|0.02|0
7272709|1.0|0.001|35.73|2.31|2.47|0.03|0
7272860|0.859|0.298|9.54|0.67|1.88|0.03|0
7273151|1.0|0.001|32.35|1.24|2.44|0.02|0
7273176|1.0|0.001|31.93|1.52|2.44|0.02|0
7273199|1.0|0.001|29.87|1.35|2.4|0.02|0
7273283|1.0|0.001|20.34|0.75|2.22|0.02|0
7273426|1.0|0.001|28.81|1.67|2.37|0.03|0
7273642|0.612|0.415|153.43|10.26|3.12|0.03|0M
7273672|1.0|0.001|20.72|1.0|2.22|0.02|0
7273965|1.0|0.001|10.06|0.6|1.9|0.03|0
7277265|1.0|0.001|71.83|2.17|2.78|0.02|0
7281113|1.0|0.003|31.72|1.24|2.44|0.02|0
7281139|1.0|0.001|32.68|1.24|2.44|0.02|0
7281649|1.0|0.001|24.57|0.97|2.32|0.02|0
7281777|1.0|0.001|35.83|1.38|2.47|0.02|0
7281826|1.0|0.001|31.09|1.28|2.41|0.02|0
7281939|0.983|0.102|13.11|0.72|2.01|0.02|0
7282068|1.0|0.001|30.72|1.5|2.42|0.02|0
7282332|1.0|0.001|32.06|1.37|2.43|0.02|0
7282470|0.992|0.016|226.34|27.8|3.28|0.05|0
7282526|1.0|0.001|64.96|1.78|2.74|0.01|0
7282550|1.0|0.001|29.19|1.33|2.39|0.02|0
7283269|1.0|0.001|15.51|0.8|2.09|0.02|0
7283405|1.0|0.001|72.55|2.47|2.78|0.02|0
7283578|0.999|0.003|144.05|4.43|3.08|0.02|0
7283651|1.0|0.001|24.08|0.93|2.29|0.02|0
7283936|0.773|0.354|38.36|6.83|2.55|0.08|1
7283962|1.0|0.001|118.28|3.47|3.0|0.01|0
7283970|0.985|0.057|20.4|3.23|2.24|0.07|0
7284075|1.0|0.001|29.04|1.35|2.39|0.02|0
7284251|1.0|0.002|10.78|0.59|1.95|0.03|0
7284546|1.0|0.001|60.1|1.78|2.69|0.01|0
7284718|1.0|0.002|172.05|5.15|3.16|0.02|0
7284724|1.0|0.003|32.43|1.36|2.44|0.02|2
7284859|1.0|0.001|28.38|1.31|2.38|0.02|0
7284968|1.0|0.001|31.56|1.74|2.42|0.03|0
7285117|1.0|0.001|30.83|1.79|2.41|0.03|0
7285319|1.0|0.001|101.89|2.99|2.93|0.01|0
7285374|1.0|0.001|52.01|1.42|2.63|0.01|0
7285602|0.593|0.462|5.27|1.02|1.61|0.08|0M
7285617|0.973|0.195|44.2|1.3|2.53|0.01|2
7285786|1.0|0.001|19.66|0.93|2.2|0.02|0
7285830|1.0|0.001|40.25|1.19|2.52|0.01|0
7285867|1.0|0.001|53.72|1.39|2.65|0.01|0
7286440|-99.0|-99.0|7.47|0.5|-99.0|-99.0|2
7286739|0.994|0.04|5.9|0.28|1.66|0.02|0
7286741|1.0|0.001|58.98|1.87|2.69|0.01|0
7286832|0.778|0.355|136.48|6.17|3.07|0.02|2
7286856|1.0|0.001|202.39|6.37|3.23|0.02|0
7287300|0.538|0.541|44.18|8.05|2.61|0.08|1M
7287368|1.0|0.001|34.75|1.26|2.46|0.02|0
7287493|0.888|0.386|43.11|13.08|2.55|0.13|0
7287713|1.0|0.002|153.92|4.62|3.11|0.02|0
7288122|0.883|0.215|7.25|0.45|1.83|0.03|1
7288241|1.0|0.001|73.13|2.31|2.78|0.01|0
7288250|1.0|0.001|32.0|1.25|2.43|0.02|0
7288263|0.966|0.135|37.29|1.57|2.52|0.02|1
7288272|1.0|0.001|45.62|2.04|2.58|0.02|0
7288301|1.0|0.001|31.81|1.53|2.42|0.02|0
7288529|1.0|0.001|30.67|1.75|2.41|0.03|0
7288559|0.968|0.047|194.34|17.92|3.22|0.04|0
7288938|1.0|0.001|84.66|2.59|2.86|0.02|0
7289209|1.0|0.001|36.89|1.17|2.5|0.02|0
7289277|1.0|0.001|28.32|1.56|2.37|0.02|0
7289285|1.0|0.001|24.69|1.08|2.32|0.02|0
7289348|1.0|0.001|58.21|1.72|2.69|0.01|0
7292357|1.0|0.001|40.08|1.43|2.53|0.02|0
7292554|1.0|0.001|35.92|1.18|2.49|0.02|0
7292720|1.0|0.001|187.94|5.85|3.2|0.02|0
7292816|1.0|0.001|34.05|1.15|2.46|0.02|0
7292836|0.997|0.01|40.13|4.93|2.53|0.05|2
7293054|1.0|0.001|41.87|1.65|2.54|0.02|0
7293531|1.0|0.001|21.5|1.13|2.24|0.02|0
7293609|1.0|0.001|32.8|1.65|2.43|0.02|0
7294715|1.0|0.001|43.26|1.49|2.55|0.02|0
7295725|1.0|0.001|87.7|2.54|2.86|0.01|0
7296501|1.0|0.001|32.21|1.36|2.43|0.02|0
7296975|1.0|0.001|47.26|1.46|2.59|0.02|0
7297199|1.0|0.001|38.91|2.13|2.5|0.02|0
7297736|0.999|0.003|10.37|0.61|1.9|0.03|0
7297940|1.0|0.001|102.63|3.14|2.94|0.01|0
7298034|1.0|0.001|117.9|3.59|2.99|0.01|0
7300075|1.0|0.001|57.59|2.23|2.68|0.02|0
7301518|0.998|0.011|98.87|3.09|2.93|0.02|0
7302078|0.661|0.407|161.14|21.52|3.16|0.06|0M
7302117|1.0|0.002|213.35|6.36|3.25|0.01|0
7302876|-99.0|-99.0|7.81|0.32|1.83|0.02|1
7303187|1.0|0.001|24.74|1.47|2.3|0.03|0
7303973|0.996|0.019|32.26|1.5|2.38|0.02|1
7305252|1.0|0.001|56.66|1.74|2.66|0.01|0
7335125|1.0|0.001|27.25|1.64|2.36|0.03|0
7335713|0.59|0.423|117.56|8.21|3.01|0.03|0M
7335868|0.999|0.007|83.44|2.77|2.85|0.02|0
7336419|1.0|0.002|9.39|0.35|1.87|0.02|0
7337523|1.0|0.001|37.36|1.12|2.49|0.02|0
7337694|1.0|0.001|50.79|1.4|2.63|0.01|0
7337994|1.0|0.001|27.75|1.59|2.36|0.03|0
7338137|1.0|0.003|63.99|1.9|2.72|0.01|0
7339539|0.999|0.003|161.62|5.45|3.14|0.02|0
7339602|0.863|0.308|33.04|7.31|2.45|0.1|2
7339667|1.0|0.001|115.66|3.41|2.99|0.01|0
7339772|1.0|0.001|23.4|1.3|2.29|0.02|2
7340030|-99.0|-99.0|142.07|15.08|3.09|0.05|1
7340568|1.0|0.001|31.69|1.43|2.43|0.02|0
7340618|1.0|0.001|24.94|1.33|2.32|0.02|0
7340724|1.0|0.001|126.9|4.0|3.02|0.01|0
7340789|1.0|0.001|64.67|2.1|2.72|0.02|0
7340867|0.988|0.018|261.5|14.15|3.34|0.02|0
7341231|0.603|0.444|185.72|7.67|3.2|0.02|0M
7341343|1.0|0.001|14.96|0.93|2.08|0.03|0
7345128|1.0|0.001|99.68|2.88|2.91|0.01|0
7345186|1.0|0.001|33.93|1.65|2.44|0.02|0
7345200|1.0|0.001|32.32|2.13|2.43|0.03|0
7345204|1.0|0.001|45.31|1.75|2.56|0.02|0
7345308|1.0|0.001|35.7|1.43|2.47|0.02|0
7345435|0.832|0.247|5.38|0.3|1.61|0.02|0
7345537|1.0|0.001|51.94|1.46|2.64|0.01|0
7345918|1.0|0.001|70.4|2.17|2.77|0.02|0
7345936|0.999|0.003|117.29|3.53|2.99|0.01|2
7346273|1.0|0.001|44.43|1.33|2.57|0.02|0
7346317|0.983|0.035|222.15|7.05|3.28|0.02|0
7346365|1.0|0.001|52.07|1.6|2.64|0.02|0
7346442|1.0|0.001|46.99|1.44|2.59|0.02|0
7346684|1.0|0.001|26.81|0.96|2.33|0.02|0
7346917|1.0|0.001|56.51|1.58|2.67|0.01|0
7347076|0.999|0.003|97.49|3.3|2.93|0.02|0
7347185|0.841|0.24|140.99|5.43|3.09|0.02|0
7347189|1.0|0.001|41.16|1.78|2.53|0.02|0
7347195|1.0|0.001|29.07|1.77|2.37|0.03|0
7347294|1.0|0.001|47.48|1.49|2.6|0.02|0
7347300|0.959|0.125|46.42|3.26|2.63|0.03|1
7347340|1.0|0.001|14.4|0.5|2.08|0.02|0
7347880|0.988|0.02|173.16|24.17|3.18|0.06|0
7348165|0.999|0.003|9.36|0.32|1.87|0.02|0
7348314|1.0|0.001|84.5|2.42|2.85|0.01|0
7348442|1.0|0.001|32.24|1.31|2.42|0.02|0
7348483|0.986|0.043|113.56|3.97|2.98|0.02|0
7348732|1.0|0.001|49.93|1.45|2.62|0.01|0
7348956|1.0|0.002|189.16|5.93|3.21|0.02|0
7349134|1.0|0.001|61.46|2.07|2.7|0.02|0
7349386|1.0|0.001|25.93|1.69|2.32|0.03|0
7349880|1.0|0.001|34.96|1.61|2.48|0.02|0
7350025|1.0|0.001|30.21|1.43|2.39|0.02|0
7350211|1.0|0.001|31.36|1.59|2.42|0.02|0
7350673|1.0|0.001|31.85|1.47|2.43|0.02|0
7350769|1.0|0.001|91.98|3.1|2.9|0.02|0
7350897|1.0|0.001|127.27|3.82|3.03|0.02|0
7350968|1.0|0.001|16.56|0.86|2.12|0.02|0
7351098|1.0|0.001|114.4|3.42|2.99|0.02|0
7351508|1.0|0.001|145.4|4.23|3.09|0.01|0
7351548|0.999|0.003|199.41|6.25|3.23|0.02|0
7351610|1.0|0.001|59.16|1.96|2.68|0.02|0
7351707|0.98|0.042|155.85|4.84|3.12|0.02|0
7352442|1.0|0.001|69.48|2.23|2.75|0.02|0
7352503|1.0|0.001|80.83|2.29|2.84|0.01|2
7352718|1.0|0.001|31.87|1.42|2.42|0.02|0
7352727|1.0|0.001|44.92|3.41|2.57|0.03|0
7352824|1.0|0.001|43.65|1.37|2.56|0.02|0
7352995|1.0|0.001|63.68|1.81|2.72|0.01|0
7353036|1.0|0.001|30.35|1.37|2.43|0.02|0
7353679|1.0|0.001|79.26|2.27|2.82|0.01|0
7353826|1.0|0.001|32.35|1.41|2.43|0.02|0
7353997|1.0|0.001|71.0|2.22|2.77|0.02|0
7354032|0.999|0.005|131.48|3.95|3.04|0.02|0
7354098|1.0|0.001|39.45|1.23|2.52|0.02|0
7354299|1.0|0.001|8.55|0.32|1.82|0.02|0
7354460|1.0|0.001|16.8|0.9|2.13|0.02|0
7357165|0.993|0.027|14.56|1.11|2.05|0.03|0
7357171|0.96|0.227|106.62|4.13|2.95|0.02|0
7357296|1.0|0.001|31.43|1.27|2.43|0.02|0
7357569|0.985|0.036|221.42|7.98|3.27|0.02|0
7358025|1.0|0.001|31.57|1.66|2.42|0.02|0
7362863|0.889|0.21|121.08|5.45|3.02|0.02|0
7362870|1.0|0.001|13.25|0.5|2.04|0.02|0
7363069|0.742|0.328|216.41|21.06|3.26|0.04|0
7363149|0.942|0.107|116.7|3.93|2.99|0.02|2
7363312|1.0|0.001|34.31|1.24|2.46|0.02|0
7363339|1.0|0.001|37.34|1.25|2.48|0.02|0
7363357|1.0|0.001|43.28|1.46|2.55|0.02|0
7363686|1.0|0.001|56.77|1.47|2.68|0.01|0
7363858|1.0|0.001|33.01|1.27|2.44|0.02|0
7364224|1.0|0.001|27.26|1.28|2.37|0.02|0
7364232|1.0|0.001|52.95|1.76|2.63|0.02|0
7364244|0.775|0.481|60.81|8.0|2.69|0.06|1M
7364706|1.0|0.001|31.15|1.57|2.42|0.02|0
7365146|1.0|0.001|31.9|1.55|2.42|0.02|0
7365262|1.0|0.001|42.94|1.26|2.56|0.01|0
7365386|0.997|0.016|121.44|3.98|3.0|0.02|0
7365468|1.0|0.001|43.57|1.32|2.55|0.01|0
7365534|1.0|0.001|35.56|1.12|2.48|0.02|0
7365701|1.0|0.001|31.38|1.88|2.42|0.03|0
7366121|1.0|0.001|45.67|1.95|2.58|0.02|0
7366251|1.0|0.001|31.56|1.51|2.41|0.02|0
7366321|1.0|0.001|42.31|1.31|2.55|0.01|0
7366363|1.0|0.001|34.61|2.28|2.47|0.03|0
7366820|1.0|0.001|35.09|1.31|2.46|0.02|0
7366886|1.0|0.001|42.47|1.34|2.6|0.02|1
7367035|1.0|0.001|53.16|1.52|2.64|0.01|0
7367289|0.998|0.005|5.98|0.24|1.67|0.02|0
7367324|1.0|0.002|209.69|6.31|3.25|0.01|0
7367398|1.0|0.001|33.0|1.25|2.43|0.02|0
7367400|1.0|0.001|103.13|3.57|2.94|0.02|0
7367466|1.0|0.001|49.58|1.39|2.61|0.01|0
7367560|1.0|0.001|154.25|4.92|3.11|0.02|0
7367643|0.653|0.489|82.07|12.16|2.87|0.06|2M
7368002|0.84|0.324|183.6|9.71|3.2|0.02|0
7368013|1.0|0.001|87.56|2.63|2.86|0.01|0
7368197|1.0|0.001|37.15|1.71|2.48|0.02|0
7368345|0.999|0.012|56.23|1.64|2.67|0.01|0
7368363|1.0|0.001|30.51|1.41|2.4|0.02|0
7368371|0.996|0.012|5.87|0.24|1.66|0.02|0
7368418|0.997|0.017|7.61|0.28|1.85|0.02|1
7368546|0.624|0.476|25.85|2.55|2.31|0.04|0M
7368584|1.0|0.001|53.91|2.25|2.66|0.02|0
7368594|1.0|0.001|35.51|1.28|2.47|0.02|0
7368754|1.0|0.001|35.59|1.4|2.46|0.02|0
7368867|0.993|0.024|120.15|3.77|3.01|0.02|0
7369303|1.0|0.001|47.83|1.35|2.6|0.01|0
7369386|1.0|0.001|32.5|1.42|2.43|0.02|0
7369781|1.0|0.001|45.43|1.37|2.57|0.02|0
7369792|1.0|0.003|73.06|2.17|2.79|0.01|0
7369819|1.0|0.002|37.81|2.34|2.49|0.03|0
7372635|1.0|0.001|61.13|2.36|2.72|0.02|0
7373200|1.0|0.002|57.45|1.67|2.68|0.01|0
7373334|1.0|0.001|45.15|1.45|2.59|0.02|0
7373755|0.963|0.058|104.27|7.33|2.95|0.03|2
7373859|0.642|0.388|214.28|19.26|3.26|0.04|0M
7374005|1.0|0.001|55.61|1.82|2.67|0.02|0
7374855|1.0|0.001|37.46|2.36|2.5|0.03|0
7374869|1.0|0.001|139.73|4.31|3.06|0.01|0
7375177|1.0|0.001|74.1|2.86|2.8|0.02|0
7375225|1.0|0.001|137.01|4.33|3.05|0.01|0
7375852|1.0|0.001|42.25|1.31|2.54|0.01|2
7376259|1.0|0.001|106.91|3.05|2.94|0.01|0
7376659|1.0|0.001|113.63|3.35|2.97|0.01|0
7377424|0.544|0.491|188.78|19.3|3.2|0.05|0M
7377466|1.0|0.001|9.05|0.38|1.85|0.02|0
7377547|1.0|0.002|219.09|6.85|3.25|0.02|0
7377737|0.987|0.095|106.67|3.91|2.94|0.02|0
7378008|1.0|0.001|37.51|2.36|2.5|0.03|0
7378357|1.0|0.003|8.3|0.39|1.82|0.02|0
7378432|1.0|0.001|136.56|3.96|3.06|0.01|0
7378708|1.0|0.001|27.22|1.28|2.36|0.02|0
7378729|0.609|0.408|44.61|10.35|2.53|0.1|2M
7379100|1.0|0.001|39.12|1.35|2.5|0.02|0
7379515|1.0|0.001|45.1|1.32|2.56|0.01|0
7379644|0.99|0.035|28.82|1.36|2.38|0.02|1
7381384|0.817|0.311|11.96|0.85|1.97|0.03|0
7381495|1.0|0.002|143.87|4.45|3.08|0.02|0
7381710|1.0|0.001|90.31|2.82|2.88|0.01|0
7382407|1.0|0.001|44.66|1.53|2.56|0.02|0
7382908|1.0|0.001|79.85|2.27|2.82|0.01|0
7383533|0.902|0.174|68.94|7.42|2.79|0.05|1
7383840|0.93|0.248|46.02|6.98|2.6|0.07|1
7383850|1.0|0.001|36.29|1.83|2.47|0.02|0
7384523|1.0|0.001|33.43|1.61|2.44|0.02|0
7384966|0.992|0.021|99.97|3.54|2.93|0.02|0
7385324|1.0|0.001|29.63|1.6|2.39|0.02|0
7385745|1.0|0.001|59.95|1.88|2.68|0.01|0
7387188|1.0|0.001|30.17|1.5|2.4|0.02|0
7387351|1.0|0.001|30.1|1.37|2.4|0.02|2
7387590|0.993|0.017|146.18|6.39|3.09|0.02|0
7387808|1.0|0.001|118.02|3.7|2.99|0.02|0
7416430|1.0|0.001|44.72|1.42|2.58|0.02|0
7416433|1.0|0.001|20.69|0.96|2.24|0.02|0
7416455|0.999|0.003|63.32|1.76|2.73|0.01|0
7417006|0.998|0.006|203.61|6.37|3.24|0.02|0
7417045|0.962|0.066|267.75|14.37|3.35|0.02|0
7417126|0.999|0.01|84.43|2.44|2.85|0.01|0
7417186|1.0|0.001|50.81|1.41|2.61|0.01|0
7417685|1.0|0.001|25.26|0.98|2.32|0.02|0
7418076|1.0|0.004|96.93|2.8|2.92|0.01|0
7418096|1.0|0.001|31.11|1.42|2.43|0.02|0
7418275|0.865|0.242|193.85|14.7|3.23|0.03|0
7418687|0.963|0.105|179.69|10.28|3.19|0.03|0
7418762|0.764|0.404|241.87|13.85|3.32|0.03|0
7418864|1.0|0.001|29.3|1.39|2.4|0.02|0
7418978|1.0|0.001|35.49|1.09|2.48|0.02|0
7420223|1.0|0.001|34.2|1.4|2.45|0.02|0
7420646|1.0|0.001|40.99|1.31|2.54|0.02|0
7421138|1.0|0.001|36.15|1.24|2.48|0.02|0
7421582|1.0|0.001|40.86|1.32|2.54|0.02|0
7422349|0.985|0.039|158.24|16.35|3.13|0.05|0
7423252|1.0|0.002|217.85|6.92|3.27|0.02|0
7427011|0.905|0.145|208.2|13.37|3.25|0.03|0
7427790|1.0|0.002|66.03|2.37|2.73|0.02|0
7428019|1.0|0.001|103.43|3.04|2.94|0.01|0
7428217|1.0|0.001|53.93|1.69|2.64|0.01|0
7428287|1.0|0.001|19.23|0.72|2.19|0.02|0
7428418|1.0|0.001|34.67|1.9|2.46|0.02|0
7428429|0.994|0.015|260.54|13.87|3.35|0.02|0
7428624|1.0|0.001|19.85|0.76|2.19|0.02|0
7428931|1.0|0.001|23.44|1.16|2.28|0.02|0
7429055|1.0|0.001|60.34|2.01|2.69|0.02|0
7429233|0.999|0.005|8.49|0.64|1.83|0.03|0
7429237|0.991|0.04|7.02|0.42|1.77|0.03|0
7429268|0.993|0.014|141.91|4.18|3.08|0.01|0
7429354|1.0|0.001|31.44|1.34|2.41|0.02|0
7429604|0.911|0.116|209.21|20.27|3.25|0.04|0
7429607|1.0|0.001|39.72|1.56|2.52|0.02|0
7429722|0.995|0.042|93.33|2.73|2.88|0.01|0
7430037|1.0|0.001|27.47|1.32|2.34|0.02|0
7430067|0.992|0.036|109.41|3.4|2.97|0.02|0
7430104|1.0|0.001|97.07|2.91|2.92|0.02|0
7430162|0.974|0.126|21.47|1.2|2.27|0.03|2
7430415|1.0|0.001|19.14|0.84|2.19|0.02|0
7430666|0.999|0.004|123.56|3.43|3.01|0.01|0
7430868|1.0|0.001|58.68|2.48|2.69|0.02|0
7430892|1.0|0.001|29.47|1.84|2.38|0.03|0
7431521|1.0|0.001|31.71|1.38|2.43|0.02|0
7431665|1.0|0.001|55.11|1.96|2.66|0.02|0
7431712|1.0|0.001|82.27|2.37|2.85|0.01|0
7432082|0.964|0.118|194.4|7.49|3.22|0.02|0
7432184|1.0|0.001|32.37|1.43|2.45|0.02|0
7432909|1.0|0.002|172.37|5.16|3.16|0.02|0
7433459|1.0|0.001|29.81|1.44|2.4|0.02|0
7433485|1.0|0.001|44.94|1.53|2.58|0.02|2
7433813|1.0|0.001|24.35|0.99|2.29|0.02|0
7433870|0.999|0.01|112.63|3.21|2.98|0.01|0
7433931|1.0|0.001|31.43|1.53|2.44|0.02|0
7433988|1.0|0.001|37.6|1.31|2.48|0.02|0
7434010|1.0|0.001|71.56|2.25|2.77|0.02|0
7434031|0.957|0.076|173.77|7.83|3.17|0.02|0
7434109|1.0|0.003|173.89|5.19|3.17|0.02|0
7434436|1.0|0.001|51.23|1.44|2.62|0.01|0
7434457|1.0|0.001|59.04|1.73|2.71|0.01|0
7434573|1.0|0.002|74.73|3.01|2.81|0.02|0
7434916|-99.0|-99.0|31.68|1.91|2.43|0.03|2
7435143|1.0|0.001|62.75|1.92|2.71|0.02|0
7438781|0.618|0.518|24.4|15.87|2.31|0.28|0M
7439601|0.999|0.003|224.62|6.97|3.27|0.01|0
7439726|0.999|0.013|66.97|1.99|2.75|0.01|0
7439931|1.0|0.002|235.84|7.86|3.3|0.02|0
7440161|1.0|0.001|23.9|1.03|2.32|0.02|0
7440201|0.828|0.325|24.3|1.94|2.34|0.04|1
7440202|-99.0|-99.0|24.45|2.11|2.29|0.04|0
7440381|1.0|0.001|28.42|1.7|2.37|0.03|0
7440390|1.0|0.001|168.64|5.13|3.15|0.01|0
7440490|1.0|0.001|32.83|1.78|2.43|0.02|0
7440589|1.0|0.001|27.56|1.47|2.35|0.02|0
7440626|1.0|0.001|30.54|1.53|2.41|0.02|0
7440715|0.918|0.153|130.05|5.37|3.04|0.02|0
7440759|1.0|0.001|33.85|1.2|2.43|0.02|0
7441064|1.0|0.001|30.23|1.34|2.38|0.02|0
7441165|0.999|0.01|30.38|1.47|2.41|0.02|0
7444985|1.0|0.001|40.94|1.4|2.53|0.02|0
7445517|1.0|0.001|63.48|1.91|2.72|0.01|0
7445518|1.0|0.001|89.1|2.47|2.86|0.01|0
7445653|1.0|0.001|27.94|1.79|2.36|0.03|0
7445698|1.0|0.001|38.61|1.23|2.5|0.01|0
7445885|1.0|0.001|30.53|1.38|2.41|0.02|0
7445982|1.0|0.001|29.72|1.52|2.4|0.02|0
7446011|1.0|0.002|109.05|4.11|2.96|0.02|0
7446090|1.0|0.001|31.79|1.49|2.42|0.02|0
7446236|0.628|0.232|31.74|6.14|2.4|0.08|0
7446296|1.0|0.001|67.85|1.96|2.75|0.01|0
7446473|1.0|0.001|51.54|1.52|2.63|0.01|0
7446517|1.0|0.001|134.77|4.1|3.06|0.02|0
7446560|1.0|0.001|12.47|0.61|1.99|0.02|0
7446648|1.0|0.001|144.59|4.26|3.08|0.01|0
7446824|1.0|0.001|25.73|1.14|2.33|0.02|0
7447051|1.0|0.001|28.9|1.56|2.38|0.02|0
7447072|1.0|0.001|34.81|1.35|2.47|0.02|0
7447166|1.0|0.002|64.55|2.08|2.74|0.02|0
7447703|1.0|0.001|36.34|1.64|2.47|0.02|0
7447871|1.0|0.003|12.85|0.53|2.02|0.02|0
7448051|1.0|0.001|29.97|1.42|2.38|0.02|0
7448275|0.994|0.006|225.92|7.39|3.29|0.02|2
7448329|1.0|0.001|40.17|1.17|2.53|0.01|0
7448512|0.87|0.239|5.57|0.26|1.63|0.02|0
7448560|1.0|0.001|39.8|1.48|2.53|0.02|0
7448746|1.0|0.001|6.73|0.31|1.72|0.02|0
7448801|1.0|0.001|33.97|1.5|2.46|0.02|0
7449006|0.962|0.12|95.65|3.25|2.9|0.02|2
7449021|1.0|0.001|31.83|1.46|2.43|0.02|0
7449151|1.0|0.001|108.34|3.21|2.96|0.01|0
7449159|1.0|0.001|79.04|2.41|2.81|0.01|0
7449179|1.0|0.001|76.54|2.16|2.8|0.01|0
7449714|1.0|0.001|31.55|1.62|2.43|0.02|0
7450059|1.0|0.001|48.02|1.41|2.59|0.01|0
7450123|1.0|0.001|25.57|0.97|2.33|0.02|0
7450230|1.0|0.001|219.22|7.06|3.26|0.01|0
7451247|1.0|0.001|27.06|1.07|2.35|0.02|0
7451465|1.0|0.002|76.08|13.86|2.81|0.08|0
7451634|0.998|0.006|233.27|7.75|3.3|0.02|0
7451781|0.984|0.031|234.05|34.76|3.31|0.06|0
7451968|1.0|0.001|29.67|1.34|2.4|0.02|0
7454928|1.0|0.001|31.33|1.39|2.41|0.02|0
7455219|1.0|0.001|31.59|1.18|2.42|0.02|0
7455379|1.0|0.001|32.25|1.55|2.43|0.02|0
7456067|1.0|0.001|32.04|1.49|2.42|0.02|0
7456135|1.0|0.001|33.84|1.51|2.44|0.02|0
7456177|1.0|0.001|57.35|2.27|2.67|0.02|0
7456230|0.566|0.447|11.6|4.67|1.98|0.17|0M
7456520|1.0|0.001|44.02|1.3|2.56|0.01|0
7456813|0.623|0.352|7.76|0.68|1.76|0.04|0M
7457184|1.0|0.001|67.18|2.09|2.74|0.01|0
7457606|1.0|0.001|64.14|2.09|2.72|0.02|0
7458106|1.0|0.001|44.39|1.33|2.56|0.01|0
7458302|1.0|0.001|23.85|0.81|2.3|0.02|0
7458743|1.0|0.003|122.66|3.5|3.01|0.01|0
7459180|1.0|0.001|79.78|2.43|2.83|0.01|0
7459906|1.0|0.001|18.15|1.3|2.16|0.03|0
7460447|1.0|0.001|44.6|1.53|2.57|0.02|0
7460625|1.0|0.001|33.12|1.28|2.45|0.02|0
7460890|0.825|0.319|11.38|0.68|1.91|0.03|0
7461004|1.0|0.001|7.62|0.46|1.77|0.03|0
7461393|1.0|0.001|30.31|1.46|2.4|0.02|0
7461601|0.989|0.046|61.78|3.68|2.71|0.03|0
7461707|1.0|0.002|136.76|4.36|3.06|0.02|0
7461851|1.0|0.001|26.23|1.1|2.32|0.02|0
7461975|0.996|0.006|235.5|16.72|3.3|0.03|0
7462181|1.0|0.001|175.91|5.49|3.17|0.01|2
7462845|1.0|0.001|46.58|1.45|2.58|0.01|0
7463281|1.0|0.001|49.1|1.68|2.62|0.02|0
7463614|0.873|0.27|11.12|0.69|1.91|0.03|0
7464220|1.0|0.001|109.5|3.29|2.96|0.01|0
7464560|1.0|0.001|39.58|1.3|2.51|0.02|0
7464664|1.0|0.001|6.94|0.34|1.74|0.02|0
7465221|1.0|0.001|38.85|1.3|2.5|0.02|0
7465477|1.0|0.001|109.5|3.16|2.96|0.01|0
7465993|1.0|0.001|140.78|5.08|3.07|0.02|0
7466262|0.995|0.014|19.75|0.76|2.24|0.02|1
7466616|1.0|0.001|76.32|2.59|2.81|0.02|0
7467630|1.0|0.001|78.52|3.09|2.82|0.02|0
7467807|1.0|0.001|30.06|1.62|2.4|0.02|0
7468195|0.996|0.009|247.95|12.97|3.32|0.02|0
7468295|0.994|0.017|202.33|6.58|3.23|0.02|0
7468373|1.0|0.001|33.66|1.99|2.44|0.03|0
7468404|1.0|0.001|78.43|2.42|2.82|0.01|0
7468729|0.613|0.425|260.63|19.41|3.35|0.03|0M
7468814|1.0|0.001|38.58|1.24|2.5|0.02|0
7468893|1.0|0.001|91.96|2.75|2.88|0.01|0
7469543|1.0|0.001|33.56|1.62|2.45|0.02|0
7470068|0.979|0.055|10.65|0.43|1.97|0.02|1
7499531|1.0|0.001|68.72|2.05|2.75|0.01|0
7499677|1.0|0.001|28.27|1.68|2.37|0.03|0
7499808|1.0|0.001|30.43|1.34|2.4|0.02|0
7500236|1.0|0.001|26.93|2.29|2.35|0.04|0
7500267|1.0|0.001|31.77|1.76|2.42|0.03|0
7500388|1.0|0.001|39.59|1.47|2.51|0.02|0
7501050|1.0|0.001|37.92|2.04|2.49|0.02|0
7501405|0.99|0.023|5.29|0.38|1.62|0.03|0
7501516|1.0|0.001|88.3|2.53|2.86|0.01|0
7501656|1.0|0.001|177.99|5.83|3.18|0.02|0
7501667|1.0|0.001|173.22|5.35|3.15|0.01|0
7501722|1.0|0.002|128.72|3.74|3.02|0.01|0
7501776|0.977|0.057|6.87|0.38|1.73|0.03|0
7502070|1.0|0.001|31.78|1.32|2.43|0.02|0
7502128|0.999|0.003|125.48|3.61|3.02|0.01|0
7502157|1.0|0.001|65.87|1.89|2.74|0.01|0
7502662|0.897|0.219|157.71|9.15|3.13|0.03|0
7502686|0.995|0.009|224.54|9.88|3.29|0.02|2
7504110|1.0|0.001|39.67|1.15|2.52|0.01|0
7504226|0.994|0.009|238.19|7.78|3.3|0.02|0
7504619|0.999|0.002|235.9|7.12|3.29|0.01|0
7504841|1.0|0.001|30.36|1.25|2.41|0.02|0
7504927|-99.0|-99.0|11.84|0.67|1.99|0.03|1
7505275|0.883|0.244|9.51|0.58|1.87|0.03|0
7505801|1.0|0.001|70.74|2.09|2.77|0.01|0
7506104|1.0|0.001|35.24|1.18|2.47|0.02|0
7506947|0.73|0.349|235.49|29.74|3.3|0.06|0
7509359|1.0|0.001|96.31|2.79|2.92|0.01|0
7509720|1.0|0.001|73.29|2.01|2.8|0.01|0
7509923|1.0|0.002|165.05|5.59|3.14|0.02|0
7510002|0.996|0.01|291.76|15.43|3.39|0.02|0
7510190|1.0|0.001|25.71|1.04|2.34|0.02|0
7510539|1.0|0.002|169.87|5.03|3.16|0.01|0
7510604|1.0|0.001|28.09|2.0|2.37|0.03|0
7510740|1.0|0.001|34.09|1.54|2.44|0.02|0
7510918|1.0|0.001|31.86|1.42|2.42|0.02|0
7511123|1.0|0.001|32.13|1.58|2.43|0.02|0
7511264|0.999|0.002|134.72|4.15|3.04|0.02|0
7511279|1.0|0.001|39.84|2.18|2.51|0.02|0
7511809|0.868|0.145|8.53|0.64|1.81|0.03|0
7512040|0.986|0.034|261.79|14.27|3.35|0.02|0
7512378|1.0|0.001|32.21|1.47|2.42|0.02|0
7513379|1.0|0.001|109.92|3.05|2.97|0.01|0
7513482|1.0|0.001|39.28|1.39|2.5|0.02|0
7513628|0.959|0.067|243.38|18.2|3.32|0.03|0
7513812|1.0|0.001|40.76|2.84|2.54|0.03|0
7514397|1.0|0.001|21.87|0.9|2.26|0.02|0
7514511|0.998|0.015|32.93|2.91|2.42|0.04|0
7514581|0.901|0.172|144.88|5.55|3.1|0.02|2
7514596|1.0|0.001|35.54|1.53|2.47|0.02|0
7515107|1.0|0.001|26.36|1.35|2.34|0.02|0
7515137|1.0|0.001|66.71|1.95|2.73|0.01|0
7515243|1.0|0.001|36.09|1.84|2.48|0.02|0
7515278|0.994|0.019|54.72|1.7|2.67|0.02|2
7515516|1.0|0.001|93.35|2.84|2.9|0.02|0
7515814|1.0|0.001|32.03|2.24|2.43|0.03|0
7515828|1.0|0.001|14.0|0.6|2.04|0.02|0
7515928|0.92|0.179|281.44|25.07|3.38|0.04|0
7516024|1.0|0.003|120.62|3.33|3.02|0.01|0
7516156|1.0|0.001|164.55|5.14|3.16|0.02|0
7516351|1.0|0.002|156.64|4.72|3.12|0.02|0
7516687|1.0|0.001|32.22|1.75|2.42|0.02|2
7516703|1.0|0.001|22.66|1.09|2.26|0.02|0
7516929|0.996|0.008|282.38|24.71|3.37|0.04|0
7517638|1.0|0.001|31.84|1.29|2.42|0.02|0
7518077|1.0|0.001|30.51|1.41|2.41|0.02|0
7518143|1.0|0.001|156.15|4.81|3.12|0.02|0
7518281|1.0|0.001|41.13|1.34|2.54|0.02|0
7518352|1.0|0.001|76.59|2.17|2.81|0.01|0
7518404|0.994|0.008|271.9|22.0|3.37|0.04|0
7518518|1.0|0.001|56.99|1.64|2.68|0.01|2
7518629|0.872|0.21|204.66|33.65|3.23|0.07|0
7518970|0.855|0.312|46.48|2.22|2.58|0.02|0
7522091|1.0|0.001|28.23|1.37|2.36|0.02|0
7522231|1.0|0.001|62.71|1.89|2.71|0.02|0
7522273|0.999|0.003|33.96|1.79|2.45|0.02|2
7522297|1.0|0.001|27.98|1.62|2.36|0.03|0
7522765|1.0|0.001|26.5|1.97|2.34|0.03|0
7523016|0.999|0.003|162.09|5.08|3.15|0.02|0
7523164|1.0|0.002|100.76|2.81|2.93|0.01|0
7523259|1.0|0.001|33.58|1.54|2.45|0.02|0
7523348|1.0|0.001|29.76|1.49|2.4|0.02|0
7523672|1.0|0.001|29.38|1.32|2.39|0.02|0
7523875|1.0|0.001|84.46|2.46|2.84|0.01|0
7523976|0.658|0.467|39.48|4.85|2.57|0.05|1M
7524005|1.0|0.001|33.93|1.8|2.47|0.02|2
7524184|0.993|0.039|6.5|0.38|1.7|0.03|0
7524208|0.954|0.104|18.27|1.02|2.16|0.03|0
7524275|1.0|0.001|31.93|1.66|2.43|0.02|0
7524567|1.0|0.001|31.67|1.35|2.42|0.02|0
7529215|1.0|0.001|89.3|2.74|2.87|0.01|0
7529355|1.0|0.001|32.03|1.4|2.43|0.02|0
7529478|1.0|0.001|32.9|1.26|2.44|0.02|0
7529928|1.0|0.001|37.91|3.01|2.49|0.04|0
7529937|0.999|0.004|43.05|2.5|2.55|0.03|0
7530088|1.0|0.002|160.93|4.87|3.14|0.02|0
7530188|1.0|0.001|31.97|1.38|2.43|0.02|0
7530201|0.983|0.028|211.29|8.55|3.24|0.02|0
7530401|1.0|0.001|31.32|1.71|2.42|0.02|0
7530451|1.0|0.001|49.1|1.71|2.63|0.02|0
7530496|1.0|0.001|57.25|1.94|2.67|0.02|0
7530534|1.0|0.001|32.66|1.19|2.44|0.02|0
7530849|1.0|0.001|103.5|2.98|2.93|0.01|2
7531022|1.0|0.001|33.74|1.08|2.46|0.02|0
7531027|0.996|0.019|30.61|1.16|2.43|0.02|1
7531119|1.0|0.001|62.08|1.93|2.7|0.01|0
7531332|1.0|0.001|89.78|2.56|2.87|0.01|0
7531871|1.0|0.001|40.14|1.3|2.53|0.02|0
7531908|1.0|0.001|37.96|1.28|2.5|0.02|0
7531935|1.0|0.001|49.18|6.47|2.67|0.06|1
7531945|1.0|0.001|40.08|1.34|2.53|0.02|0
7532002|0.926|0.13|161.71|17.94|3.15|0.05|0
7532061|1.0|0.001|35.66|1.13|2.48|0.01|0
7532093|1.0|0.001|38.07|1.25|2.5|0.02|0
7532125|1.0|0.001|33.48|1.3|2.46|0.02|0
7532487|0.999|0.005|199.7|6.23|3.23|0.02|0
7532570|1.0|0.001|23.45|0.84|2.28|0.02|0
7532626|1.0|0.001|33.72|1.13|2.46|0.02|0
7532726|1.0|0.002|67.97|2.14|2.75|0.02|0
7532885|1.0|0.001|36.63|1.22|2.48|0.02|0
7533043|1.0|0.001|74.24|2.15|2.78|0.01|0
7533463|1.0|0.001|51.29|1.38|2.62|0.01|0
7533496|1.0|0.001|38.75|1.3|2.51|0.02|0
7533634|0.999|0.005|6.27|0.22|1.69|0.02|0
7533804|1.0|0.001|61.82|1.8|2.71|0.01|0
7533995|1.0|0.001|106.91|3.19|2.94|0.01|0
7534016|1.0|0.001|42.01|1.32|2.55|0.02|0
7534243|1.0|0.001|41.66|1.21|2.53|0.01|0
7534441|1.0|0.001|17.33|0.68|2.16|0.02|0
7537395|1.0|0.001|31.23|1.42|2.42|0.02|0
7538021|0.987|0.02|9.44|0.96|1.84|0.05|0
7538896|1.0|0.001|67.81|1.96|2.76|0.01|0
7538897|0.991|0.019|65.26|5.68|2.78|0.04|1
7538899|1.0|0.002|112.12|3.3|2.97|0.01|0
7539174|1.0|0.001|46.72|1.39|2.58|0.01|0
7539283|1.0|0.001|64.95|1.94|2.74|0.02|0
7539298|1.0|0.001|31.09|1.4|2.42|0.02|0
7539332|0.962|0.116|45.93|4.76|2.57|0.05|0
7539399|1.0|0.001|83.59|2.39|2.84|0.01|0
7539416|0.573|0.408|192.08|34.31|3.21|0.08|2M
7540130|1.0|0.001|14.09|0.96|2.05|0.03|0
7540174|1.0|0.001|62.63|1.97|2.7|0.01|0
7540176|1.0|0.001|33.89|1.29|2.46|0.02|0
7541349|1.0|0.001|50.34|1.7|2.61|0.02|0
7541458|1.0|0.001|57.07|1.67|2.66|0.01|0
7542572|0.993|0.032|10.91|0.44|1.96|0.02|0
7543102|1.0|0.001|87.24|2.8|2.86|0.01|0
7543672|1.0|0.001|19.96|1.0|2.21|0.02|0
7543694|1.0|0.001|50.84|1.47|2.62|0.01|0
7544611|1.0|0.001|36.51|1.41|2.49|0.02|0
7545634|0.989|0.017|201.93|7.61|3.23|0.02|0
7545765|0.971|0.04|224.35|9.49|3.29|0.02|0
7545937|0.996|0.012|144.24|4.88|3.09|0.02|0
7546098|1.0|0.001|159.07|4.84|3.12|0.01|2
7546617|1.0|0.001|29.09|1.36|2.38|0.02|0
7546639|0.818|0.326|11.58|0.73|1.96|0.03|0
7547646|1.0|0.001|67.83|2.48|2.75|0.02|0
7547839|1.0|0.001|89.86|2.46|2.87|0.01|0
7547964|1.0|0.001|56.16|1.84|2.66|0.01|0
7548187|0.737|0.43|9.43|0.55|1.87|0.03|0M
7549460|1.0|0.002|53.72|2.24|2.65|0.02|0
7550056|1.0|0.001|41.28|1.52|2.54|0.02|0
7550235|1.0|0.001|92.99|2.99|2.89|0.01|2
7550798|0.704|0.386|205.11|7.75|3.24|0.02|0M
7550955|1.0|0.001|109.13|3.08|2.95|0.01|0
7551345|0.912|0.207|13.49|0.65|2.02|0.02|2
7551514|0.838|0.272|7.58|0.27|1.84|0.02|2
7551643|1.0|0.001|105.69|3.71|2.95|0.02|0
7552212|0.508|0.581|119.1|17.64|3.03|0.06|1M
7552325|1.0|0.001|7.6|0.35|1.76|0.02|0
7552577|1.0|0.001|50.62|1.77|2.62|0.02|0
7552779|1.0|0.001|8.91|0.56|1.84|0.03|0
7553262|0.99|0.061|43.98|4.34|2.55|0.04|0
7553542|0.791|0.306|46.43|7.11|2.62|0.07|1
7581045|1.0|0.004|39.5|1.23|2.53|0.02|0
7581076|1.0|0.002|32.55|1.29|2.43|0.02|0
7581142|0.999|0.007|30.82|1.4|2.39|0.02|0
7581214|1.0|0.001|74.99|2.52|2.79|0.02|0
7581399|1.0|0.001|83.19|2.94|2.85|0.02|0
7581425|1.0|0.002|217.1|7.04|3.28|0.02|0
7581822|1.0|0.001|157.54|4.92|3.11|0.01|0
7581869|0.991|0.025|182.75|5.57|3.11|0.02|0
7583051|0.932|0.144|218.06|28.62|3.28|0.06|0
7583651|1.0|0.001|31.99|1.59|2.43|0.02|0
7583780|1.0|0.001|33.31|1.36|2.45|0.02|0
7583971|0.662|0.456|233.17|18.57|3.3|0.04|0M
7584122|1.0|0.001|250.17|9.67|3.32|0.02|0
7584900|0.999|0.004|246.78|10.22|3.31|0.02|0
7585107|1.0|0.001|49.1|1.38|2.61|0.01|0
7585122|1.0|0.001|40.91|1.8|2.52|0.02|0
7585506|1.0|0.001|36.12|1.5|2.48|0.02|0
7585523|1.0|0.001|34.89|1.57|2.46|0.02|0
7585640|1.0|0.001|42.04|1.27|2.54|0.02|0
7585696|1.0|0.001|36.3|1.87|2.49|0.02|0
7587037|1.0|0.001|29.77|1.3|2.4|0.02|0
7587099|1.0|0.001|34.4|1.7|2.46|0.02|2
7587323|0.998|0.008|281.79|21.79|3.37|0.03|0
7587353|1.0|0.001|31.0|1.87|2.41|0.03|0
7587374|1.0|0.001|141.11|4.43|3.07|0.02|0
7587436|0.53|0.497|5.45|0.41|1.62|0.03|0M
7587689|1.0|0.001|16.07|0.78|2.1|0.02|0
7587763|1.0|0.001|33.11|1.59|2.44|0.02|0
7587773|1.0|0.001|67.89|2.04|2.75|0.02|0
7588155|1.0|0.001|37.72|1.39|2.49|0.02|0
7588209|1.0|0.001|44.11|1.38|2.57|0.02|0
7590575|0.994|0.012|234.92|7.84|3.3|0.02|0
7590922|1.0|0.001|49.7|1.34|2.62|0.01|0
7591311|1.0|0.001|35.2|1.49|2.46|0.02|0
7591451|1.0|0.001|124.47|3.82|3.01|0.01|0
7591481|1.0|0.001|32.82|1.47|2.43|0.02|0
7591642|1.0|0.001|30.41|1.66|2.4|0.02|0
7592262|0.998|0.006|220.73|7.64|3.27|0.02|0
7592311|1.0|0.002|172.12|5.2|3.17|0.02|0
7592356|1.0|0.001|29.21|1.42|2.39|0.02|0
7592648|0.839|0.134|161.37|32.37|3.14|0.09|0
7592730|0.969|0.045|268.76|20.8|3.36|0.03|0
7592733|1.0|0.001|18.53|0.63|2.18|0.02|0
7593014|1.0|0.001|33.2|1.33|2.45|0.02|0
7593075|1.0|0.001|48.2|1.31|2.61|0.01|0
7593204|0.99|0.016|268.05|14.57|3.36|0.02|0
7593564|1.0|0.002|49.45|1.43|2.6|0.01|0
7593600|0.783|0.378|250.03|23.58|3.33|0.04|0
7593612|0.741|0.36|30.84|7.99|2.42|0.11|0
7593843|1.0|0.001|30.94|1.27|2.41|0.02|0
7593861|1.0|0.001|31.21|1.21|2.41|0.02|0
7593905|1.0|0.001|31.06|1.39|2.41|0.02|0
7594308|1.0|0.001|30.53|1.43|2.42|0.02|0
7594337|1.0|0.001|97.88|2.95|2.91|0.01|0
7594865|1.0|0.001|30.41|1.69|2.4|0.03|0
7594965|1.0|0.001|78.28|2.23|2.82|0.01|2
7595151|0.999|0.005|9.91|0.8|1.89|0.04|0
7595155|1.0|0.001|27.2|1.64|2.34|0.03|0
7595285|1.0|0.001|31.73|1.85|2.42|0.03|0
7595365|1.0|0.001|30.48|1.38|2.41|0.02|0
7595572|1.0|0.001|54.71|2.04|2.66|0.02|0
7595722|0.999|0.002|237.33|8.47|3.3|0.02|0
7596147|1.0|0.002|108.2|3.14|2.97|0.01|0
7596219|1.0|0.001|19.47|0.74|2.2|0.02|0
7596238|0.998|0.005|233.62|8.36|3.3|0.02|0
7596265|0.996|0.009|255.57|13.35|3.34|0.02|0
7596350|1.0|0.001|41.81|1.5|2.55|0.02|0
7596443|1.0|0.001|45.53|1.31|2.57|0.01|0
7596537|1.0|0.001|29.27|1.64|2.37|0.03|0
7596701|1.0|0.001|45.57|1.33|2.57|0.01|0
7597056|1.0|0.001|34.56|1.47|2.45|0.02|0
7597230|1.0|0.001|37.02|1.64|2.49|0.02|0
7597268|0.996|0.012|217.46|6.59|3.26|0.02|0
7597390|1.0|0.001|32.33|2.22|2.43|0.03|0
7597640|1.0|0.001|150.65|4.45|3.11|0.01|0
7598036|0.738|0.431|209.07|7.82|3.28|0.02|2M
7598066|1.0|0.001|25.26|0.93|2.34|0.02|0
7598106|1.0|0.001|34.39|1.63|2.45|0.02|0
7598454|0.941|0.283|6.25|0.35|1.68|0.02|0
7598552|1.0|0.001|70.05|1.95|2.78|0.01|0
7601502|1.0|0.001|16.53|0.63|2.13|0.02|0
7601519|0.939|0.129|219.34|8.09|3.28|0.02|0
7601533|1.0|0.001|124.5|3.49|3.03|0.01|0
7601617|1.0|0.001|43.69|1.34|2.56|0.01|0
7601618|1.0|0.001|31.86|1.49|2.4|0.02|0
7601720|1.0|0.001|28.42|1.76|2.36|0.03|0
7601738|0.997|0.016|140.97|4.42|3.06|0.02|0
7601891|0.859|0.34|244.27|13.94|3.32|0.03|0
7601927|1.0|0.001|63.11|1.85|2.72|0.01|0
7602282|1.0|0.001|32.42|1.68|2.43|0.02|0
7602359|1.0|0.001|25.45|0.87|2.32|0.02|0
7602732|1.0|0.001|57.37|1.77|2.67|0.01|0
7602793|-99.0|-99.0|26.06|1.08|-99.0|-99.0|2
7603230|1.0|0.001|19.02|1.15|2.18|0.03|0
7604814|1.0|0.002|68.61|2.2|2.76|0.02|0
7604896|0.995|0.028|95.12|3.4|2.9|0.02|0
7605065|1.0|0.001|52.53|1.46|2.64|0.01|0
7605084|1.0|0.001|31.18|1.35|2.43|0.02|0
7605242|-99.0|-99.0|26.98|1.85|-99.0|-99.0|2
7605243|0.515|0.676|28.31|3.56|2.41|0.06|1M
7605253|1.0|0.002|61.61|1.9|2.7|0.02|0
7605258|1.0|0.001|26.54|1.26|2.34|0.02|0
7605331|1.0|0.001|22.79|0.98|2.28|0.02|0
7605388|1.0|0.001|22.98|0.96|2.28|0.02|0
7605390|1.0|0.001|34.07|1.1|2.46|0.02|0
7608882|1.0|0.001|27.73|1.23|2.35|0.02|0
7609378|1.0|0.001|29.32|1.66|2.39|0.03|0
7609767|0.558|0.509|85.28|28.83|2.87|0.15|0M
7609801|1.0|0.002|123.25|3.72|3.02|0.02|0
7610008|1.0|0.001|34.29|1.34|2.44|0.02|0
7610113|1.0|0.001|55.82|1.65|2.66|0.01|0
7610244|1.0|0.001|31.64|1.55|2.43|0.02|0
7610274|1.0|0.001|175.91|5.34|3.17|0.01|0
7610403|1.0|0.001|28.76|1.51|2.38|0.02|0
7610417|1.0|0.001|88.41|2.69|2.86|0.01|0
7610456|1.0|0.002|79.84|2.31|2.83|0.01|0
7610636|1.0|0.001|51.92|1.41|2.63|0.01|0
7611069|1.0|0.001|161.11|5.08|3.13|0.01|0
7611834|1.0|0.001|34.12|1.25|2.45|0.02|0
7612115|1.0|0.001|30.06|1.59|2.4|0.02|0
7612170|1.0|0.001|17.03|1.29|2.13|0.03|0
7612336|1.0|0.001|32.18|1.36|2.43|0.02|0
7612341|1.0|0.001|36.35|1.4|2.49|0.02|0
7612438|1.0|0.001|42.8|1.35|2.55|0.01|0
7612515|1.0|0.001|43.55|1.18|2.57|0.01|0
7612519|1.0|0.001|97.32|2.73|2.91|0.01|0
7612547|0.999|0.005|9.28|0.77|1.89|0.04|0
7612755|1.0|0.001|92.87|2.83|2.89|0.01|0
7612866|1.0|0.001|32.61|1.25|2.44|0.02|0
7612916|1.0|0.001|32.24|1.38|2.42|0.02|0
7613227|0.999|0.004|218.55|8.66|3.27|0.02|0
7613906|0.986|0.043|57.81|4.42|2.69|0.03|0
7616603|0.668|0.449|116.72|6.31|3.03|0.02|1M
7616655|1.0|0.001|45.08|1.27|2.56|0.01|2
7616823|1.0|0.001|31.37|1.69|2.42|0.02|0
7616829|1.0|0.001|29.68|1.62|2.39|0.02|0
7616870|1.0|0.001|34.27|1.36|2.46|0.02|0
7617028|0.999|0.003|210.39|6.82|3.24|0.02|0
7617072|1.0|0.001|56.7|1.7|2.66|0.01|0
7617227|1.0|0.001|74.73|2.27|2.79|0.01|0
7617399|1.0|0.001|71.23|2.12|2.77|0.01|0
7617832|0.574|0.56|9.22|0.67|1.87|0.03|0M
7617912|0.999|0.004|223.87|6.96|3.28|0.02|0
7617928|1.0|0.001|37.45|1.48|2.49|0.02|0
7618122|1.0|0.001|72.78|2.27|2.77|0.01|0
7618384|1.0|0.002|50.95|1.43|2.63|0.01|0
7618547|1.0|0.001|33.38|1.7|2.45|0.02|0
7618570|0.97|0.046|221.01|16.51|3.27|0.03|0
7618730|1.0|0.001|85.01|2.5|2.85|0.01|0
7618890|1.0|0.001|35.54|1.38|2.47|0.02|0
7619028|1.0|0.001|31.97|1.75|2.43|0.02|0
7619034|1.0|0.001|44.86|1.48|2.57|0.01|0
7619046|0.915|0.248|13.18|0.63|2.01|0.02|0
7619502|1.0|0.001|19.65|1.51|2.2|0.03|0
7619542|-99.0|-99.0|15.41|1.56|-99.0|-99.0|2
7619631|0.999|0.002|219.47|6.71|3.27|0.02|0
7619745|1.0|0.001|169.97|5.37|3.15|0.01|0
7619818|0.999|0.005|188.58|5.62|3.2|0.02|0
7619945|1.0|0.001|24.63|1.29|2.32|0.02|0
7619946|1.0|0.001|165.0|5.31|3.13|0.01|0
7619989|1.0|0.001|29.46|1.37|2.39|0.02|0
7620272|1.0|0.001|41.49|1.52|2.53|0.02|0
7620325|1.0|0.001|23.27|0.98|2.28|0.02|0
7620468|0.656|0.512|25.79|2.69|2.35|0.05|2M
7620783|1.0|0.001|71.97|2.36|2.78|0.01|0
7621053|1.0|0.001|37.89|2.1|2.5|0.03|0
7621071|1.0|0.001|29.35|1.64|2.38|0.03|0
7621117|1.0|0.001|28.86|1.19|2.37|0.02|0
7621561|1.0|0.001|116.71|3.47|2.98|0.01|0
7621593|1.0|0.002|127.83|3.99|3.03|0.01|0
7621967|1.0|0.001|41.63|1.9|2.53|0.02|0
7621976|1.0|0.001|29.75|1.14|2.44|0.02|1
7621979|1.0|0.001|43.98|1.47|2.56|0.01|2
7622273|1.0|0.001|119.53|3.76|2.99|0.01|0
7622274|1.0|0.001|55.59|1.55|2.66|0.01|0
7622307|1.0|0.002|120.81|3.61|3.0|0.01|0
7622649|1.0|0.001|60.42|1.62|2.7|0.01|0
7622690|0.89|0.211|148.46|11.74|3.1|0.04|0
7623046|1.0|0.001|74.94|2.46|2.8|0.01|0
7623143|1.0|0.001|30.18|1.2|2.4|0.02|0
7623383|1.0|0.001|39.14|1.21|2.52|0.02|0
7623989|1.0|0.001|24.8|1.21|2.31|0.02|0
7623995|1.0|0.001|68.69|2.0|2.75|0.01|0
7624334|1.0|0.001|96.94|2.84|2.9|0.01|0
7624347|0.988|0.029|11.84|0.72|1.96|0.03|0
7624511|1.0|0.001|27.16|1.42|2.36|0.02|0
7625166|0.949|0.067|8.76|0.75|1.84|0.04|0
7625670|1.0|0.001|52.08|2.0|2.62|0.02|0
7625723|1.0|0.001|46.45|1.4|2.58|0.01|0
7625883|0.999|0.009|7.67|0.29|1.83|0.02|1
7626457|1.0|0.001|173.28|5.73|3.16|0.02|0
7626498|1.0|0.001|35.24|1.08|2.47|0.02|0
7627700|1.0|0.001|31.69|1.54|2.42|0.02|0
7627714|1.0|0.001|72.5|3.38|2.77|0.02|0
7628371|1.0|0.001|36.79|1.96|2.48|0.02|0
7628793|0.991|0.032|45.16|1.88|2.56|0.02|0
7629559|1.0|0.001|95.06|2.94|2.89|0.01|0
7630302|1.0|0.001|146.07|4.53|3.08|0.01|0
7630335|0.978|0.075|286.95|16.82|3.38|0.03|0
7630743|1.0|0.002|158.96|6.05|3.12|0.02|0
7631194|1.0|0.001|64.63|2.86|2.73|0.02|0
7631400|1.0|0.001|15.5|1.12|2.09|0.03|0
7635173|1.0|0.001|32.32|1.39|2.44|0.02|0
7635491|1.0|0.001|58.8|1.77|2.69|0.02|0
7658540|0.998|0.004|188.95|6.42|3.21|0.02|0
7659432|1.0|0.001|36.18|1.25|2.52|0.02|0
7659513|1.0|0.001|25.18|0.78|2.33|0.02|0
7659773|1.0|0.002|11.41|0.97|1.96|0.04|0
7660131|0.962|0.089|209.3|6.67|3.25|0.02|0
7660221|0.994|0.028|229.86|8.09|3.29|0.02|0
7660250|1.0|0.001|30.83|1.3|2.41|0.02|0
7660280|0.995|0.021|35.05|1.48|2.49|0.02|0
7660457|1.0|0.002|81.55|2.32|2.84|0.01|2
7660712|1.0|0.001|34.97|1.49|2.46|0.02|0
7661025|1.0|0.001|25.11|0.99|2.32|0.02|0
7661080|1.0|0.002|154.47|4.73|3.11|0.02|0
7661370|1.0|0.001|9.63|0.37|1.88|0.02|0
7661515|1.0|0.001|31.64|1.28|2.41|0.02|0
7661600|0.999|0.004|168.21|5.38|3.15|0.02|0
7661609|1.0|0.001|24.1|1.05|2.28|0.02|0
7661720|1.0|0.001|47.44|1.76|2.59|0.02|0
7662025|1.0|0.001|29.31|1.77|2.38|0.03|0
7662566|-99.0|-99.0|109.32|24.65|3.0|0.1|1
7662577|0.601|0.553|62.92|6.67|2.76|0.05|1M
7662589|1.0|0.001|54.65|1.51|2.66|0.01|0
7663228|1.0|0.001|32.43|1.41|2.42|0.02|0
7663241|1.0|0.001|23.75|1.48|2.29|0.03|0
7663804|0.999|0.003|226.05|7.24|3.29|0.02|0
7664090|1.0|0.001|30.96|1.77|2.4|0.03|0
7664191|1.0|0.001|101.93|3.31|2.94|0.02|0
7664561|0.967|0.169|5.12|0.28|1.59|0.02|0
7666893|0.999|0.01|7.89|0.45|1.83|0.03|0
7667124|1.0|0.001|24.66|1.1|2.3|0.02|0
7667568|0.997|0.008|222.36|6.9|3.29|0.02|0
7667657|1.0|0.001|44.19|1.51|2.57|0.02|0
7667757|1.0|0.001|51.13|1.48|2.63|0.01|0
7667878|1.0|0.001|34.87|1.2|2.46|0.02|0
7667900|1.0|0.001|9.16|0.33|1.86|0.02|0
7668214|1.0|0.002|27.03|1.19|2.34|0.02|0
7668240|1.0|0.001|33.75|1.37|2.44|0.02|0
7668520|1.0|0.001|19.32|1.17|2.19|0.03|0
7668536|1.0|0.001|18.05|1.06|2.17|0.03|0
7668613|1.0|0.001|34.21|1.74|2.45|0.02|0
7668772|1.0|0.001|65.54|1.84|2.72|0.01|0
7668782|1.0|0.001|14.05|0.82|2.05|0.03|0
7668783|0.73|0.468|5.69|0.28|1.66|0.02|0M
7668995|0.987|0.022|164.16|9.58|3.15|0.03|0
7669105|1.0|0.001|27.39|1.36|2.36|0.02|0
7669334|1.0|0.001|32.16|1.34|2.45|0.02|0
7670225|1.0|0.001|31.2|1.37|2.41|0.02|0
7670419|1.0|0.001|29.2|1.91|2.37|0.03|0
7670489|1.0|0.001|32.25|1.66|2.42|0.02|0
7670496|0.9|0.244|17.58|0.59|2.2|0.02|1
7670643|1.0|0.001|32.77|1.56|2.43|0.02|0
7670706|1.0|0.001|38.95|1.31|2.5|0.02|0
7670716|0.994|0.009|267.55|21.67|3.36|0.04|0
7670794|1.0|0.001|30.11|1.58|2.4|0.02|2
7670875|1.0|0.001|76.43|3.22|2.81|0.02|0
7671029|1.0|0.001|37.51|1.14|2.48|0.02|0
7671055|1.0|0.001|7.55|0.33|1.78|0.02|0
7671178|1.0|0.001|30.69|1.44|2.39|0.02|0
7671407|1.0|0.001|48.77|1.41|2.61|0.01|0
7671562|1.0|0.001|28.87|1.66|2.37|0.03|0
7671974|0.588|0.618|5.62|0.42|1.63|0.03|0M
7672292|1.0|0.001|54.68|1.64|2.65|0.02|0
7672405|1.0|0.001|15.15|0.76|2.1|0.02|0
7672532|1.0|0.001|77.25|2.22|2.82|0.01|0
7672804|1.0|0.001|30.27|1.68|2.4|0.03|0
7672898|1.0|0.001|32.87|1.34|2.46|0.02|0
7672969|1.0|0.001|28.48|1.78|2.37|0.03|0
7673018|1.0|0.001|32.52|1.2|2.45|0.02|0
7673019|1.0|0.001|20.33|1.2|2.22|0.03|0
7673365|1.0|0.001|45.79|1.38|2.59|0.02|0
7673423|1.0|0.001|32.33|1.36|2.43|0.02|0
7673438|0.999|0.004|104.8|3.03|2.95|0.01|0
7673779|1.0|0.001|12.94|0.48|2.01|0.02|0
7673913|1.0|0.002|59.51|1.71|2.69|0.01|0
7673993|1.0|0.001|31.62|1.32|2.43|0.02|0
7674144|1.0|0.001|94.97|2.71|2.91|0.01|0
7674224|1.0|0.001|125.7|3.8|3.02|0.02|0
7676477|1.0|0.001|50.75|2.39|2.63|0.02|0
7676576|1.0|0.002|37.8|2.02|2.53|0.02|0
7676643|1.0|0.001|39.89|1.4|2.51|0.02|0
7677194|1.0|0.001|54.3|1.91|2.65|0.02|0
7677239|0.859|0.302|242.41|29.33|3.31|0.05|0
7677317|1.0|0.001|23.24|1.17|2.27|0.02|0
7677718|0.991|0.021|232.16|7.37|3.3|0.02|0
7678025|1.0|0.001|19.03|0.78|2.19|0.02|0
7678547|1.0|0.001|31.08|1.35|2.4|0.02|0
7678714|0.931|0.257|272.83|22.5|3.36|0.04|0
7678807|0.998|0.007|22.61|1.25|2.26|0.03|0
7679049|1.0|0.001|34.32|1.16|2.46|0.02|2
7679756|1.0|0.001|194.34|6.15|3.21|0.01|0
7679799|1.0|0.001|29.66|1.59|2.39|0.02|0
7679919|0.997|0.007|199.9|6.52|3.23|0.02|0
7680003|1.0|0.002|24.28|0.98|2.31|0.02|0
7680159|1.0|0.001|34.12|2.06|2.45|0.03|0
7680677|1.0|0.001|19.21|1.08|2.19|0.03|0
7681202|1.0|0.002|177.31|5.54|3.18|0.02|0
7684857|1.0|0.001|43.42|9.72|2.61|0.1|2
7685039|1.0|0.001|32.98|1.34|2.44|0.02|0
7685057|1.0|0.001|32.74|1.15|2.44|0.02|0
7685260|1.0|0.001|37.9|1.74|2.49|0.02|0
7685316|1.0|0.001|35.86|1.39|2.47|0.02|0
7685657|1.0|0.001|90.71|2.54|2.88|0.01|0
7685718|1.0|0.001|37.99|4.35|2.5|0.05|0
7685724|1.0|0.001|34.24|1.65|2.45|0.02|0
7685766|0.997|0.013|140.06|4.37|3.08|0.02|2
7685829|1.0|0.001|36.15|1.21|2.49|0.02|0
7686022|0.981|0.088|13.78|0.9|2.03|0.03|0
7686026|0.965|0.181|10.74|0.39|1.96|0.02|2
7686101|1.0|0.001|29.61|1.74|2.4|0.03|0
7686577|1.0|0.001|152.73|4.87|3.11|0.02|2
7687153|1.0|0.001|41.08|1.25|2.57|0.02|1
7687231|0.66|0.623|5.15|0.37|1.59|0.03|0M
7687237|1.0|0.001|33.11|1.16|2.45|0.02|0
7687365|0.833|0.347|36.33|1.88|2.49|0.02|1
7687390|1.0|0.001|81.42|2.55|2.82|0.01|0
7687755|1.0|0.001|30.04|1.77|2.41|0.03|0
7687796|1.0|0.001|31.62|1.46|2.42|0.02|0
7690692|1.0|0.001|177.77|5.52|3.18|0.01|0
7690739|1.0|0.001|95.04|3.15|2.91|0.02|0
7691041|1.0|0.001|31.44|1.43|2.4|0.02|2
7691148|1.0|0.001|28.53|1.51|2.37|0.02|0
7691403|1.0|0.001|33.21|1.13|2.45|0.02|0
7691494|0.994|0.023|21.57|0.75|2.31|0.02|1
7691548|0.986|0.025|227.66|31.22|3.29|0.06|0
7691609|1.0|0.001|31.71|1.17|2.42|0.02|0
7691614|1.0|0.001|30.35|1.49|2.4|0.02|0
7691727|1.0|0.001|68.8|2.12|2.75|0.02|0
7691871|1.0|0.001|59.96|1.84|2.68|0.01|0
7691952|1.0|0.001|82.17|2.41|2.83|0.01|0
7691960|0.989|0.044|83.37|2.58|2.84|0.01|1
7691983|0.949|0.163|197.91|8.79|3.23|0.02|1
7692352|0.999|0.003|17.64|0.84|2.15|0.02|0
7692353|1.0|0.001|52.5|1.43|2.64|0.01|0
7692621|0.879|0.315|31.1|1.4|2.43|0.02|1
7692729|0.738|0.41|68.23|3.6|2.79|0.02|1M
7692797|1.0|0.001|37.75|1.21|2.49|0.02|0
7692846|0.929|0.266|31.68|1.11|2.46|0.02|1
7692848|0.937|0.145|219.37|8.26|3.27|0.02|0
7692850|1.0|0.001|37.79|1.58|2.5|0.02|0
7693354|0.998|0.008|175.88|6.93|3.17|0.02|0
7693359|1.0|0.001|27.97|1.1|2.37|0.02|0
7693642|1.0|0.001|50.97|1.52|2.63|0.01|0
7693833|1.0|0.001|34.83|1.36|2.46|0.02|0
7693845|1.0|0.002|268.71|12.49|3.35|0.02|0
7693986|1.0|0.002|147.97|4.45|3.1|0.02|0
7694280|0.981|0.07|6.33|0.34|1.69|0.02|0
7694684|-99.0|-99.0|19.18|8.2|2.16|0.19|0
7695293|0.988|0.04|8.13|0.38|1.81|0.02|0
7695624|1.0|0.001|30.61|1.41|2.4|0.02|0
7696229|1.0|0.001|77.04|2.37|2.81|0.01|0
7696976|0.997|0.013|208.74|6.66|3.25|0.02|0
7697146|1.0|0.001|64.0|1.93|2.73|0.01|2
7697160|1.0|0.001|35.09|1.31|2.45|0.02|0
7697217|1.0|0.001|35.71|1.19|2.46|0.02|0
7697607|1.0|0.001|49.44|1.59|2.61|0.01|0
7697633|0.999|0.004|186.95|5.77|3.2|0.02|0
7698511|1.0|0.001|73.65|2.75|2.78|0.02|0
7698688|1.0|0.001|82.66|2.52|2.83|0.01|0
7698701|0.805|0.254|66.8|13.91|2.78|0.09|1
7698824|1.0|0.001|48.78|1.32|2.6|0.01|0
7698929|1.0|0.001|52.68|1.81|2.64|0.02|0
7699071|0.998|0.014|58.1|3.56|2.67|0.03|0
7699133|1.0|0.002|37.06|5.36|2.48|0.06|0
7699267|0.997|0.007|34.28|1.99|2.45|0.03|1
7699970|1.0|0.001|38.99|2.47|2.52|0.03|0
7700576|0.999|0.004|54.05|1.83|2.65|0.02|0
7701023|1.0|0.001|32.19|1.46|2.41|0.02|0
7701048|1.0|0.001|41.03|1.47|2.52|0.02|0
7701104|0.993|0.02|11.87|0.75|1.91|0.03|0
7701809|0.99|0.011|216.49|12.9|3.27|0.03|0
7701944|0.636|0.45|50.37|9.66|2.64|0.08|2M
7702122|0.923|0.223|4.97|0.4|1.58|0.04|0
7702822|1.0|0.001|110.81|3.47|2.98|0.01|0
7703362|0.996|0.012|30.92|1.4|2.38|0.02|2
7703414|0.997|0.011|60.38|2.92|2.7|0.02|0
7703954|1.0|0.001|99.0|3.66|2.92|0.02|0
7707601|1.0|0.001|115.65|3.45|2.99|0.02|0
7707852|0.997|0.008|21.73|1.24|2.24|0.03|0
7707887|1.0|0.001|78.47|2.3|2.82|0.01|0
7707990|1.0|0.001|61.64|1.75|2.71|0.01|0
7708320|1.0|0.001|45.48|1.35|2.58|0.01|0
7708459|0.996|0.012|276.26|19.92|3.37|0.03|0
7708681|1.0|0.001|83.14|3.31|2.85|0.02|0
7728741|0.999|0.004|138.75|4.17|3.06|0.02|0
7728945|1.0|0.001|92.09|2.62|2.89|0.01|0
7728958|1.0|0.001|97.46|2.78|2.9|0.01|0
7729364|1.0|0.001|56.57|1.78|2.68|0.02|0
7729396|1.0|0.001|9.61|0.66|1.89|0.03|0
7729846|0.741|0.375|269.66|17.56|3.37|0.03|0
7730215|1.0|0.003|111.53|3.27|2.97|0.01|0
7730438|1.0|0.001|30.69|1.38|2.43|0.02|0
7730752|1.0|0.001|67.17|2.43|2.76|0.02|0
7731008|0.952|0.201|30.03|2.06|2.41|0.03|1
7731373|0.999|0.003|211.8|6.46|3.26|0.02|0
7732065|1.0|0.001|12.6|0.57|2.0|0.02|0
7732255|1.0|0.001|64.57|2.21|2.72|0.02|0
7732300|1.0|0.001|16.55|1.02|2.13|0.03|0
7732335|1.0|0.001|83.49|2.43|2.84|0.01|0
7732398|0.74|0.351|256.09|27.1|3.35|0.05|0
7732836|1.0|0.001|34.1|1.45|2.45|0.02|0
7733106|1.0|0.001|169.67|5.43|3.15|0.01|0
7733146|1.0|0.001|34.39|1.43|2.46|0.02|0
7733619|1.0|0.002|129.29|3.79|3.03|0.01|0
7734065|1.0|0.001|25.4|1.65|2.32|0.03|0
7734088|1.0|0.001|32.43|1.86|2.42|0.03|0
7734158|1.0|0.001|85.9|2.54|2.86|0.01|2
7734694|0.974|0.07|121.88|3.75|3.02|0.02|0
7739067|1.0|0.001|65.57|1.95|2.73|0.01|0
7739152|0.999|0.003|156.77|7.1|3.14|0.02|2
7739283|1.0|0.001|35.36|1.27|2.46|0.02|0
7739685|0.996|0.035|86.96|3.23|2.86|0.02|0
7739695|0.97|0.048|230.64|31.17|3.3|0.06|0
7739912|1.0|0.001|32.7|1.49|2.42|0.02|0
7739916|1.0|0.001|33.4|1.27|2.44|0.02|0
7739935|0.743|0.331|192.95|33.63|3.22|0.08|0
7740489|1.0|0.001|22.13|0.9|2.26|0.02|0
7741179|1.0|0.001|30.64|1.78|2.41|0.03|0
7741252|1.0|0.001|43.4|1.18|2.56|0.01|0
7741385|1.0|0.001|23.66|1.05|2.3|0.02|0
7741454|1.0|0.001|34.37|1.26|2.47|0.02|0
7741472|1.0|0.001|206.03|6.47|3.24|0.02|0
7741548|1.0|0.002|138.57|4.21|3.07|0.02|0
7741615|1.0|0.001|46.69|1.34|2.59|0.01|0
7742049|1.0|0.001|22.68|1.07|2.27|0.02|0
7742529|1.0|0.001|53.54|1.51|2.64|0.01|0
7742531|0.929|0.21|276.72|17.5|3.38|0.03|0
7742888|1.0|0.001|67.6|2.04|2.75|0.02|0
7743060|1.0|0.001|50.83|1.36|2.62|0.01|0
7743124|0.922|0.258|5.78|0.32|1.65|0.02|0
7743176|1.0|0.001|31.2|1.28|2.42|0.02|0
7743349|0.97|0.056|255.42|21.88|3.34|0.04|0
7743539|1.0|0.001|41.53|1.86|2.54|0.02|0
7743549|0.784|0.318|222.36|11.74|3.27|0.02|0
7743580|0.963|0.067|105.0|12.03|2.95|0.05|0
7743717|0.755|0.31|209.14|24.87|3.24|0.05|0
7744204|1.0|0.001|54.78|1.53|2.67|0.01|0
7744481|0.998|0.006|195.42|6.07|3.22|0.01|0
7744523|0.998|0.006|152.43|4.6|3.11|0.02|0
7744599|1.0|0.001|33.56|1.21|2.44|0.02|0
7746896|1.0|0.001|30.87|1.54|2.42|0.02|0
7746958|-99.0|-99.0|20.98|2.07|-99.0|-99.0|2
7746983|1.0|0.002|184.54|5.47|3.18|0.01|0
7747060|1.0|0.001|46.95|1.59|2.59|0.02|0
7747354|1.0|0.001|37.26|1.3|2.5|0.02|0
7747495|1.0|0.002|101.53|3.01|2.93|0.01|0
7747561|0.602|0.544|239.09|36.64|3.31|0.07|0M
7747783|1.0|0.001|51.67|1.44|2.64|0.01|0
7747886|1.0|0.001|40.52|1.31|2.52|0.01|0
7748003|1.0|0.001|55.12|1.77|2.66|0.01|0
7748069|1.0|0.001|29.09|1.41|2.39|0.02|0
7748461|1.0|0.005|67.39|2.13|2.75|0.02|0
7748546|1.0|0.001|31.43|1.3|2.42|0.02|0
7748693|1.0|0.001|31.59|1.69|2.42|0.02|0
7748911|1.0|0.001|33.36|1.26|2.43|0.02|0
7748979|1.0|0.001|34.72|1.39|2.45|0.02|0
7749046|1.0|0.001|32.2|1.16|2.44|0.02|0
7749249|1.0|0.001|71.13|2.06|2.76|0.01|0
7749506|1.0|0.001|30.83|1.6|2.41|0.02|0
7749842|1.0|0.002|87.27|2.43|2.88|0.01|0
7750189|0.999|0.007|153.48|4.4|3.12|0.01|0
7750342|1.0|0.001|29.3|1.51|2.4|0.02|0
7750361|0.579|0.486|9.0|0.58|1.84|0.03|0M
7750491|1.0|0.001|30.87|1.28|2.42|0.02|0
7750700|1.0|0.001|22.78|0.87|2.26|0.02|0
7750838|0.983|0.075|8.08|0.29|1.8|0.02|0
7750902|1.0|0.001|34.11|1.39|2.45|0.02|0
7751972|0.999|0.003|219.31|6.85|3.28|0.02|2
7751978|1.0|0.001|27.63|1.46|2.35|0.02|0
7752042|1.0|0.001|24.11|0.9|2.32|0.02|0
7755758|1.0|0.001|52.72|1.44|2.64|0.01|0
7756074|1.0|0.001|32.48|1.29|2.42|0.02|0
7756554|0.853|0.251|6.49|0.43|1.7|0.03|0
7756660|0.992|0.029|16.36|2.05|2.21|0.05|1
7756795|1.0|0.001|34.03|1.9|2.45|0.03|0
7756813|1.0|0.001|21.23|1.04|2.26|0.02|0
7756859|1.0|0.001|24.71|1.04|2.31|0.02|0
7757166|1.0|0.001|34.87|1.26|2.47|0.02|0
7757236|0.999|0.006|63.7|2.29|2.74|0.02|0
7757382|1.0|0.001|52.72|1.69|2.65|0.01|0
7757527|1.0|0.001|24.76|0.99|2.32|0.02|0
7757997|0.995|0.007|226.95|7.06|3.3|0.02|0
7758014|1.0|0.001|31.24|1.29|2.41|0.02|0
7758181|1.0|0.001|53.66|1.58|2.66|0.01|0
7758189|1.0|0.001|30.91|1.98|2.42|0.03|0
7761010|1.0|0.002|49.7|1.44|2.62|0.01|0
7761303|1.0|0.001|43.92|1.22|2.57|0.01|0
7761336|1.0|0.001|194.47|5.99|3.21|0.01|0
7761635|1.0|0.001|32.97|1.22|2.45|0.02|0
7761925|1.0|0.002|93.72|2.81|2.91|0.02|0
7762023|0.982|0.034|207.06|26.45|3.25|0.06|0
7762104|1.0|0.001|195.23|6.08|3.21|0.01|0
7762499|1.0|0.001|44.19|1.28|2.57|0.01|0
7762732|1.0|0.001|42.82|1.28|2.56|0.02|0
7762794|1.0|0.001|98.24|2.83|2.92|0.01|0
7762802|0.821|0.359|81.28|19.4|2.88|0.1|1
7763090|1.0|0.001|12.58|0.79|2.02|0.03|0
7763313|1.0|0.001|37.21|1.21|2.5|0.02|0
7763724|1.0|0.001|17.73|1.46|2.14|0.04|0
7764335|1.0|0.001|10.95|0.77|1.94|0.03|0
7764361|1.0|0.001|59.42|1.83|2.7|0.01|0
7764442|1.0|0.001|37.07|1.71|2.48|0.02|0
7765258|1.0|0.001|129.58|4.28|3.04|0.02|0
7765430|0.972|0.075|27.7|1.57|2.41|0.03|1
7765460|0.992|0.019|8.75|0.63|1.84|0.03|0
7765703|0.771|0.41|34.57|2.92|2.51|0.04|2
7766103|1.0|0.001|53.34|1.56|2.65|0.01|0
7766502|0.548|0.489|161.79|30.72|3.15|0.08|0M
7766507|1.0|0.001|28.27|1.84|2.38|0.03|0
7767409|1.0|0.002|121.22|3.84|3.02|0.02|0
7768212|1.0|0.001|37.56|1.26|2.51|0.02|0
7768447|1.0|0.001|57.11|1.6|2.68|0.01|0
7768500|0.999|0.003|19.29|1.39|2.19|0.03|0
7768904|0.544|0.508|23.48|0.93|2.31|0.02|2M
7769544|0.999|0.003|233.25|8.15|3.29|0.02|0
7769874|1.0|0.001|21.05|1.3|2.23|0.03|0
7770004|1.0|0.001|47.48|2.09|2.59|0.02|0
7770951|0.849|0.255|114.27|11.41|2.99|0.04|0
7771045|1.0|0.001|181.18|5.86|3.18|0.01|0
7771068|1.0|0.002|19.25|0.77|2.18|0.02|0
7771441|1.0|0.001|60.99|1.81|2.69|0.01|0
7771530|1.0|0.001|30.07|2.28|2.4|0.03|0
7771603|1.0|0.001|37.11|1.9|2.49|0.02|0
7771857|0.993|0.016|234.09|7.42|3.3|0.02|0
7772980|1.0|0.001|84.77|2.48|2.84|0.01|2
7773386|1.0|0.001|41.42|1.27|2.58|0.01|2
7777395|1.0|0.001|190.91|5.78|3.22|0.02|0
7778197|1.0|0.001|127.64|3.8|3.04|0.01|0
7778467|1.0|0.001|12.73|0.49|2.0|0.02|0
7779098|1.0|0.001|31.5|1.21|2.43|0.02|0
7779196|0.821|0.262|63.49|2.26|2.76|0.02|1
7779217|1.0|0.001|50.44|1.49|2.63|0.01|0
7779434|1.0|0.001|9.53|0.36|1.87|0.02|0
7797626|0.879|0.226|222.71|24.16|3.28|0.05|0
7797807|0.989|0.019|6.72|0.53|1.71|0.03|0
7797928|-99.0|-99.0|84.23|4.33|2.9|0.02|1
7798033|1.0|0.001|28.18|1.28|2.38|0.02|0
7798102|1.0|0.001|44.87|1.33|2.58|0.01|0
7798389|0.747|0.327|100.39|10.68|2.93|0.05|2
7798433|0.999|0.004|134.85|4.14|3.06|0.02|0
7798570|1.0|0.001|82.98|2.44|2.83|0.01|0
7798660|0.999|0.003|155.28|4.84|3.12|0.02|0
7799423|1.0|0.001|55.62|1.73|2.66|0.02|0
7799430|0.788|0.269|121.62|6.84|3.01|0.02|0
7799547|1.0|0.001|6.17|0.26|1.67|0.02|0
7799575|0.607|0.491|5.39|0.49|1.6|0.04|2M
7799762|1.0|0.001|18.58|1.03|2.17|0.02|0
7799782|1.0|0.001|46.66|1.44|2.59|0.02|0
7799904|1.0|0.001|78.26|2.33|2.81|0.01|0
7800034|1.0|0.001|28.09|1.64|2.38|0.03|0
7800312|1.0|0.001|31.53|1.69|2.43|0.02|0
7800649|0.997|0.007|264.61|28.68|3.36|0.05|0
7800848|1.0|0.001|61.55|1.94|2.71|0.02|0
7800895|1.0|0.001|23.51|0.82|2.29|0.02|0
7800907|1.0|0.001|35.62|1.16|2.47|0.02|0
7801167|1.0|0.001|29.02|1.75|2.39|0.03|0
7801424|1.0|0.001|187.28|6.06|3.2|0.02|0
7801579|1.0|0.002|64.11|1.98|2.74|0.02|0
7801777|0.999|0.002|261.66|22.41|3.34|0.04|0
7802110|0.997|0.007|213.9|6.95|3.26|0.02|0
7802146|1.0|0.001|28.45|2.14|2.37|0.03|0
7802323|1.0|0.001|222.21|6.92|3.28|0.02|0
7802384|1.0|0.001|82.54|2.33|2.84|0.01|0
7802549|1.0|0.001|29.25|1.58|2.38|0.02|0
7802551|1.0|0.001|12.84|0.64|2.01|0.02|0
7802947|0.997|0.008|247.13|9.12|3.32|0.02|0
7803333|0.911|0.255|10.66|0.88|1.93|0.04|0
7803654|0.531|0.444|163.98|9.08|3.14|0.03|0M
7804023|0.995|0.044|32.11|2.34|2.42|0.03|0
7807614|1.0|0.001|29.39|1.67|2.38|0.03|0
7807633|1.0|0.001|34.09|1.16|2.45|0.02|0
7807751|1.0|0.001|123.77|3.7|3.02|0.02|0
7807970|1.0|0.001|35.16|1.5|2.45|0.02|0
7808007|0.998|0.009|18.19|1.14|2.16|0.03|0
7808057|1.0|0.001|58.93|1.77|2.67|0.02|0
7808227|1.0|0.001|28.29|1.6|2.37|0.03|0
7808285|0.997|0.01|285.55|20.85|3.39|0.03|0
7808516|1.0|0.001|52.56|1.54|2.63|0.01|0
7808684|1.0|0.001|31.07|1.44|2.41|0.02|0
7808690|1.0|0.001|18.31|0.75|2.17|0.02|0
7808791|1.0|0.001|31.99|1.4|2.43|0.02|0
7808899|1.0|0.001|17.41|0.64|2.14|0.02|0
7808930|1.0|0.001|37.74|1.36|2.5|0.02|0
7809050|1.0|0.002|106.22|3.06|2.96|0.01|0
7809264|1.0|0.001|36.34|1.41|2.49|0.02|0
7809825|-99.0|-99.0|7.1|1.14|1.72|0.07|0
7809908|1.0|0.001|37.5|1.57|2.49|0.02|2
7810099|1.0|0.001|36.04|2.16|2.47|0.03|0
7810207|0.998|0.012|6.33|0.21|1.69|0.02|0
7810482|0.996|0.011|231.38|15.95|3.3|0.03|0
7810676|1.0|0.001|95.29|2.85|2.89|0.02|0
7810708|1.0|0.001|15.54|1.32|2.1|0.04|0
7810876|0.997|0.013|169.33|4.86|3.16|0.01|0
7811075|1.0|0.001|30.7|1.71|2.41|0.03|0
7811207|0.949|0.2|10.21|0.69|1.9|0.03|0
7811522|1.0|0.001|26.41|1.49|2.33|0.03|0
7811843|1.0|0.001|28.27|1.78|2.42|0.03|1
7811847|1.0|0.001|27.69|1.37|2.36|0.02|0
7812552|1.0|0.001|213.85|6.78|3.26|0.01|0
7812625|1.0|0.001|28.96|1.32|2.38|0.02|0
7812628|0.996|0.01|78.25|3.38|2.84|0.02|1
7813298|1.0|0.001|27.72|1.61|2.36|0.03|0
7813414|1.0|0.001|11.77|0.67|1.97|0.03|0
7813427|-99.0|-99.0|10.41|0.65|1.95|0.03|1
7815838|0.998|0.006|165.31|5.17|3.15|0.02|0
7815841|1.0|0.001|26.05|1.5|2.34|0.03|0
7815929|1.0|0.001|30.92|1.71|2.41|0.03|0
7815943|1.0|0.001|25.37|1.69|2.3|0.03|0
7816048|0.999|0.003|133.59|3.98|3.06|0.02|0
7816294|1.0|0.001|44.51|1.67|2.56|0.02|0
7816406|0.998|0.004|225.46|7.11|3.28|0.01|0
7817019|1.0|0.001|56.64|1.68|2.67|0.01|0
7817470|1.0|0.001|34.81|1.21|2.46|0.02|0
7817520|1.0|0.001|33.36|2.03|2.44|0.03|0
7818152|1.0|0.001|80.58|2.31|2.82|0.01|0
7818452|1.0|0.001|36.59|1.44|2.48|0.02|0
7818500|1.0|0.001|38.81|1.42|2.51|0.02|0
7818982|1.0|0.001|23.29|1.03|2.28|0.02|0
7819927|1.0|0.001|30.37|1.5|2.4|0.02|0
7820062|1.0|0.001|32.9|1.76|2.43|0.02|0
7820169|1.0|0.001|30.37|1.28|2.4|0.02|0
7820623|1.0|0.001|32.27|1.32|2.43|0.02|0
7820638|1.0|0.001|47.63|2.38|2.59|0.02|2
7820714|1.0|0.001|47.83|1.65|2.6|0.02|0
7820868|1.0|0.001|30.18|1.5|2.41|0.02|0
7821014|0.924|0.155|231.0|24.82|3.3|0.05|0
7821111|1.0|0.001|46.82|1.36|2.6|0.01|0
7821234|1.0|0.001|32.89|1.63|2.43|0.02|0
7821385|1.0|0.001|79.65|2.36|2.83|0.01|2
7821669|1.0|0.001|73.69|2.13|2.79|0.01|0
7821913|1.0|0.001|23.17|0.88|2.27|0.02|0
7822082|1.0|0.001|34.28|1.33|2.47|0.02|0
7822114|1.0|0.001|32.94|1.5|2.43|0.02|0
7825677|1.0|0.001|44.79|1.25|2.58|0.01|0
7826053|1.0|0.001|69.66|2.06|2.76|0.01|0
7826107|0.999|0.007|218.52|7.12|3.26|0.02|0
7826360|1.0|0.001|29.7|1.77|2.4|0.03|0
7826726|1.0|0.001|37.23|1.7|2.47|0.02|0
7826833|1.0|0.001|41.73|1.5|2.55|0.02|0
7827051|0.852|0.288|8.87|0.53|1.83|0.03|0
7827064|1.0|0.003|109.88|3.25|2.97|0.01|0
7827177|1.0|0.001|31.6|1.36|2.43|0.02|0
7829819|1.0|0.001|35.51|1.33|2.48|0.02|0
7830430|0.989|0.017|245.39|25.56|3.32|0.05|0
7830480|1.0|0.001|42.78|1.33|2.56|0.02|0
7830749|1.0|0.002|119.48|3.77|3.01|0.02|0
7831228|1.0|0.001|27.13|1.06|2.34|0.02|0
7831249|1.0|0.001|35.57|1.16|2.47|0.02|0
7831285|0.998|0.005|236.21|7.84|3.3|0.02|0
7831348|1.0|0.001|35.03|1.26|2.46|0.02|0
7831636|1.0|0.001|75.95|2.3|2.79|0.01|0
7831689|1.0|0.001|35.96|1.27|2.48|0.02|0
7831725|1.0|0.001|39.52|1.33|2.52|0.02|0
7832012|1.0|0.001|36.11|1.32|2.48|0.02|0
7832191|1.0|0.001|12.26|0.5|1.98|0.02|0
7832413|0.995|0.008|205.19|7.13|3.24|0.02|0
7832489|1.0|0.002|152.11|4.64|3.11|0.02|0
7832684|1.0|0.001|32.08|1.45|2.42|0.02|0
7833491|1.0|0.001|51.51|1.56|2.64|0.02|0
7833644|1.0|0.001|37.4|1.25|2.5|0.02|0
7833657|1.0|0.001|89.68|2.63|2.87|0.01|0
7833672|1.0|0.001|22.18|1.7|2.25|0.03|0
7834159|1.0|0.001|39.58|1.36|2.51|0.02|0
7834191|1.0|0.001|87.03|2.59|2.85|0.01|0
7834353|0.509|0.457|240.51|39.47|3.31|0.07|0M
7834539|0.932|0.156|8.4|1.13|1.8|0.06|0
7834623|0.999|0.004|6.41|0.2|1.7|0.02|0
7834645|1.0|0.001|33.95|1.35|2.45|0.02|0
7834770|1.0|0.001|26.13|1.11|2.35|0.02|0
7835198|1.0|0.001|31.58|1.17|2.42|0.02|0
7835220|1.0|0.001|31.47|1.45|2.42|0.02|0
7835532|0.999|0.003|6.36|0.24|1.69|0.02|0
7835989|1.0|0.001|36.56|1.9|2.48|0.02|0
7836103|0.831|0.319|142.83|5.87|3.13|0.02|1
7836548|1.0|0.001|38.99|1.66|2.57|0.02|1
7836711|1.0|0.001|85.99|2.4|2.85|0.01|0
7836930|0.813|0.309|102.48|4.35|2.98|0.02|1
7837056|0.992|0.017|9.71|0.77|1.88|0.04|0
7837073|0.997|0.008|6.56|0.22|1.76|0.02|2
7837223|1.0|0.001|101.79|2.97|2.93|0.01|0
7837429|1.0|0.001|32.23|1.11|2.44|0.02|0
7837838|1.0|0.002|35.74|1.41|2.46|0.02|0
7837954|1.0|0.001|103.88|3.89|2.94|0.02|0
7838213|0.615|0.354|8.46|0.47|1.88|0.03|1M
7838475|1.0|0.001|101.43|3.11|2.93|0.01|0
7838873|1.0|0.001|72.37|2.45|2.78|0.02|0
7838906|1.0|0.001|57.22|8.57|2.65|0.07|0
7839163|0.739|0.357|86.26|14.99|2.9|0.08|1
7839372|1.0|0.001|43.61|1.82|2.56|0.02|0
7839886|0.96|0.048|202.54|33.28|3.24|0.07|2
7839918|1.0|0.002|34.91|2.05|2.44|0.03|0
7839950|0.943|0.172|13.35|0.85|2.02|0.03|0
7840127|0.661|0.405|53.37|1.87|2.68|0.02|1M
7840424|1.0|0.001|9.93|0.41|1.89|0.02|0
7840478|1.0|0.002|16.4|1.18|2.1|0.03|0
7840525|0.688|0.45|41.99|10.98|2.58|0.11|1M
7840541|0.655|0.401|72.82|3.31|2.77|0.02|2M
7840662|0.997|0.009|12.67|0.59|2.0|0.02|0
7840782|1.0|0.001|44.81|1.99|2.58|0.02|0
7841410|1.0|0.001|7.7|0.32|1.78|0.02|0
7841479|1.0|0.003|16.33|0.73|2.11|0.02|0
7841977|1.0|0.001|74.14|2.16|2.79|0.01|0
7842591|1.0|0.001|50.61|1.91|2.63|0.02|0
7842800|1.0|0.001|68.1|2.05|2.76|0.02|0
7846870|1.0|0.001|21.7|1.23|2.24|0.03|0
7847454|1.0|0.001|199.83|6.37|3.22|0.01|0
7847607|1.0|0.001|38.32|1.32|2.5|0.02|0
7847644|1.0|0.001|35.19|1.79|2.46|0.02|0
7847816|1.0|0.001|53.55|1.87|2.65|0.02|2
7847974|0.992|0.015|97.4|6.3|2.91|0.03|0
7848354|1.0|0.001|51.47|1.67|2.63|0.02|0
7849557|0.997|0.011|43.28|1.65|2.59|0.02|1
7849791|1.0|0.001|80.77|2.32|2.82|0.01|0
7849904|0.634|0.445|12.1|0.53|1.98|0.02|0M
7849945|1.0|0.002|45.24|1.37|2.62|0.01|2
7850078|0.987|0.02|220.43|26.58|3.27|0.05|0
7850614|0.985|0.034|186.24|6.28|3.19|0.02|0
7866696|1.0|0.001|30.53|2.02|2.4|0.03|0
7866904|0.583|0.328|5.66|0.47|1.63|0.04|0M
7867281|-99.0|-99.0|77.31|3.07|2.82|0.02|1
7867424|1.0|0.001|31.9|1.29|2.44|0.02|0
7867657|0.999|0.002|187.04|5.7|3.21|0.02|0
7867854|1.0|0.001|30.82|1.53|2.41|0.02|0
7867994|0.688|0.365|237.32|36.88|3.31|0.07|0M
7868368|0.863|0.243|10.7|0.79|1.92|0.03|0
7868468|1.0|0.002|80.77|2.32|2.84|0.01|0
7868532|1.0|0.001|74.76|2.37|2.78|0.01|0
7868701|1.0|0.001|24.83|1.88|2.32|0.03|0
7869334|1.0|0.001|40.35|1.79|2.52|0.02|0
7869590|0.747|0.379|9.05|1.0|1.87|0.05|0
7869659|1.0|0.001|31.35|2.13|2.43|0.03|0
7869863|0.999|0.005|107.77|3.25|2.96|0.02|0
7870292|1.0|0.001|19.71|0.65|2.21|0.02|0
7870429|1.0|0.002|148.58|4.59|3.1|0.02|0
7870492|1.0|0.001|31.34|1.75|2.43|0.03|0
7870556|1.0|0.001|222.33|7.03|3.27|0.02|0
7870694|1.0|0.001|157.43|4.88|3.13|0.02|0
7870980|1.0|0.001|33.47|1.25|2.44|0.02|0
7871208|1.0|0.001|59.06|2.56|2.7|0.02|0
7871690|1.0|0.001|70.53|2.15|2.76|0.01|0
7871761|1.0|0.002|109.8|3.28|2.97|0.02|0
7871825|1.0|0.001|39.38|1.18|2.52|0.02|0
7871897|1.0|0.001|31.55|1.47|2.42|0.02|0
7872015|1.0|0.001|27.79|1.2|2.36|0.02|0
7872060|1.0|0.001|36.83|1.61|2.48|0.02|0
7872097|0.999|0.004|115.74|3.48|3.0|0.02|0
7872233|0.986|0.037|262.6|12.63|3.35|0.02|0
7872519|1.0|0.001|29.69|1.49|2.39|0.02|0
7872549|0.996|0.012|17.88|1.04|2.15|0.03|0
7872822|1.0|0.001|32.45|1.32|2.44|0.02|0
7872832|0.958|0.154|6.35|0.54|1.69|0.04|0
7873012|0.998|0.003|178.07|5.47|3.17|0.02|2
7874779|0.996|0.01|149.84|4.65|3.11|0.02|0
7875285|0.934|0.134|225.25|16.37|3.28|0.03|0
7875538|0.992|0.025|242.1|7.97|3.31|0.02|0
7877208|1.0|0.001|65.76|2.04|2.73|0.02|0
7877451|1.0|0.001|53.7|1.79|2.64|0.02|0
7877673|1.0|0.001|43.91|1.29|2.55|0.01|0
7877766|0.816|0.326|165.89|7.95|3.15|0.02|2
7877818|0.849|0.266|153.74|9.89|3.12|0.03|0
7877851|1.0|0.001|31.55|1.11|2.43|0.02|0
7877928|0.998|0.006|175.82|5.28|3.17|0.02|0
7877986|1.0|0.001|31.3|1.41|2.41|0.02|0
7878297|1.0|0.002|86.05|2.51|2.87|0.01|0
7878388|1.0|0.001|103.87|3.24|2.94|0.02|0
7878393|0.903|0.194|136.39|5.59|3.06|0.02|0
7878963|1.0|0.001|32.42|1.77|2.44|0.02|0
7879167|1.0|0.002|140.16|4.19|3.08|0.02|0
7879313|1.0|0.001|34.06|1.42|2.46|0.02|0
7879392|0.998|0.004|221.73|13.66|3.28|0.03|0
7879709|0.957|0.127|17.56|0.68|2.18|0.02|2
7879764|0.992|0.04|19.44|0.91|2.17|0.02|0
7879943|1.0|0.001|23.55|1.07|2.31|0.02|0
7880027|1.0|0.001|32.93|1.34|2.43|0.02|0
7880096|1.0|0.001|36.25|1.48|2.47|0.02|0
7880137|1.0|0.001|19.12|0.81|2.2|0.02|0
7880417|1.0|0.002|187.89|5.67|3.2|0.02|0
7880509|1.0|0.001|57.28|1.87|2.68|0.02|0
7880511|1.0|0.002|6.87|0.33|1.73|0.02|0
7880596|1.0|0.001|151.55|4.68|3.12|0.02|0
7880664|1.0|0.001|37.33|1.47|2.49|0.02|0
7880893|1.0|0.001|132.03|3.84|3.04|0.01|0
7881258|0.674|0.297|18.45|0.67|2.22|0.02|1
7881261|0.997|0.023|20.71|1.06|2.22|0.02|2
7881275|1.0|0.001|34.1|1.32|2.46|0.02|0
7881395|1.0|0.001|33.59|1.42|2.45|0.02|0
7881464|1.0|0.001|88.2|2.46|2.87|0.01|0
7881489|1.0|0.002|31.01|1.46|2.42|0.02|0
7881649|1.0|0.001|34.63|1.49|2.46|0.02|0
7881669|1.0|0.001|33.02|1.73|2.43|0.02|0
7882132|1.0|0.001|29.59|1.43|2.39|0.02|0
7884574|1.0|0.001|34.4|1.1|2.45|0.01|0
7884671|1.0|0.001|30.89|1.28|2.42|0.02|0
7884986|1.0|0.001|113.8|3.65|2.98|0.02|0
7885103|1.0|0.001|31.16|1.38|2.42|0.02|0
7885167|0.999|0.002|203.65|6.22|3.25|0.02|0
7885370|1.0|0.001|26.52|1.24|2.35|0.02|0
7885455|1.0|0.001|29.45|1.26|2.38|0.02|0
7885481|0.963|0.069|11.86|0.59|2.01|0.02|0
7885511|1.0|0.001|28.94|1.61|2.38|0.02|0
7886062|0.638|0.437|11.28|1.01|1.95|0.04|0M
7886534|1.0|0.001|32.17|1.47|2.42|0.02|0
7887065|0.993|0.011|141.21|4.45|3.08|0.02|0
7887295|1.0|0.001|19.12|0.88|2.18|0.02|0
7887436|1.0|0.001|24.68|1.02|2.3|0.02|0
7887467|1.0|0.001|42.9|1.45|2.56|0.02|0
7887600|1.0|0.001|32.44|1.27|2.45|0.02|0
7887890|0.821|0.283|20.94|1.63|2.29|0.03|1
7887960|1.0|0.001|33.84|1.44|2.45|0.02|0
7888024|1.0|0.001|33.08|1.45|2.45|0.02|0
7888257|1.0|0.001|33.96|1.22|2.45|0.02|0
7888403|1.0|0.001|48.02|1.45|2.59|0.01|0
7888837|1.0|0.001|32.49|1.28|2.43|0.02|0
7888957|0.999|0.004|121.56|3.7|3.01|0.02|0
7888977|1.0|0.001|32.95|1.35|2.46|0.02|0
7889420|1.0|0.001|79.85|2.41|2.81|0.01|0
7889429|1.0|0.001|28.97|2.19|2.37|0.03|0
7889528|1.0|0.001|14.08|1.32|2.04|0.04|0
7889593|1.0|0.001|35.41|1.35|2.47|0.02|0
7889945|0.667|0.435|104.29|17.64|2.95|0.07|0M
7890365|1.0|0.001|100.13|3.46|2.92|0.02|0
7890609|1.0|0.002|83.58|2.47|2.85|0.01|0
7891047|0.998|0.009|7.91|0.32|1.79|0.02|0
7891460|0.999|0.003|122.98|3.71|3.01|0.02|0
7894751|1.0|0.001|34.11|1.33|2.46|0.02|0
7894759|1.0|0.001|41.85|1.28|2.54|0.02|0
7894940|1.0|0.001|19.78|0.74|2.21|0.02|0
7895045|0.984|0.042|257.5|11.28|3.34|0.02|0
7895069|1.0|0.001|28.27|1.23|2.38|0.02|0
7897890|1.0|0.001|27.65|1.76|2.36|0.03|0
7898165|1.0|0.001|26.19|1.44|2.35|0.03|0
7898413|1.0|0.001|35.58|1.49|2.47|0.02|0
7898447|0.839|0.24|7.8|0.59|1.78|0.03|0
7898594|0.987|0.043|244.63|13.36|3.32|0.02|0
7898613|1.0|0.001|31.75|1.29|2.43|0.02|2
7898666|0.948|0.088|70.86|8.79|2.82|0.05|1
7898675|0.997|0.007|185.19|5.56|3.2|0.02|0
7898891|1.0|0.001|32.09|1.33|2.44|0.02|0
7899023|1.0|0.001|32.28|1.59|2.43|0.02|0
7899597|1.0|0.001|32.66|1.4|2.43|0.02|0
7899703|1.0|0.001|34.17|1.42|2.45|0.02|0
7899868|1.0|0.001|79.96|2.32|2.82|0.01|0
7900211|1.0|0.001|30.98|1.36|2.4|0.02|0
7900218|0.956|0.091|10.29|0.74|1.89|0.03|0
7900304|1.0|0.001|30.85|1.61|2.42|0.02|0
7900414|1.0|0.001|68.72|2.06|2.76|0.02|0
7900441|1.0|0.001|52.85|1.64|2.65|0.02|0
7900450|1.0|0.001|52.48|1.65|2.69|0.02|1
7900733|1.0|0.001|32.93|2.09|2.44|0.03|0
7900744|1.0|0.001|57.76|1.81|2.67|0.02|0
7901008|0.987|0.08|6.93|0.36|1.72|0.02|0
7901207|1.0|0.001|86.73|2.86|2.86|0.01|0
7901381|1.0|0.001|31.84|1.57|2.42|0.02|0
7901972|1.0|0.001|29.7|1.58|2.39|0.02|0
7902365|1.0|0.001|54.4|1.75|2.65|0.02|0
7902578|1.0|0.001|29.93|1.77|2.38|0.03|0
7902597|1.0|0.001|41.79|1.46|2.54|0.02|0
7903116|1.0|0.001|62.15|1.84|2.71|0.01|0
7903173|1.0|0.001|154.23|4.66|3.11|0.01|0
7903526|1.0|0.001|35.59|1.28|2.47|0.02|0
7903576|1.0|0.001|96.84|2.74|2.9|0.01|0
7904298|1.0|0.001|38.76|1.26|2.51|0.02|0
7904331|1.0|0.001|32.23|1.55|2.43|0.02|0
7904344|1.0|0.001|36.4|1.31|2.48|0.02|0
7904429|1.0|0.001|32.94|1.15|2.44|0.02|0
7904594|1.0|0.001|65.73|1.87|2.73|0.01|0
7904910|1.0|0.001|178.42|5.7|3.18|0.01|0
7905047|1.0|0.001|44.83|1.68|2.56|0.02|0
7905252|1.0|0.001|23.73|1.14|2.29|0.02|0
7905597|1.0|0.001|84.36|2.56|2.83|0.02|0
7905654|1.0|0.001|82.09|2.3|2.83|0.01|0
7905696|1.0|0.001|45.31|1.36|2.56|0.01|0
7905712|1.0|0.001|124.58|3.66|3.02|0.01|2
7905926|1.0|0.001|39.46|1.34|2.51|0.02|0
7906055|1.0|0.001|42.3|1.37|2.54|0.02|0
7906186|1.0|0.001|59.21|2.28|2.69|0.02|0
7906607|1.0|0.001|29.11|1.83|2.39|0.03|0
7907191|1.0|0.001|49.91|1.89|2.61|0.02|2
7907249|1.0|0.001|42.0|1.3|2.54|0.02|0
7907664|1.0|0.001|33.06|1.89|2.44|0.03|0
7908059|1.0|0.001|34.31|1.16|2.46|0.02|0
7908109|1.0|0.001|51.49|1.56|2.62|0.01|0
7908718|1.0|0.001|34.07|1.85|2.45|0.02|0
7909320|1.0|0.001|18.09|0.95|2.15|0.02|0
7909446|1.0|0.001|31.12|1.44|2.4|0.02|2
7909956|0.994|0.047|33.71|1.5|2.37|0.02|2
7909976|1.0|0.001|72.16|2.29|2.79|0.01|0
7910442|0.877|0.189|222.74|20.4|3.28|0.04|0
7910890|0.947|0.155|5.87|0.41|1.64|0.03|0
7910990|1.0|0.001|45.87|1.34|2.57|0.01|0
7911033|0.823|0.308|22.74|1.4|2.27|0.03|1
7914777|0.756|0.392|8.94|0.41|1.83|0.02|0
7915232|0.987|0.053|12.37|0.49|1.99|0.02|2
7915833|1.0|0.001|30.03|2.13|2.39|0.03|0
7916800|0.997|0.005|187.23|5.67|3.2|0.02|0
7917701|1.0|0.001|32.8|1.62|2.42|0.02|0
7917764|1.0|0.001|34.27|1.51|2.47|0.02|0
7917775|0.997|0.025|79.65|23.13|2.85|0.13|1
7917803|1.0|0.001|37.17|1.29|2.49|0.02|0
7918880|1.0|0.001|50.16|2.39|2.63|0.02|0
7919558|1.0|0.001|39.12|1.46|2.5|0.02|0
7919610|0.882|0.264|10.26|1.16|1.9|0.05|0
7919620|1.0|0.003|30.94|1.43|2.4|0.02|0
7920182|0.964|0.132|198.41|15.87|3.22|0.04|0
7935781|0.98|0.041|220.11|8.97|3.27|0.02|0
7935931|1.0|0.001|30.66|1.69|2.39|0.02|0
7935960|1.0|0.001|49.32|1.42|2.62|0.01|0
7936033|1.0|0.001|14.8|0.73|2.06|0.02|0
7936353|1.0|0.001|41.22|1.47|2.53|0.02|0
7936358|0.999|0.002|144.09|4.74|3.08|0.02|0
7936400|1.0|0.002|65.43|1.9|2.74|0.01|0
7936407|1.0|0.001|86.33|2.86|2.86|0.02|0
7937015|0.912|0.142|232.02|14.79|3.3|0.03|0
7937219|0.742|0.464|46.7|1.78|2.62|0.02|1M
7937449|1.0|0.003|127.55|3.59|3.02|0.01|0
7937666|0.641|0.54|30.93|1.4|2.41|0.02|1M
7937828|1.0|0.001|126.03|3.72|3.02|0.01|0
7938029|1.0|0.001|21.91|0.94|2.24|0.02|0
7938039|1.0|0.001|43.01|1.32|2.55|0.02|0
7938112|0.713|0.458|13.59|0.77|2.11|0.02|2M
7939118|1.0|0.001|32.75|1.38|2.43|0.02|0
7939195|1.0|0.001|29.07|1.36|2.39|0.02|0
7939618|0.974|0.031|252.31|14.3|3.33|0.03|0
7939758|0.984|0.039|16.13|0.93|2.14|0.03|0
7939888|0.57|0.501|9.02|0.38|1.82|0.02|0M
7939901|1.0|0.003|30.24|1.88|2.39|0.03|0
7940572|0.906|0.251|22.85|1.61|2.29|0.03|2
7940675|1.0|0.001|100.86|3.04|2.93|0.01|0
7940959|-99.0|-99.0|7.69|0.36|-99.0|-99.0|2
7941121|1.0|0.001|92.09|2.91|2.88|0.02|0
7941127|1.0|0.001|31.3|1.09|2.43|0.02|0
7941326|1.0|0.001|38.41|1.9|2.49|0.02|0
7941402|0.998|0.007|11.84|0.42|2.01|0.02|0
7941429|1.0|0.002|212.18|6.44|3.27|0.02|0
7941510|0.999|0.003|7.68|0.35|1.78|0.02|0
7941728|1.0|0.001|64.74|2.09|2.73|0.01|0
7943692|1.0|0.001|9.25|0.43|1.86|0.02|0
7943807|0.999|0.004|26.37|2.15|2.33|0.04|0
7943876|1.0|0.001|31.43|1.61|2.4|0.02|0
7944038|1.0|0.001|25.5|1.75|2.31|0.03|0
7944142|1.0|0.002|70.16|2.54|2.77|0.02|0
7944178|0.998|0.013|32.13|1.6|2.43|0.02|0
7944193|1.0|0.001|28.89|1.46|2.37|0.02|0
7944463|0.976|0.122|97.64|3.31|2.94|0.02|2
7946636|1.0|0.001|47.93|1.4|2.59|0.01|0
7946762|1.0|0.001|60.93|2.49|2.7|0.02|0
7946809|1.0|0.001|11.67|0.49|1.97|0.02|0
7947419|1.0|0.001|53.94|1.63|2.66|0.02|0
7947478|1.0|0.001|33.13|1.4|2.46|0.02|0
7947648|1.0|0.001|25.68|1.03|2.31|0.02|0
7947649|1.0|0.001|26.34|1.0|2.32|0.02|1
7947842|1.0|0.001|15.05|0.69|2.09|0.02|0
7948086|1.0|0.001|42.7|1.69|2.56|0.02|0
7948136|1.0|0.001|30.55|1.51|2.4|0.02|0
7948193|1.0|0.001|112.44|3.51|2.98|0.02|0
7948260|1.0|0.001|36.51|1.25|2.5|0.02|0
7948268|1.0|0.001|120.43|3.42|3.01|0.01|0
7948465|0.858|0.342|4.49|0.47|1.55|0.05|0
7948629|0.999|0.004|210.99|6.43|3.26|0.02|0
7948683|1.0|0.001|36.06|1.83|2.46|0.02|0
7949127|1.0|0.001|67.95|2.1|2.75|0.02|0
7949258|1.0|0.001|32.06|1.53|2.42|0.02|0
7949585|1.0|0.001|39.18|1.32|2.52|0.02|0
7949599|1.0|0.001|31.06|1.76|2.41|0.03|0
7949633|1.0|0.001|29.0|1.64|2.39|0.03|0
7949958|1.0|0.001|33.43|1.36|2.46|0.02|0
7949984|0.869|0.167|178.33|26.89|3.19|0.07|0
7949994|1.0|0.001|33.47|1.31|2.44|0.02|0
7950158|0.945|0.09|277.68|18.98|3.36|0.03|0
7950226|0.974|0.064|185.92|34.67|3.21|0.08|0
7950369|0.999|0.004|10.69|0.73|1.93|0.03|0
7950401|1.0|0.001|31.82|1.19|2.43|0.02|0
7950550|1.0|0.001|64.45|2.2|2.73|0.02|0
7950668|0.992|0.032|6.53|0.23|1.71|0.02|0
7950700|0.985|0.075|29.16|1.07|2.4|0.02|2
7950821|1.0|0.001|74.35|2.18|2.8|0.01|0
7951172|0.999|0.004|249.98|23.1|3.33|0.04|0
7953235|1.0|0.001|35.68|1.23|2.48|0.02|0
7953365|1.0|0.001|71.65|2.02|2.77|0.01|0
7953459|1.0|0.001|33.77|1.65|2.43|0.02|0
7953518|1.0|0.001|62.04|1.84|2.72|0.01|0
7953634|1.0|0.001|54.56|1.64|2.65|0.02|0
7954013|1.0|0.001|31.87|1.17|2.43|0.02|0
7954197|1.0|0.001|31.81|2.06|2.42|0.03|0
7954292|-99.0|-99.0|44.41|15.99|2.59|0.16|2
7954696|1.0|0.001|40.71|1.45|2.56|0.02|0
7955078|1.0|0.004|118.98|3.57|3.0|0.01|2
7955301|1.0|0.001|121.97|3.48|3.0|0.01|0
7955351|0.975|0.083|5.69|0.2|1.64|0.02|0
7955392|1.0|0.001|41.05|1.67|2.53|0.02|0
7955510|0.982|0.026|9.55|0.88|1.86|0.04|0
7955597|0.998|0.006|150.51|4.69|3.1|0.02|0
7955749|1.0|0.001|34.51|1.29|2.47|0.02|0
7955856|1.0|0.001|33.66|1.13|2.44|0.02|0
7956339|0.881|0.174|278.66|19.41|3.38|0.03|0
7956524|1.0|0.001|20.87|0.93|2.22|0.02|0
7956671|1.0|0.001|43.24|1.58|2.55|0.02|0
7957166|1.0|0.001|193.14|5.7|3.21|0.01|0
7957374|1.0|0.001|32.68|4.48|2.42|0.06|0
7957377|1.0|0.001|80.94|2.43|2.82|0.01|0
7957671|1.0|0.001|56.51|2.15|2.66|0.02|0
7957822|1.0|0.001|31.05|1.49|2.41|0.02|0
7957918|1.0|0.001|84.84|2.4|2.85|0.01|0
7957936|1.0|0.001|35.44|2.26|2.46|0.03|0
7958219|1.0|0.001|40.41|2.56|2.54|0.03|0
7958409|1.0|0.001|60.25|1.75|2.7|0.01|0
7958552|1.0|0.001|123.7|3.72|3.02|0.01|2
7958903|0.534|0.465|141.85|20.3|3.09|0.06|0M
7959473|1.0|0.001|35.6|1.2|2.48|0.02|0
7960031|1.0|0.001|25.02|1.19|2.3|0.02|0
7960136|1.0|0.001|31.84|1.59|2.42|0.02|0
7960579|1.0|0.001|43.44|1.27|2.56|0.01|2
7966651|1.0|0.001|58.99|1.66|2.69|0.01|0
7966666|1.0|0.001|31.38|1.42|2.42|0.02|0
7966710|1.0|0.001|40.85|1.24|2.54|0.02|0
7966761|-99.0|-99.0|6.07|0.68|1.66|0.05|0
7967256|1.0|0.001|60.86|1.99|2.72|0.02|0
7967318|1.0|0.001|119.36|4.02|3.0|0.02|0
7967516|1.0|0.001|33.54|1.29|2.43|0.02|0
7967534|1.0|0.001|27.91|2.08|2.36|0.03|0
7967873|1.0|0.001|31.38|1.4|2.42|0.02|0
7967885|1.0|0.001|32.98|1.33|2.44|0.02|0
7967898|1.0|0.001|37.64|1.4|2.5|0.02|0
7967974|1.0|0.001|56.41|1.57|2.68|0.01|0
7968120|1.0|0.001|36.54|1.34|2.48|0.02|0
7968517|1.0|0.001|31.04|1.51|2.41|0.02|0
7968916|0.976|0.07|176.29|8.93|3.18|0.02|0
7969053|1.0|0.001|126.69|3.73|3.03|0.01|0
7969371|0.686|0.346|79.78|11.32|2.86|0.06|2M
7969433|0.999|0.002|227.55|7.34|3.28|0.02|0
7969504|1.0|0.001|25.5|0.9|2.33|0.02|0
7969754|0.999|0.003|41.78|5.71|2.54|0.06|0
7970014|1.0|0.001|30.17|1.48|2.4|0.02|0
7970167|0.964|0.08|218.52|6.85|3.26|0.01|0
7970207|1.0|0.001|48.76|1.48|2.6|0.01|0
7970227|1.0|0.001|32.4|1.39|2.42|0.02|0
7970248|1.0|0.001|28.93|1.15|2.38|0.02|0
7970619|1.0|0.001|49.99|1.39|2.61|0.01|0
7970686|1.0|0.001|34.95|1.22|2.47|0.02|0
7970844|1.0|0.001|67.66|2.18|2.74|0.01|0
7971070|1.0|0.001|29.42|1.53|2.38|0.02|0
7971193|1.0|0.001|37.04|17.46|2.5|0.2|0
7971558|1.0|0.001|32.7|1.24|2.45|0.02|0
7971830|1.0|0.001|32.06|1.29|2.43|0.02|0
7971877|1.0|0.001|34.87|1.75|2.46|0.02|0
7971893|1.0|0.002|31.52|1.53|2.43|0.02|0
7971906|1.0|0.001|29.67|2.23|2.4|0.03|0
7971999|1.0|0.001|28.47|1.44|2.38|0.02|0
7973002|1.0|0.003|7.72|0.37|1.78|0.02|0
7973055|1.0|0.001|39.08|1.53|2.52|0.02|0
7973612|0.982|0.035|246.25|14.81|3.32|0.03|0
7973872|1.0|0.002|20.23|0.83|2.21|0.02|0
7974230|1.0|0.001|42.15|1.42|2.55|0.02|0
7974279|0.685|0.345|184.08|19.13|3.2|0.05|0M
7974439|1.0|0.001|8.8|0.42|1.84|0.02|0
7974594|1.0|0.001|25.44|1.14|2.32|0.02|0
7974679|1.0|0.001|68.93|2.46|2.76|0.02|0
7974797|0.998|0.007|114.24|3.55|2.99|0.02|0
7975176|0.994|0.024|113.24|3.33|2.98|0.01|2
7975276|1.0|0.001|88.81|2.51|2.86|0.01|0
7975617|1.0|0.001|30.76|1.27|2.4|0.02|0
7975636|1.0|0.001|38.16|1.17|2.5|0.02|0
7975647|1.0|0.001|104.12|3.33|2.94|0.01|0
7975969|1.0|0.001|33.25|1.49|2.44|0.02|0
7976006|1.0|0.001|115.58|3.43|2.99|0.01|0
7976402|0.974|0.051|254.44|12.54|3.34|0.02|0
7976420|1.0|0.001|46.18|1.37|2.58|0.01|0
7976565|1.0|0.001|37.55|2.14|2.48|0.03|0
7976572|1.0|0.001|32.59|1.14|2.43|0.02|0
7976619|1.0|0.001|87.69|2.82|2.87|0.01|0
7976673|1.0|0.002|192.65|5.76|3.21|0.02|0
7976731|1.0|0.001|34.8|1.19|2.46|0.02|0
7977356|0.674|0.369|95.69|21.44|2.92|0.1|1M
7978208|0.874|0.327|38.79|4.93|2.54|0.06|0
7979316|1.0|0.001|53.77|1.75|2.65|0.01|0
7979417|0.997|0.012|5.96|0.28|1.67|0.02|2
7979438|0.999|0.005|22.35|0.79|2.26|0.02|0
7979468|1.0|0.001|58.44|1.67|2.68|0.01|0
7982835|1.0|0.001|36.52|1.3|2.49|0.02|0
7983015|1.0|0.001|137.99|4.72|3.05|0.02|0
7983031|1.0|0.001|34.93|1.65|2.45|0.02|0
7983053|0.999|0.002|18.35|0.69|2.17|0.02|0
7983173|0.987|0.023|223.84|8.2|3.28|0.02|0
7983221|1.0|0.001|83.55|2.38|2.85|0.01|0
7983271|0.895|0.209|8.75|0.55|1.83|0.03|0
7983431|0.999|0.007|111.43|3.38|2.96|0.01|0
7983470|1.0|0.002|122.23|3.58|3.0|0.01|0
7983570|0.997|0.024|32.5|1.15|2.48|0.02|1
7983581|0.945|0.236|39.29|1.59|2.56|0.02|1
7983752|0.989|0.043|5.06|0.31|1.59|0.03|0
7984047|-99.0|-99.0|13.87|2.5|2.06|0.08|1
7984243|1.0|0.001|8.11|0.47|1.8|0.03|0
7984250|0.837|0.348|55.35|11.9|2.72|0.09|1
7984854|1.0|0.001|87.17|2.52|2.86|0.01|0
7985382|1.0|0.001|72.73|2.15|2.78|0.01|0
7985438|1.0|0.001|166.54|5.04|3.14|0.01|0
7985587|0.999|0.004|30.17|1.52|2.45|0.02|1
7987014|0.782|0.366|29.89|3.06|2.36|0.05|2
7987017|-99.0|-99.0|15.49|3.23|2.13|0.09|2
7987414|0.748|0.344|5.9|0.29|1.65|0.02|0
7988632|1.0|0.001|43.23|2.15|2.55|0.02|0
7988635|0.974|0.049|32.88|4.51|2.4|0.06|2
7988900|1.0|0.001|44.61|1.93|2.58|0.02|0
7989058|0.94|0.121|12.93|0.77|2.0|0.03|0
7989067|0.957|0.067|9.29|0.81|1.85|0.04|0
7989213|1.0|0.001|8.65|0.58|1.83|0.03|0
7989220|1.0|0.001|104.67|3.27|2.94|0.01|0
8004637|1.0|0.001|82.36|3.75|2.83|0.02|0
8004686|1.0|0.001|24.19|1.01|2.29|0.02|0
8004863|1.0|0.001|97.98|2.87|2.91|0.01|0
8005116|1.0|0.001|38.68|1.25|2.5|0.01|0
8005225|1.0|0.002|120.56|3.47|3.02|0.01|0
8005676|1.0|0.001|46.95|1.32|2.59|0.01|0
8005721|1.0|0.001|126.17|3.91|3.03|0.02|0
8005874|1.0|0.001|12.73|1.08|2.0|0.04|0
8006058|1.0|0.001|35.53|1.6|2.47|0.02|0
8006060|1.0|0.001|48.89|1.5|2.61|0.02|0
8006173|0.955|0.166|26.56|1.55|2.36|0.03|2
8006369|1.0|0.001|32.4|1.27|2.44|0.02|0
8006757|0.987|0.038|81.88|2.57|2.84|0.02|0
8006995|0.665|0.406|87.93|3.89|2.91|0.02|1M
8007217|1.0|0.001|92.57|2.96|2.89|0.01|0
8007218|1.0|0.001|175.15|5.33|3.16|0.01|0
8007431|0.953|0.21|134.82|4.87|3.05|0.02|0
8007458|1.0|0.001|68.9|2.05|2.76|0.01|0
8007517|1.0|0.001|44.33|1.45|2.57|0.02|0
8007766|1.0|0.001|32.93|1.49|2.45|0.02|0
8007851|0.973|0.069|59.86|1.86|2.72|0.02|2
8008319|1.0|0.001|33.9|1.35|2.44|0.02|0
8008349|1.0|0.001|69.45|2.0|2.77|0.01|0
8008399|1.0|0.001|51.18|1.59|2.62|0.02|0
8008492|1.0|0.001|7.27|0.35|1.75|0.02|0
8008753|0.675|0.283|9.53|0.67|1.87|0.03|2
8008919|0.979|0.061|198.53|6.13|3.25|0.02|0
8009004|0.994|0.021|198.14|6.02|3.23|0.02|0
8009339|1.0|0.001|34.87|1.77|2.46|0.02|0
8009410|1.0|0.001|38.34|1.65|2.52|0.02|0
8009448|1.0|0.001|41.11|1.24|2.54|0.02|0
8009455|1.0|0.001|24.95|0.97|2.34|0.02|0
8009525|0.998|0.008|210.83|6.85|3.27|0.02|2
8009533|1.0|0.001|31.99|1.27|2.44|0.02|0
8009582|1.0|0.001|33.8|1.84|2.46|0.02|0
8009740|0.999|0.004|167.15|5.94|3.15|0.02|0
8009745|0.998|0.003|190.0|6.24|3.21|0.02|0
8012587|1.0|0.001|30.02|1.49|2.4|0.02|0
8012611|0.999|0.002|179.87|5.25|3.18|0.01|0
8012961|0.998|0.015|75.49|2.79|2.79|0.02|0
8013023|0.997|0.007|194.32|5.9|3.22|0.02|0
8013399|0.688|0.325|136.02|12.72|3.06|0.04|0
8015956|1.0|0.001|49.59|1.45|2.61|0.01|0
8016113|1.0|0.001|34.19|1.4|2.47|0.02|0
8016118|1.0|0.001|84.36|2.52|2.87|0.02|0
8016119|1.0|0.001|21.28|0.91|2.24|0.02|0
8016196|1.0|0.001|27.99|1.17|2.42|0.02|1
8016586|1.0|0.001|49.73|1.7|2.62|0.02|0
8016650|1.0|0.001|110.0|3.37|2.96|0.02|0
8017332|1.0|0.001|80.4|2.34|2.83|0.01|0
8017348|1.0|0.003|185.86|5.75|3.2|0.02|0
8017367|1.0|0.001|37.66|1.18|2.5|0.02|0
8017459|1.0|0.001|33.78|1.75|2.45|0.02|0
8017746|0.837|0.35|12.56|0.79|2.0|0.03|0
8017898|1.0|0.001|76.57|2.21|2.8|0.01|0
8018464|1.0|0.001|45.38|1.3|2.57|0.01|0
8018575|1.0|0.001|20.39|0.92|2.21|0.02|0
8019020|1.0|0.001|31.16|1.59|2.41|0.02|0
8019232|1.0|0.001|33.14|2.46|2.45|0.03|0
8019240|0.981|0.041|96.67|3.93|2.91|0.02|2
8019322|1.0|0.001|68.2|2.05|2.76|0.02|0
8019418|1.0|0.001|34.14|1.36|2.44|0.02|0
8019421|0.966|0.083|12.78|1.47|2.02|0.05|0
8019664|1.0|0.002|44.24|1.51|2.57|0.02|0
8022670|0.597|0.439|6.71|0.8|1.73|0.05|0M
8022836|1.0|0.001|96.12|2.94|2.9|0.02|0
8023029|1.0|0.001|107.91|3.32|2.97|0.02|0
8023523|0.999|0.002|134.44|4.02|3.07|0.02|0
8023581|1.0|0.001|49.31|1.52|2.6|0.01|0
8023760|0.998|0.005|209.68|6.58|3.26|0.02|0
8023982|1.0|0.001|34.8|1.68|2.46|0.02|0
8024201|0.819|0.321|59.02|9.28|2.72|0.07|2
8024699|1.0|0.001|31.26|1.44|2.43|0.02|0
8024791|1.0|0.001|28.09|1.15|2.38|0.02|0
8025383|1.0|0.001|35.59|1.4|2.47|0.02|0
8025773|0.987|0.02|143.32|31.1|3.08|0.09|0
8025935|0.993|0.055|73.41|3.49|2.8|0.02|0
8025991|1.0|0.004|79.69|2.21|2.83|0.01|0
8026193|0.884|0.154|7.06|0.64|1.74|0.04|0
8026274|0.999|0.002|151.37|5.09|3.11|0.02|0
8026569|-99.0|-99.0|29.31|3.49|-99.0|-99.0|2
8026605|1.0|0.001|33.78|1.18|2.46|0.02|2
8026633|0.731|0.388|9.55|0.61|1.87|0.03|0M
8026725|1.0|0.002|171.73|5.07|3.17|0.01|0
8026963|1.0|0.001|93.21|2.58|2.89|0.01|0
8027201|1.0|0.001|46.19|1.38|2.59|0.02|0
8027320|1.0|0.001|37.72|1.65|2.5|0.02|0
8027334|1.0|0.001|35.72|1.75|2.47|0.02|0
8027463|0.999|0.004|177.55|5.75|3.18|0.02|0
8027609|0.999|0.003|216.91|6.57|3.26|0.01|0
8027906|0.999|0.002|186.54|5.87|3.21|0.02|0
8028908|1.0|0.001|139.87|4.27|3.06|0.01|0
8030178|0.982|0.022|224.48|14.57|3.27|0.03|0
8035683|1.0|0.001|74.72|2.2|2.8|0.01|0
8035785|1.0|0.002|119.0|4.09|3.0|0.02|0
8035892|1.0|0.001|34.96|1.52|2.47|0.02|0
8036720|1.0|0.001|55.66|1.48|2.67|0.01|0
8036945|1.0|0.001|32.9|1.83|2.44|0.03|0
8037100|1.0|0.001|14.77|0.67|2.08|0.02|0
8037398|1.0|0.001|144.23|4.55|3.09|0.02|0
8037429|1.0|0.001|31.08|1.68|2.42|0.02|0
8037501|0.978|0.094|290.54|17.49|3.38|0.03|0
8037930|1.0|0.001|54.3|1.55|2.66|0.01|0
8038347|1.0|0.001|50.64|1.38|2.63|0.01|2
8038720|1.0|0.001|38.45|1.63|2.51|0.02|0
8039057|1.0|0.001|29.77|2.13|2.37|0.03|0
8039063|1.0|0.001|80.67|2.37|2.81|0.01|0
8039416|1.0|0.001|29.23|1.85|2.38|0.03|0
8039791|0.903|0.351|33.05|1.28|2.48|0.02|1
8039796|1.0|0.001|36.79|1.34|2.49|0.02|0
8039848|0.679|0.334|76.23|12.33|2.83|0.07|1M
8040267|1.0|0.001|194.68|5.94|3.21|0.01|0
8040442|0.733|0.385|6.78|0.58|1.79|0.04|1M
8040571|1.0|0.001|46.25|1.42|2.6|0.02|0
8040723|0.546|0.418|10.45|0.89|1.9|0.04|0M
8040763|1.0|0.002|151.1|4.67|3.1|0.01|0
8041612|0.592|0.445|5.28|0.29|1.6|0.02|0M
8041904|1.0|0.001|50.43|1.47|2.62|0.01|0
8042126|1.0|0.001|154.43|4.57|3.11|0.01|0
8042598|1.0|0.001|36.01|2.27|2.49|0.03|0
8042834|1.0|0.001|43.91|1.47|2.57|0.02|0
8043031|1.0|0.001|33.36|1.16|2.44|0.02|0
8043136|1.0|0.001|34.86|1.5|2.46|0.02|0
8043156|0.995|0.027|14.12|0.71|2.04|0.02|0
8043241|1.0|0.001|28.53|1.32|2.38|0.02|0
8043592|0.978|0.075|118.24|4.51|2.99|0.02|2
8043596|1.0|0.001|115.35|3.44|2.98|0.01|0
8043622|0.929|0.194|109.79|5.47|2.98|0.02|0
8044109|1.0|0.001|44.34|1.8|2.57|0.02|0
8044132|1.0|0.001|29.07|1.71|2.38|0.03|0
8044218|1.0|0.001|65.67|2.03|2.73|0.01|0
8045286|0.906|0.166|160.24|12.68|3.13|0.03|0
8045316|-99.0|-99.0|40.87|1.55|-99.0|-99.0|2
8045404|1.0|0.001|70.5|2.41|2.73|0.02|0
8045883|1.0|0.001|29.09|1.6|2.38|0.02|0
8046212|1.0|0.001|70.8|2.18|2.76|0.01|0
8046439|1.0|0.001|71.1|2.13|2.78|0.01|0
8046547|1.0|0.001|10.52|0.39|1.91|0.02|0
8046882|0.93|0.192|73.68|19.26|2.84|0.11|1
8047227|1.0|0.001|45.13|1.32|2.58|0.01|0
8047520|0.918|0.314|93.8|14.91|2.95|0.07|1
8051491|0.999|0.005|15.39|0.83|2.1|0.02|0
8051694|1.0|0.001|40.72|1.59|2.52|0.02|0
8051912|0.936|0.169|266.64|17.52|3.35|0.03|0
8051953|1.0|0.001|38.15|1.51|2.5|0.02|0
8053949|1.0|0.001|69.88|2.31|2.76|0.01|0
8053978|1.0|0.001|29.53|1.49|2.38|0.02|0
8054042|0.941|0.176|4.7|0.29|1.55|0.03|0
8054055|1.0|0.001|125.52|4.02|3.01|0.01|0
8054233|1.0|0.001|46.66|1.54|2.59|0.02|0
8054708|0.668|0.465|33.69|2.69|2.48|0.04|1M
8055041|1.0|0.001|98.1|2.92|2.92|0.01|0
8055108|1.0|0.001|118.93|3.51|3.0|0.01|0
8055930|1.0|0.001|32.4|1.69|2.43|0.02|0
8056492|1.0|0.001|25.82|1.42|2.32|0.03|0
8056874|1.0|0.001|52.69|1.58|2.64|0.01|0
8057047|1.0|0.001|103.4|3.05|2.93|0.01|0
8057180|1.0|0.001|89.81|2.69|2.87|0.01|0
8057568|0.97|0.045|110.63|19.29|2.97|0.08|0
8058062|1.0|0.001|140.55|4.41|3.07|0.01|0
8059625|0.999|0.005|30.81|1.21|2.4|0.02|0
8073887|1.0|0.001|187.54|5.47|3.19|0.01|0
8074044|1.0|0.001|65.48|2.05|2.73|0.02|0
8074322|1.0|0.001|32.38|1.66|2.43|0.02|0
8074326|1.0|0.001|34.29|1.28|2.45|0.02|0
8074520|1.0|0.001|31.06|1.22|2.41|0.02|0
8074585|1.0|0.003|43.79|1.16|2.57|0.01|0
8074901|1.0|0.001|43.83|1.35|2.56|0.02|0
8074906|1.0|0.002|136.64|4.62|3.06|0.02|0
8075126|1.0|0.001|19.72|0.64|2.19|0.02|0
8075941|0.999|0.004|134.31|4.0|3.07|0.01|2
8076215|1.0|0.001|159.48|4.94|3.15|0.02|0
8076295|0.987|0.052|28.81|2.15|2.35|0.03|1
8076896|-99.0|-99.0|108.25|26.05|3.01|0.1|1
8077489|-99.0|-99.0|8.57|0.47|-99.0|-99.0|2
8077561|0.994|0.016|75.69|2.9|2.81|0.02|0
8077605|0.896|0.313|20.17|1.68|2.24|0.04|2
8077790|1.0|0.001|142.18|4.26|3.07|0.01|0
8078495|1.0|0.002|172.25|5.01|3.17|0.01|0
8078554|1.0|0.001|34.53|1.95|2.46|0.02|0
8080889|1.0|0.001|179.58|5.74|3.18|0.02|0
8081069|1.0|0.001|33.13|1.56|2.43|0.02|0
8081278|1.0|0.001|31.14|1.51|2.4|0.02|0
8081497|1.0|0.001|95.7|2.7|2.9|0.01|0
8081535|1.0|0.001|43.69|1.52|2.56|0.02|0
8081636|1.0|0.001|37.83|1.25|2.49|0.02|0
8081708|0.993|0.012|205.06|11.71|3.25|0.03|0
8081853|1.0|0.001|7.75|0.41|1.78|0.02|0
8082339|1.0|0.001|31.37|1.47|2.41|0.02|0
8082494|1.0|0.001|29.95|1.48|2.39|0.02|0
8082558|1.0|0.001|46.7|1.47|2.61|0.02|0
8082913|0.998|0.015|10.21|0.92|1.91|0.04|0
8082960|1.0|0.001|29.55|1.36|2.41|0.02|0
8084863|1.0|0.002|118.72|3.56|3.02|0.02|0
8084971|1.0|0.001|145.98|4.71|3.09|0.02|0
8085114|1.0|0.001|31.6|1.5|2.43|0.02|2
8085269|1.0|0.001|26.01|1.17|2.34|0.02|0
8085327|0.645|0.427|139.2|8.62|3.08|0.03|2M
8085386|1.0|0.001|131.28|3.77|3.06|0.01|0
8085867|0.999|0.003|173.61|5.08|3.17|0.01|0
8085964|1.0|0.001|98.74|3.3|2.92|0.02|0
8085998|1.0|0.001|32.8|1.89|2.44|0.03|0
8086192|1.0|0.001|75.79|2.22|2.8|0.01|0
8086321|1.0|0.001|33.16|1.88|2.44|0.03|0
8086642|0.969|0.076|11.64|0.67|1.99|0.03|0
8086682|1.0|0.001|83.95|2.31|2.85|0.01|0
8086924|0.866|0.232|43.07|10.07|2.49|0.1|2
8086949|1.0|0.001|18.85|0.62|2.19|0.02|0
8086964|0.999|0.003|13.99|0.93|2.04|0.03|0
8087067|1.0|0.001|101.25|2.95|2.92|0.01|0
8087634|0.906|0.189|230.88|21.26|3.3|0.04|0
8087684|1.0|0.001|30.08|1.33|2.4|0.02|0
8087827|0.532|0.478|5.72|0.29|1.64|0.02|0M
8088143|1.0|0.001|7.78|0.52|1.79|0.03|0
8088183|1.0|0.001|35.99|2.93|2.49|0.04|0
8088198|1.0|0.001|33.23|1.44|2.45|0.02|0
8088244|1.0|0.001|29.58|1.77|2.4|0.03|2
8090184|1.0|0.001|29.74|1.63|2.41|0.02|0
8090256|1.0|0.001|36.39|1.63|2.49|0.02|0
8090337|1.0|0.001|28.5|1.49|2.37|0.02|0
8090764|1.0|0.001|172.85|5.35|3.16|0.02|0
8090900|0.999|0.007|87.85|2.62|2.87|0.02|0
8091051|0.999|0.002|12.67|0.88|1.98|0.03|0
8091074|1.0|0.001|26.66|2.57|2.35|0.04|0
8091157|1.0|0.001|58.33|1.7|2.68|0.01|0
8091492|1.0|0.001|80.3|2.35|2.82|0.01|0
8091571|0.999|0.003|69.44|2.26|2.76|0.02|0
8092097|1.0|0.001|30.25|1.52|2.4|0.02|0
8092248|1.0|0.001|41.57|1.32|2.54|0.02|0
8092466|1.0|0.001|59.62|1.65|2.69|0.01|0
8093636|1.0|0.002|146.88|4.72|3.1|0.02|0
8093644|1.0|0.001|29.53|1.4|2.38|0.02|0
8093664|1.0|0.001|39.21|1.27|2.52|0.02|0
8093877|1.0|0.001|36.45|1.26|2.47|0.02|0
8093934|1.0|0.001|86.75|2.53|2.86|0.01|0
8094277|1.0|0.001|62.51|1.86|2.72|0.02|0
8094493|0.975|0.031|279.77|23.6|3.38|0.04|0
8094564|1.0|0.001|30.82|1.33|2.42|0.02|0
8094602|1.0|0.001|56.37|2.01|2.66|0.02|0
8094889|0.993|0.035|5.88|0.33|1.65|0.02|0
8094948|1.0|0.001|23.31|1.48|2.27|0.03|2
8095225|1.0|0.001|77.21|2.27|2.82|0.01|0
8095275|1.0|0.002|71.28|2.35|2.77|0.02|0
8095479|0.969|0.078|249.6|9.06|3.33|0.02|0
8095608|0.909|0.291|7.08|0.47|1.82|0.03|1
8095742|0.701|0.456|125.24|11.83|3.03|0.04|0M
8095946|0.99|0.028|53.37|1.82|2.63|0.02|0
8096050|0.503|0.476|7.6|0.48|1.77|0.03|0M
8096170|1.0|0.001|32.42|1.44|2.44|0.02|0
8096442|0.999|0.004|23.42|2.64|2.29|0.05|0
8096716|0.999|0.004|118.26|3.59|3.0|0.02|0
8096837|1.0|0.001|33.32|1.31|2.45|0.02|0
8097384|1.0|0.001|35.61|1.99|2.47|0.03|0
8097512|0.676|0.247|7.28|0.55|1.74|0.03|0
8097699|1.0|0.001|31.16|1.62|2.4|0.02|0
8097755|1.0|0.001|28.84|1.76|2.38|0.03|0
8097812|1.0|0.001|25.24|1.33|2.32|0.02|0
8097831|1.0|0.001|37.15|1.97|2.48|0.02|0
8097926|1.0|0.001|30.99|2.19|2.41|0.03|0
8098095|0.978|0.058|20.05|0.68|2.26|0.02|1
8098454|0.999|0.005|227.32|8.1|3.27|0.02|0
8098590|1.0|0.002|126.59|3.88|3.02|0.01|0
8098608|1.0|0.002|123.98|3.56|3.01|0.01|0
8098815|1.0|0.001|227.62|7.45|3.28|0.02|0
8098858|0.531|0.524|125.54|5.03|3.07|0.02|1M
8098926|1.0|0.001|47.43|1.51|2.58|0.01|0
8098986|0.852|0.305|44.87|1.86|2.56|0.02|0
8099073|1.0|0.001|42.52|1.47|2.55|0.02|0
8099102|1.0|0.001|25.36|0.98|2.31|0.02|0
8099185|1.0|0.001|35.98|1.1|2.49|0.02|0
8099364|0.999|0.003|211.86|6.85|3.25|0.02|0
8099517|0.973|0.097|264.1|17.12|3.36|0.03|0
8099642|1.0|0.002|109.86|3.37|2.96|0.01|0
8099827|1.0|0.001|31.28|1.42|2.43|0.02|0
8100061|1.0|0.001|58.96|2.04|2.69|0.02|0
8103649|0.997|0.014|32.97|1.3|2.48|0.02|1
8103772|1.0|0.001|32.04|1.33|2.44|0.02|0
8104319|1.0|0.002|86.78|2.61|2.87|0.02|0
8104341|1.0|0.001|13.55|0.69|2.03|0.02|0
8104720|1.0|0.001|30.64|1.31|2.42|0.02|0
8104771|1.0|0.001|62.9|1.9|2.72|0.01|0
8105002|1.0|0.001|36.64|1.43|2.49|0.02|0
8105018|1.0|0.001|30.39|2.19|2.41|0.03|0
8105129|1.0|0.001|36.74|1.21|2.49|0.02|0
8105513|0.996|0.009|285.48|15.56|3.39|0.02|0
8105575|1.0|0.001|40.98|1.45|2.54|0.02|0
8105610|1.0|0.001|92.98|2.77|2.9|0.02|0
8105688|1.0|0.001|32.27|1.48|2.44|0.02|2
8105732|1.0|0.001|41.88|3.08|2.55|0.03|0
8106072|1.0|0.001|95.0|2.89|2.91|0.02|0
8106151|1.0|0.001|18.77|0.76|2.19|0.02|2
8106192|1.0|0.001|112.73|3.39|2.98|0.02|0
8106367|1.0|0.001|31.06|1.55|2.4|0.02|0
8106409|0.795|0.329|260.35|28.62|3.35|0.05|0
8106525|1.0|0.001|30.43|2.26|2.4|0.03|0
8107079|1.0|0.001|129.15|3.97|3.03|0.01|0
8107227|1.0|0.001|73.52|2.38|2.8|0.01|0
8107355|0.999|0.003|239.84|8.57|3.3|0.02|0
8107831|1.0|0.001|51.54|1.83|2.63|0.02|0
8107951|1.0|0.001|49.71|1.55|2.62|0.02|0
8107984|1.0|0.001|44.31|1.58|2.55|0.02|0
8108308|1.0|0.001|30.68|1.32|2.41|0.02|0
8108336|1.0|0.001|48.41|2.0|2.6|0.02|0
8108732|1.0|0.002|116.73|3.5|2.98|0.01|0
8109040|1.0|0.001|53.04|2.17|2.64|0.02|0
8109066|0.876|0.146|7.74|0.4|1.77|0.02|0
8109136|1.0|0.001|81.88|2.55|2.84|0.01|0
8109948|0.889|0.246|239.95|21.49|3.31|0.04|0
8109975|1.0|0.001|32.66|1.15|2.46|0.02|1
8109979|1.0|0.001|33.92|1.37|2.45|0.02|0
8110026|1.0|0.001|70.71|2.05|2.77|0.01|0
8110183|0.986|0.059|33.82|2.99|2.47|0.04|1
8110413|1.0|0.001|30.04|1.06|2.38|0.02|0
8110538|1.0|0.001|30.35|1.2|2.41|0.02|0
8110692|1.0|0.001|31.17|1.58|2.41|0.02|0
8110809|0.998|0.008|187.72|5.8|3.2|0.02|0
8110811|1.0|0.001|99.34|3.01|2.92|0.01|0
8111106|1.0|0.002|130.8|3.83|3.04|0.01|0
8111302|1.0|0.001|61.42|1.78|2.71|0.01|0
8111555|1.0|0.002|139.9|4.27|3.07|0.02|0
8111705|1.0|0.001|108.02|3.37|2.96|0.01|0
8111766|1.0|0.001|33.1|1.21|2.44|0.02|0
8112102|0.996|0.011|102.98|3.82|2.94|0.02|2
8112139|0.701|0.3|168.01|13.36|3.15|0.03|0
8112377|1.0|0.001|53.37|1.59|2.64|0.01|0
8112523|1.0|0.001|65.17|2.49|2.72|0.02|0
8113326|1.0|0.001|40.24|1.41|2.52|0.02|0
8113379|1.0|0.001|32.58|1.4|2.43|0.02|0
8113423|1.0|0.001|35.25|1.42|2.46|0.02|0
8113429|1.0|0.001|49.66|2.02|2.61|0.02|0
8113639|1.0|0.001|49.58|1.43|2.6|0.01|0
8113847|0.999|0.003|209.04|7.47|3.24|0.02|0
8114259|1.0|0.001|36.5|1.11|2.53|0.02|1
8114777|0.988|0.021|247.5|18.86|3.33|0.03|0
8114962|1.0|0.001|31.13|1.43|2.41|0.02|0
8115318|1.0|0.001|39.61|1.24|2.51|0.02|0
8115488|1.0|0.002|158.41|4.8|3.12|0.01|0
8115872|1.0|0.001|33.31|1.34|2.44|0.02|0
8115893|0.754|0.506|18.17|4.11|2.24|0.1|2M
8115904|1.0|0.001|39.19|2.37|2.51|0.03|0
8120076|1.0|0.001|32.44|1.48|2.42|0.02|2
8121799|0.987|0.03|6.39|0.24|1.69|0.02|0
8122648|0.939|0.305|64.19|8.15|2.79|0.06|2
8123432|1.0|0.001|140.28|4.37|3.06|0.01|0
8123702|1.0|0.001|34.81|1.44|2.45|0.02|0
8123810|1.0|0.001|14.24|0.65|2.04|0.02|2
8123843|1.0|0.001|34.18|1.59|2.44|0.02|0
8124181|0.803|0.404|5.77|0.26|1.65|0.02|0
8124622|1.0|0.001|69.81|2.44|2.77|0.02|0
8124825|0.922|0.213|68.42|9.23|2.79|0.06|1
8125151|0.991|0.034|7.83|0.67|1.79|0.04|0
8125276|1.0|0.001|40.31|1.43|2.57|0.02|1
8125648|0.835|0.264|213.47|9.09|3.25|0.02|0
8125993|0.997|0.008|7.17|0.34|1.76|0.02|0
8126282|1.0|0.001|100.91|3.23|2.93|0.01|0
8126505|0.962|0.097|11.08|0.66|1.94|0.03|0
8126531|0.999|0.003|163.56|5.15|3.13|0.01|0
8127465|0.849|0.377|69.15|13.94|2.76|0.09|0
8127582|0.999|0.009|134.48|4.49|3.04|0.02|0
8127707|0.999|0.002|215.18|7.11|3.25|0.01|0
8127762|1.0|0.001|13.83|0.53|2.03|0.02|0
8127965|0.967|0.115|23.65|0.87|2.32|0.02|1
8128999|0.995|0.034|39.86|2.73|2.51|0.03|2
8129047|1.0|0.001|62.54|2.21|2.7|0.02|0
8142366|1.0|0.001|31.6|1.18|2.42|0.02|0
8142438|1.0|0.001|98.68|2.76|2.91|0.01|0
8142528|1.0|0.001|17.65|0.84|2.15|0.02|0
8142716|1.0|0.001|29.91|1.22|2.39|0.02|0
8142943|1.0|0.001|45.83|1.41|2.58|0.01|0
8143094|1.0|0.001|31.09|1.85|2.42|0.03|0
8143132|1.0|0.001|30.72|1.39|2.42|0.02|0
8143152|0.977|0.068|199.87|10.84|3.23|0.02|0
8143247|0.976|0.041|232.22|43.57|3.29|0.08|0
8143905|1.0|0.001|45.59|1.28|2.57|0.01|0
8143915|1.0|0.001|23.86|0.94|2.29|0.02|0
8144161|0.998|0.007|110.57|3.27|2.98|0.01|0
8144467|0.998|0.01|138.99|4.51|3.06|0.02|0
8144529|1.0|0.001|38.44|1.47|2.5|0.02|0
8144802|1.0|0.001|74.62|2.39|2.8|0.02|0
8144901|1.0|0.001|31.44|1.33|2.43|0.02|0
8144907|0.982|0.052|204.56|6.32|3.26|0.02|0
8144991|1.0|0.001|32.74|1.51|2.43|0.02|0
8145017|0.992|0.015|259.44|9.73|3.33|0.02|0
8145058|1.0|0.001|42.49|1.54|2.57|0.02|0
8145152|1.0|0.001|25.03|1.15|2.3|0.02|0
8145176|1.0|0.001|29.45|1.56|2.39|0.02|0
8145182|0.987|0.055|31.24|2.64|2.46|0.04|1
8145311|1.0|0.001|86.16|2.53|2.85|0.01|0
8145453|0.994|0.014|91.0|2.88|2.88|0.02|0
8145590|1.0|0.001|51.96|2.12|2.63|0.02|0
8145677|1.0|0.001|28.63|1.61|2.39|0.03|0
8145739|1.0|0.001|33.52|1.42|2.45|0.02|0
8145759|1.0|0.001|14.39|1.0|2.06|0.03|0
8145881|0.624|0.409|59.71|5.66|2.7|0.04|1M
8146089|1.0|0.002|17.28|0.7|2.16|0.02|0
8146822|1.0|0.001|6.79|0.27|1.72|0.02|0
8146840|1.0|0.001|52.83|1.56|2.64|0.01|0
8148719|1.0|0.001|169.38|5.2|3.16|0.02|0
8148993|1.0|0.001|33.96|1.51|2.45|0.02|0
8148994|1.0|0.001|34.17|1.3|2.45|0.02|0
8149014|0.54|0.562|174.07|6.43|3.17|0.02|0M
8149025|1.0|0.001|62.31|1.82|2.71|0.01|0
8149108|1.0|0.001|114.24|3.3|2.99|0.01|0
8149325|1.0|0.001|31.97|1.38|2.42|0.02|0
8149409|1.0|0.001|31.24|1.13|2.4|0.02|0
8149536|1.0|0.001|32.12|1.38|2.43|0.02|0
8149583|1.0|0.001|25.13|0.97|2.32|0.02|0
8149637|1.0|0.001|138.75|4.02|3.08|0.01|0
8149707|1.0|0.001|36.46|1.23|2.51|0.02|0
8149983|1.0|0.001|89.92|2.67|2.88|0.01|0
8150152|1.0|0.001|55.34|1.57|2.65|0.01|0
8150550|1.0|0.001|31.16|1.32|2.43|0.02|0
8150728|1.0|0.001|37.4|1.06|2.49|0.01|0
8150750|0.947|0.247|80.26|7.66|2.88|0.04|1
8150844|1.0|0.001|27.31|1.17|2.36|0.02|0
8151314|1.0|0.001|33.73|1.39|2.45|0.02|0
8153309|1.0|0.001|30.68|1.31|2.4|0.02|0
8153600|1.0|0.001|30.46|1.33|2.41|0.02|0
8153907|-99.0|-99.0|190.9|6.18|3.22|0.02|0
8153991|1.0|0.001|30.44|1.44|2.41|0.02|0
8154383|1.0|0.001|65.89|2.04|2.73|0.02|0
8154385|0.906|0.265|5.38|0.26|1.62|0.02|0
8154541|1.0|0.001|38.94|1.48|2.51|0.02|0
8154682|1.0|0.001|110.92|3.33|2.97|0.02|0
8154693|1.0|0.001|139.01|4.52|3.07|0.01|0
8154720|1.0|0.001|30.43|1.43|2.42|0.02|0
8154799|1.0|0.001|23.69|1.02|2.29|0.02|0
8154817|1.0|0.001|43.24|1.28|2.54|0.01|0
8155468|1.0|0.001|43.62|1.45|2.57|0.02|0
8155660|1.0|0.001|29.39|1.24|2.39|0.02|0
8155782|1.0|0.001|137.48|4.05|3.07|0.01|0
8156116|0.777|0.187|9.51|0.79|1.87|0.04|0
8156213|0.908|0.159|43.38|4.93|2.6|0.05|2
8158034|0.999|0.003|219.94|6.57|3.27|0.02|0
8158120|1.0|0.001|30.59|1.19|2.41|0.02|0
8158382|1.0|0.001|93.7|2.82|2.88|0.01|0
8158438|1.0|0.001|28.33|1.46|2.39|0.02|0
8159050|0.998|0.006|43.39|1.54|2.57|0.02|0
8159075|1.0|0.002|27.4|1.26|2.35|0.02|0
8159089|0.999|0.005|220.61|7.23|3.27|0.02|0
8159234|1.0|0.002|59.05|1.78|2.74|0.02|1
8159235|1.0|0.002|59.31|1.87|2.69|0.02|0
8159241|1.0|0.001|13.94|0.6|2.05|0.02|0
8159485|1.0|0.001|37.18|2.1|2.51|0.03|0
8159908|1.0|0.001|95.7|2.68|2.91|0.01|0
8159988|1.0|0.001|54.0|3.0|2.65|0.03|0
8160074|1.0|0.001|117.48|3.53|2.99|0.01|0
8160089|1.0|0.001|31.67|1.42|2.43|0.02|0
8160099|1.0|0.001|32.84|1.18|2.45|0.02|0
8160153|1.0|0.001|22.55|0.78|2.28|0.02|0
8160175|1.0|0.001|79.95|2.61|2.82|0.01|0
8160212|0.987|0.029|235.33|7.42|3.31|0.02|0
8160282|1.0|0.001|53.81|1.58|2.66|0.01|0
8160419|1.0|0.001|23.92|1.28|2.28|0.02|0
8160428|1.0|0.001|124.98|3.52|3.02|0.01|0
8160590|1.0|0.001|32.84|1.6|2.43|0.02|0
8160637|1.0|0.001|55.78|1.73|2.66|0.01|0
8160683|1.0|0.001|30.42|1.3|2.41|0.02|0
8161057|1.0|0.001|32.31|1.12|2.44|0.02|0
8161182|1.0|0.001|25.78|0.91|2.33|0.02|0
8161554|0.981|0.039|270.81|29.05|3.36|0.05|0
8161631|0.991|0.03|267.71|13.69|3.36|0.02|0
8161789|0.996|0.02|122.55|3.65|3.01|0.01|0
8161817|1.0|0.001|35.32|1.33|2.47|0.02|0
8161920|1.0|0.001|33.14|1.28|2.43|0.02|0
8161998|0.989|0.016|267.73|15.29|3.35|0.03|0
8162024|1.0|0.001|28.21|1.26|2.37|0.02|0
8162345|1.0|0.001|42.18|1.24|2.54|0.01|0
8162467|1.0|0.001|31.67|1.32|2.43|0.02|0
8162712|1.0|0.001|70.5|2.0|2.78|0.01|0
8162973|1.0|0.001|22.59|1.02|2.25|0.02|0
8162985|-99.0|-99.0|21.58|1.99|2.26|0.04|1
8163250|1.0|0.001|53.14|1.53|2.64|0.01|0
8163439|1.0|0.001|165.29|5.0|3.15|0.02|0
8163619|1.0|0.001|36.14|1.28|2.49|0.02|0
8163861|1.0|0.001|37.17|1.48|2.48|0.02|0
8164254|1.0|0.001|52.49|1.5|2.63|0.01|0
8164334|1.0|0.001|33.33|1.29|2.45|0.02|0
8164977|1.0|0.001|31.63|1.53|2.42|0.02|0
8165094|1.0|0.001|118.73|3.7|2.99|0.01|0
8165159|1.0|0.001|74.69|2.06|2.79|0.01|0
8165444|1.0|0.001|41.15|1.6|2.53|0.02|0
8165471|1.0|0.001|31.45|1.29|2.43|0.02|0
8166918|1.0|0.001|48.57|1.81|2.6|0.02|0
8167286|1.0|0.002|172.35|5.49|3.16|0.01|0
8167335|1.0|0.001|82.47|2.44|2.83|0.01|0
8167380|0.858|0.382|6.18|0.32|1.69|0.02|0
8167413|1.0|0.001|36.07|1.32|2.48|0.02|0
8168080|1.0|0.001|43.87|1.47|2.56|0.02|0
8168324|1.0|0.001|8.5|0.33|1.83|0.02|0
8168383|1.0|0.001|26.69|1.18|2.35|0.02|0
8168444|1.0|0.002|217.14|6.65|3.26|0.02|0
8172066|1.0|0.001|37.01|1.24|2.49|0.02|0
8172200|1.0|0.001|23.71|0.94|2.3|0.02|0
8172497|0.998|0.014|9.45|0.9|1.88|0.04|0
8172666|1.0|0.001|58.03|1.64|2.7|0.01|0
8172679|1.0|0.001|147.71|4.5|3.09|0.01|0
8172720|1.0|0.001|33.55|1.65|2.45|0.02|0
8172777|1.0|0.001|39.18|1.1|2.51|0.01|0
8172784|1.0|0.001|119.61|3.62|3.0|0.01|0
8172843|1.0|0.001|46.42|1.64|2.6|0.02|0
8172877|1.0|0.001|56.15|1.54|2.66|0.01|0
8173036|1.0|0.001|27.44|1.45|2.35|0.02|0
8173148|1.0|0.001|32.44|1.56|2.42|0.02|0
8173581|1.0|0.001|100.63|2.87|2.92|0.01|0
8173696|1.0|0.001|20.6|0.75|2.22|0.02|0
8173725|1.0|0.001|49.28|1.63|2.61|0.02|0
8173770|0.563|0.456|12.29|0.67|1.94|0.03|2M
8173921|1.0|0.001|47.72|1.43|2.59|0.01|0
8173978|1.0|0.001|146.05|4.29|3.09|0.01|0
8174041|1.0|0.001|31.68|1.34|2.42|0.02|0
8174161|1.0|0.001|48.98|1.44|2.6|0.01|0
8174364|1.0|0.001|41.53|1.46|2.55|0.02|0
8174381|1.0|0.001|28.98|1.45|2.38|0.02|0
8174761|1.0|0.001|54.41|1.55|2.65|0.01|0
8174874|1.0|0.001|40.91|1.3|2.54|0.02|0
8174946|0.76|0.373|35.52|1.6|2.48|0.02|1
8175027|1.0|0.001|129.94|4.34|3.03|0.02|0
8175105|1.0|0.001|120.63|3.59|3.01|0.01|0
8175133|0.993|0.019|11.82|1.88|1.94|0.07|0
8175438|1.0|0.001|40.52|1.44|2.52|0.02|0
8175678|1.0|0.001|67.05|2.03|2.74|0.01|0
8176259|1.0|0.001|73.86|2.14|2.78|0.01|0
8176396|0.996|0.012|5.93|0.21|1.66|0.02|0
8176427|1.0|0.001|27.99|1.56|2.37|0.03|0
8176503|1.0|0.001|51.64|1.55|2.63|0.02|0
8176543|1.0|0.001|14.31|0.91|2.05|0.03|0
8176733|1.0|0.002|6.59|0.33|1.7|0.02|0
8176747|0.99|0.025|272.87|24.45|3.36|0.04|0
8176777|0.999|0.003|203.25|7.19|3.23|0.02|0
8176893|1.0|0.001|68.66|1.99|2.75|0.01|0
8176905|1.0|0.001|9.49|0.37|1.87|0.02|0
8176916|1.0|0.001|44.46|1.37|2.57|0.02|0
8177027|1.0|0.001|32.22|1.25|2.43|0.02|0
8177678|0.965|0.041|206.79|21.68|3.25|0.05|0
8177932|0.992|0.045|35.48|2.32|2.52|0.03|1
8177936|1.0|0.001|35.51|1.67|2.49|0.02|0
8178238|0.999|0.003|32.17|1.8|2.38|0.02|2
8178310|1.0|0.001|32.49|1.56|2.43|0.02|0
8178600|1.0|0.001|30.98|1.62|2.4|0.02|0
8179058|0.999|0.006|54.05|3.39|2.66|0.03|0
8179075|1.0|0.001|32.63|1.77|2.42|0.02|0
8179214|1.0|0.001|47.18|1.43|2.59|0.02|0
8179973|0.991|0.028|219.21|11.89|3.27|0.02|0
8179978|1.0|0.001|42.21|1.39|2.53|0.02|0
8180354|0.994|0.015|8.01|0.27|1.8|0.02|2
8180375|1.0|0.003|120.17|3.46|3.01|0.01|0
8180550|1.0|0.001|31.95|1.38|2.42|0.02|0
8181509|1.0|0.001|36.45|1.65|2.48|0.02|0
8181591|1.0|0.001|34.26|1.18|2.45|0.02|0
8181700|1.0|0.001|47.06|1.46|2.59|0.01|0
8181816|1.0|0.002|91.18|2.63|2.88|0.01|0
8182110|0.959|0.074|15.27|1.11|2.09|0.03|2
8182196|0.849|0.449|30.91|1.14|2.46|0.02|1
8182722|1.0|0.002|99.88|2.89|2.93|0.01|2
8183086|1.0|0.001|50.44|1.6|2.62|0.02|0
8183363|1.0|0.001|40.39|1.37|2.52|0.02|0
8183476|1.0|0.001|32.77|1.51|2.43|0.02|0
8183588|1.0|0.001|42.0|1.35|2.53|0.02|0
8183655|0.606|0.356|81.39|19.45|2.85|0.1|1M
8183669|1.0|0.001|43.99|1.38|2.55|0.02|0
8183705|0.638|0.431|37.75|6.38|2.54|0.07|1M
8183723|0.609|0.386|23.71|1.88|2.3|0.04|1M
8183831|1.0|0.002|27.35|1.91|2.34|0.03|0
8187999|1.0|0.001|42.88|1.91|2.54|0.02|0
8188772|1.0|0.001|125.11|3.96|3.02|0.01|0
8189079|-99.0|-99.0|62.93|16.33|2.74|0.11|1
8189160|0.999|0.005|43.42|1.97|2.55|0.02|0
8189169|1.0|0.001|65.25|11.77|2.74|0.08|0
8189460|1.0|0.002|123.21|3.65|3.02|0.01|0
8190192|0.997|0.021|7.61|0.64|1.86|0.04|1
8191642|1.0|0.002|41.89|1.6|2.54|0.02|0
8191905|0.999|0.003|188.68|5.7|3.19|0.01|0
8191971|0.989|0.049|7.27|0.6|1.75|0.04|0
8192188|1.0|0.001|13.36|0.52|2.02|0.02|0
8192454|1.0|0.001|9.61|0.44|1.88|0.02|0
8192753|1.0|0.001|238.36|8.1|3.29|0.02|0
8192892|1.0|0.002|119.53|3.51|3.0|0.01|0
8193500|0.926|0.135|55.12|13.4|2.66|0.11|1
8193946|1.0|0.001|31.47|1.34|2.42|0.02|0
8194143|1.0|0.001|35.48|2.05|2.45|0.03|0
8195086|0.598|0.464|24.9|4.31|2.36|0.08|2M
8195153|1.0|0.001|70.43|2.2|2.76|0.01|0
8195258|0.99|0.018|212.52|6.75|3.25|0.02|0
8195595|1.0|0.001|67.35|2.0|2.74|0.01|0
8196436|1.0|0.001|40.19|1.46|2.51|0.02|0
8196817|1.0|0.001|157.46|4.7|3.11|0.01|0
8196870|1.0|0.003|32.99|1.5|2.43|0.02|0
8196889|1.0|0.001|31.91|2.1|2.43|0.03|0
8197162|0.998|0.006|29.08|3.16|2.36|0.05|0
8197192|1.0|0.001|46.49|1.65|2.64|0.02|1
8197210|1.0|0.001|47.08|1.82|2.59|0.02|0
8197217|0.999|0.006|9.39|0.38|1.86|0.02|0
8197673|0.929|0.101|71.95|6.91|2.77|0.04|0
8197674|0.96|0.204|24.49|1.02|2.29|0.02|0
8197719|1.0|0.001|103.29|3.83|2.94|0.02|0
8197739|0.627|0.363|32.88|6.38|2.45|0.08|1M
8197845|0.835|0.409|49.9|1.63|2.6|0.02|0
8197895|0.999|0.004|26.54|2.29|2.33|0.04|0
8197997|0.999|0.003|7.86|0.35|1.78|0.02|0
8210058|1.0|0.001|40.16|1.23|2.53|0.02|0
8210100|1.0|0.001|42.52|1.88|2.54|0.02|0
8210270|0.915|0.172|151.15|16.22|3.1|0.05|0
8210306|1.0|0.002|71.4|2.01|2.77|0.01|0
8210370|1.0|0.001|45.11|1.6|2.57|0.02|0
8210482|0.999|0.004|39.2|1.59|2.52|0.02|2
8210496|1.0|0.001|30.58|1.32|2.42|0.02|0
8210688|1.0|0.002|8.76|0.54|1.84|0.03|0
8211008|1.0|0.001|10.18|1.12|1.9|0.05|0
8211363|1.0|0.001|68.39|2.03|2.75|0.01|0
8211551|1.0|0.001|32.98|1.75|2.43|0.02|0
8211573|1.0|0.001|73.1|2.26|2.77|0.02|0
8211726|1.0|0.001|40.52|1.18|2.52|0.01|0
8212119|0.966|0.094|102.87|4.18|2.94|0.02|0
8212420|1.0|0.001|32.04|1.43|2.42|0.02|0
8212479|1.0|0.001|20.74|0.87|2.23|0.02|0
8212786|1.0|0.001|20.72|0.9|2.21|0.02|0
8213010|0.847|0.371|138.74|8.14|3.08|0.03|0
8213032|1.0|0.001|55.92|2.3|2.67|0.02|2
8213138|1.0|0.001|58.62|1.72|2.68|0.01|0
8213145|1.0|0.001|29.75|1.63|2.39|0.02|0
8213225|1.0|0.001|30.01|1.56|2.4|0.02|0
8213984|1.0|0.001|49.7|1.72|2.62|0.02|0
8214252|1.0|0.001|28.29|1.37|2.38|0.02|0
8214394|1.0|0.001|182.46|5.82|3.19|0.02|0
8216834|1.0|0.001|26.18|1.29|2.33|0.02|0
8216870|1.0|0.001|27.13|1.43|2.35|0.02|0
8217125|1.0|0.001|55.04|1.77|2.66|0.02|0
8217206|1.0|0.001|26.81|1.91|2.33|0.03|0
8217514|1.0|0.001|30.63|1.68|2.39|0.03|0
8217977|1.0|0.001|22.18|1.1|2.26|0.02|0
8218313|1.0|0.001|27.02|1.5|2.37|0.03|0
8218419|1.0|0.001|8.1|0.82|1.82|0.04|0
8218568|1.0|0.001|115.91|3.4|2.99|0.01|2
8218648|1.0|0.001|114.18|3.38|2.97|0.01|0
8218803|0.995|0.033|5.45|0.43|1.62|0.03|0
8218906|1.0|0.001|31.85|1.46|2.41|0.02|0
8219000|1.0|0.001|43.54|1.39|2.55|0.02|0
8219022|0.981|0.09|131.02|5.05|3.03|0.02|0
8219034|1.0|0.001|38.46|1.74|2.5|0.02|0
8219070|1.0|0.001|30.36|1.59|2.41|0.02|0
8219125|1.0|0.001|64.49|2.09|2.72|0.02|0
8219263|1.0|0.001|29.6|1.18|2.4|0.02|2
8219268|1.0|0.002|111.57|3.42|2.95|0.01|0
8219441|1.0|0.001|13.02|0.71|2.03|0.03|0
8219710|0.995|0.01|217.15|7.13|3.27|0.02|0
8219746|1.0|0.002|124.64|3.9|3.03|0.02|0
8221785|1.0|0.001|78.55|2.18|2.82|0.01|0
8221938|1.0|0.001|37.06|1.31|2.49|0.02|0
8222189|1.0|0.001|30.01|2.08|2.4|0.03|0
8222691|1.0|0.001|27.4|2.07|2.36|0.03|0
8222712|1.0|0.001|31.6|1.9|2.43|0.03|0
8222873|1.0|0.001|33.34|1.16|2.46|0.02|0
8222944|1.0|0.001|91.45|2.75|2.87|0.01|0
8223014|1.0|0.001|44.61|1.34|2.56|0.01|0
8223068|1.0|0.001|18.89|0.68|2.17|0.02|0
8223267|0.627|0.325|8.23|0.63|1.8|0.03|0M
8223432|0.958|0.065|253.21|22.88|3.33|0.04|0
8223463|1.0|0.001|129.39|3.98|3.03|0.01|0
8223927|1.0|0.001|52.63|1.41|2.63|0.01|0
8225689|0.673|0.352|111.93|21.82|2.98|0.09|0M
8225696|0.983|0.069|16.91|1.23|2.13|0.03|0
8225839|1.0|0.001|34.52|1.46|2.45|0.02|0
8225926|1.0|0.001|29.25|1.21|2.38|0.02|0
8226149|1.0|0.001|11.58|1.04|1.95|0.04|0
8226250|0.777|0.393|44.82|10.78|2.61|0.1|1
8226576|1.0|0.001|37.57|1.44|2.53|0.02|0
8226744|1.0|0.001|41.01|2.03|2.54|0.02|2
8227019|0.613|0.471|5.11|0.76|1.59|0.07|0M
8227312|1.0|0.001|22.88|1.14|2.27|0.02|0
8227736|1.0|0.001|29.9|1.52|2.41|0.02|0
8228275|0.531|0.488|18.68|10.01|2.24|0.23|2M
8228314|0.869|0.337|17.97|0.59|2.22|0.02|1
8228880|1.0|0.001|160.93|5.05|3.13|0.01|0
8229516|1.0|0.001|31.54|1.28|2.43|0.02|0
8230035|1.0|0.001|31.66|1.34|2.42|0.02|0
8230578|1.0|0.001|91.67|2.82|2.89|0.01|0
8230626|0.999|0.004|111.97|3.87|2.98|0.02|0
8231149|1.0|0.001|35.37|1.73|2.46|0.02|2
8231401|0.599|0.497|45.17|9.76|2.58|0.09|0M
8231947|1.0|0.001|8.05|0.34|1.8|0.02|0
8232017|1.0|0.001|48.76|1.35|2.6|0.01|0
8232056|0.98|0.029|202.04|26.87|3.24|0.06|0
8232262|1.0|0.001|70.91|2.53|2.77|0.02|0
8232851|1.0|0.001|48.67|1.52|2.6|0.01|0
8233569|0.88|0.297|5.65|0.26|1.63|0.02|0
8233708|0.835|0.245|212.76|23.28|3.27|0.05|0
8233742|1.0|0.002|21.06|1.43|2.22|0.03|0
8233775|1.0|0.001|81.44|2.26|2.83|0.01|0
8233881|0.998|0.004|213.1|6.44|3.27|0.02|0
8233917|1.0|0.001|29.18|1.59|2.37|0.02|0
8233939|0.978|0.038|11.63|1.12|1.94|0.04|0
8234203|1.0|0.001|8.23|0.3|1.8|0.02|0
8234394|1.0|0.001|36.43|1.78|2.47|0.02|0
8234436|1.0|0.001|27.48|1.1|2.37|0.02|0
8234545|1.0|0.001|34.02|1.28|2.45|0.02|0
8234865|1.0|0.002|27.1|2.02|2.34|0.03|0
8234900|1.0|0.001|164.92|5.23|3.14|0.01|0
8235013|1.0|0.001|29.88|1.59|2.39|0.02|0
8235144|1.0|0.001|154.47|4.67|3.1|0.01|0
8235448|1.0|0.001|31.04|1.57|2.4|0.02|0
8235839|0.939|0.147|159.96|16.84|3.14|0.05|0
8235991|1.0|0.001|109.69|3.07|2.96|0.01|0
8236050|1.0|0.001|30.14|1.3|2.41|0.02|0
8236134|1.0|0.001|31.15|1.34|2.42|0.02|0
8236170|0.642|0.458|245.18|35.03|3.31|0.06|0M
8236292|1.0|0.001|29.85|1.54|2.4|0.02|0
8236321|1.0|0.001|41.21|1.95|2.55|0.02|0
8240459|1.0|0.001|34.47|1.34|2.45|0.02|0
8241134|1.0|0.001|29.94|1.62|2.4|0.02|0
8241392|1.0|0.001|11.88|0.86|1.99|0.03|0
8241402|1.0|0.001|27.47|1.52|2.35|0.02|0
8241771|1.0|0.001|34.51|1.24|2.46|0.02|0
8242740|1.0|0.001|35.64|1.14|2.48|0.02|0
8242867|1.0|0.001|30.82|1.22|2.42|0.02|0
8243058|-99.0|-99.0|12.43|0.54|-99.0|-99.0|2
8243314|1.0|0.001|63.17|1.88|2.71|0.01|0
8243522|0.994|0.011|137.71|6.87|3.07|0.02|0
8243725|1.0|0.001|37.08|1.98|2.5|0.02|0
8243971|1.0|0.001|32.85|1.7|2.43|0.02|0
8244769|1.0|0.001|59.21|1.92|2.68|0.01|0
8245132|1.0|0.001|36.66|2.35|2.5|0.03|0
8245912|1.0|0.001|56.78|1.81|2.68|0.01|0
8246226|0.704|0.367|9.7|0.84|1.88|0.04|0M
8246635|1.0|0.001|41.72|1.4|2.53|0.02|0
8246648|-99.0|-99.0|19.37|6.33|2.24|0.14|1
8246664|0.927|0.131|17.22|0.89|2.13|0.02|0
8246995|1.0|0.001|38.84|1.22|2.51|0.02|0
8247218|0.983|0.087|18.08|1.12|2.16|0.03|0
8247364|1.0|0.001|71.2|2.31|2.76|0.02|0
8247647|0.784|0.304|45.5|8.37|2.63|0.08|1
8247770|1.0|0.001|21.84|0.72|2.29|0.01|1
8247851|1.0|0.001|42.34|1.44|2.55|0.02|0
8248041|1.0|0.001|73.94|2.1|2.78|0.01|0
8248351|1.0|0.001|30.27|1.46|2.4|0.02|0
8248948|1.0|0.001|31.49|1.63|2.4|0.02|0
8249073|0.966|0.178|31.34|1.17|2.41|0.02|1
8249563|0.813|0.38|31.65|1.9|2.45|0.03|1
8249714|1.0|0.001|52.17|1.54|2.62|0.01|0
8250069|0.987|0.045|196.31|6.1|3.22|0.02|0
8250333|1.0|0.001|51.63|1.51|2.63|0.01|0
8250489|1.0|0.001|46.79|1.43|2.58|0.01|0
8250520|1.0|0.001|48.91|1.66|2.62|0.02|0
8251079|1.0|0.004|34.92|3.33|2.47|0.04|0
8255058|0.845|0.306|84.13|11.42|2.85|0.06|0
8255956|1.0|0.001|49.32|1.66|2.61|0.02|0
8256020|1.0|0.001|139.52|4.36|3.06|0.01|0
8256572|0.979|0.039|153.07|14.68|3.11|0.04|0
8256991|0.631|0.457|196.13|8.42|3.22|0.02|0M
8257873|1.0|0.001|10.33|0.79|1.91|0.03|0
8258311|1.0|0.001|31.66|1.64|2.42|0.02|0
8258413|1.0|0.001|39.64|1.34|2.51|0.02|0
8258595|0.996|0.01|48.85|1.95|2.6|0.02|0
8258599|0.996|0.007|123.22|34.84|3.02|0.12|0
8258630|1.0|0.001|74.03|2.38|2.78|0.01|0
8258949|0.779|0.254|7.19|0.65|1.74|0.04|0
8259226|1.0|0.001|142.74|4.41|3.07|0.01|0
8260055|1.0|0.001|31.76|1.56|2.41|0.02|0
8260290|0.98|0.064|43.56|7.93|2.61|0.08|1
8260453|1.0|0.001|42.75|1.39|2.55|0.01|0
8260505|0.994|0.052|6.97|0.24|1.73|0.02|0
8260520|0.947|0.079|219.35|32.64|3.27|0.07|0
8260621|1.0|0.001|40.06|1.29|2.52|0.01|0
8260680|0.999|0.006|11.73|0.41|1.96|0.02|0
8260689|1.0|0.001|53.58|1.47|2.64|0.01|2
8262274|0.995|0.017|33.4|1.73|2.43|0.02|2
8262308|0.999|0.002|28.38|1.47|2.36|0.02|0
8262338|0.999|0.002|223.72|6.75|3.27|0.01|0
8263051|0.982|0.066|35.66|3.93|2.5|0.05|1
8263191|0.53|0.392|235.09|28.3|3.3|0.05|0M
8263331|-99.0|-99.0|18.36|5.66|2.22|0.13|1
8263475|1.0|0.003|143.01|4.45|3.09|0.02|0
8263801|1.0|0.001|58.98|1.83|2.69|0.01|0
8263823|0.999|0.005|9.78|0.42|1.88|0.02|0
8263826|0.999|0.006|35.63|1.47|2.46|0.02|0
8263872|0.79|0.255|10.26|0.54|1.91|0.02|0
8264001|1.0|0.001|24.03|1.24|2.29|0.02|0
8264006|1.0|0.001|31.28|1.57|2.4|0.02|0
8264074|1.0|0.001|169.55|5.14|3.14|0.01|2
8264079|1.0|0.001|191.64|5.64|3.2|0.01|0
8264345|0.958|0.142|31.96|1.18|2.4|0.02|0
8264410|1.0|0.003|30.69|2.47|2.39|0.04|0
8264592|1.0|0.001|99.6|3.28|2.93|0.01|0
8264847|1.0|0.001|32.33|1.3|2.42|0.02|0
8264896|1.0|0.001|55.08|1.58|2.66|0.01|0
8265098|1.0|0.001|46.59|1.44|2.59|0.01|0
8265101|1.0|0.001|24.73|1.07|2.29|0.02|0
8265141|0.998|0.006|44.24|1.44|2.57|0.01|0
8265154|0.993|0.012|213.06|6.62|3.25|0.02|0
8265183|1.0|0.001|32.86|1.62|2.41|0.02|0
8265278|1.0|0.001|52.78|1.42|2.63|0.01|0
8265801|0.81|0.412|50.3|2.18|2.58|0.02|0
8265807|0.933|0.274|5.67|0.19|1.62|0.02|2
8266460|1.0|0.001|38.86|1.38|2.51|0.02|0
8266463|1.0|0.001|50.87|9.42|2.67|0.08|1
8276880|1.0|0.001|68.02|2.04|2.75|0.02|0
8277043|1.0|0.001|81.38|2.33|2.82|0.01|0
8277362|1.0|0.001|31.09|1.53|2.39|0.02|0
8277430|1.0|0.001|34.54|1.14|2.44|0.02|0
8277539|1.0|0.001|40.77|1.24|2.53|0.02|0
8277658|0.999|0.003|17.22|1.02|2.14|0.03|0
8277832|0.998|0.005|64.33|2.1|2.73|0.02|0
8277848|1.0|0.001|27.93|1.44|2.36|0.02|0
8277879|1.0|0.001|90.28|2.56|2.88|0.01|0
8277914|1.0|0.001|24.61|1.31|2.3|0.02|0
8278036|1.0|0.002|71.47|2.15|2.77|0.02|0
8278491|1.0|0.001|97.38|2.7|2.91|0.01|0
8278493|0.998|0.012|161.17|5.01|3.12|0.02|0
8278906|1.0|0.001|27.85|1.94|2.36|0.03|0
8279254|0.995|0.015|120.74|3.51|3.01|0.01|0
8279949|1.0|0.001|236.46|11.77|3.3|0.02|0
8280070|1.0|0.001|33.83|1.21|2.44|0.02|0
8280382|0.98|0.084|71.53|2.86|2.78|0.02|0
8280407|1.0|0.002|95.42|3.1|2.91|0.02|0
8280417|1.0|0.001|32.49|1.88|2.43|0.03|0
8280560|1.0|0.002|128.57|3.95|3.04|0.02|0
8280636|0.991|0.017|240.0|9.59|3.31|0.02|0
8282536|1.0|0.001|27.55|1.4|2.34|0.02|0
8282807|0.837|0.423|39.0|1.84|2.54|0.02|1
8283117|0.951|0.109|197.57|7.35|3.23|0.02|0
8283356|1.0|0.001|133.21|4.18|3.04|0.02|0
8283646|1.0|0.001|66.57|1.97|2.74|0.01|0
8283958|1.0|0.001|32.25|1.59|2.42|0.02|0
8284032|1.0|0.001|37.52|1.38|2.49|0.02|0
8284056|1.0|0.001|60.93|1.9|2.69|0.02|0
8284425|1.0|0.001|34.11|1.27|2.48|0.02|2
8284457|1.0|0.001|33.74|2.14|2.44|0.03|0
8284510|1.0|0.001|46.23|1.51|2.58|0.02|0
8284682|1.0|0.001|26.94|1.74|2.34|0.03|0
8285008|1.0|0.001|31.33|1.25|2.42|0.02|0
8285025|1.0|0.001|16.55|0.79|2.12|0.02|0
8285086|1.0|0.001|35.56|1.3|2.47|0.02|0
8285510|1.0|0.001|25.95|1.39|2.33|0.02|0
8285613|1.0|0.001|31.89|1.25|2.43|0.02|0
8285712|1.0|0.001|12.82|0.87|2.01|0.03|0
8285729|0.996|0.01|107.17|3.56|2.97|0.02|2
8285804|1.0|0.002|191.31|5.85|3.21|0.02|0
8285845|1.0|0.002|137.19|4.18|3.06|0.02|0
8286018|0.937|0.16|227.21|36.29|3.3|0.07|0
8288152|0.995|0.031|5.95|0.28|1.66|0.02|0
8288164|1.0|0.001|28.24|1.4|2.36|0.02|0
8288228|1.0|0.001|27.65|1.36|2.37|0.02|0
8289334|1.0|0.001|81.66|2.48|2.83|0.02|0
8289592|1.0|0.001|28.35|1.58|2.38|0.03|0
8292085|0.995|0.009|181.65|19.2|3.19|0.05|0
8292681|1.0|0.001|46.55|1.67|2.59|0.02|0
8292829|1.0|0.001|173.91|5.36|3.18|0.02|0
8293158|1.0|0.001|32.81|1.77|2.43|0.02|0
8293291|1.0|0.001|53.22|1.83|2.64|0.02|0
8293294|0.995|0.013|270.13|28.62|3.36|0.05|0
8293299|0.998|0.006|152.17|4.93|3.11|0.02|0
8293345|1.0|0.001|8.95|0.31|1.84|0.02|0
8293631|1.0|0.001|40.85|1.18|2.55|0.01|0
8293686|1.0|0.001|10.47|0.78|1.91|0.03|0
8294131|1.0|0.001|31.94|1.27|2.44|0.02|0
8294193|1.0|0.001|26.57|1.15|2.36|0.02|2
8294220|0.843|0.43|37.04|1.99|2.51|0.02|1
8294303|1.0|0.002|8.77|0.56|1.84|0.03|0
8294475|1.0|0.001|32.27|1.23|2.44|0.02|0
8294679|1.0|0.001|48.83|1.39|2.6|0.01|0
8294684|0.999|0.004|47.95|1.4|2.63|0.01|1
8295006|1.0|0.001|57.06|1.59|2.68|0.01|0
8295007|1.0|0.001|27.95|2.51|2.35|0.04|0
8295268|0.695|0.436|7.99|0.37|1.78|0.02|0M
8295651|1.0|0.001|30.1|1.74|2.4|0.03|0
8296058|1.0|0.001|31.65|1.33|2.43|0.02|0
8296112|1.0|0.001|32.06|1.5|2.43|0.02|0
8296149|0.996|0.006|271.51|15.39|3.37|0.03|0
8296227|0.997|0.015|8.06|0.38|1.82|0.02|0
8296545|0.978|0.031|247.03|12.73|3.32|0.02|0
8296548|1.0|0.001|41.38|1.56|2.54|0.02|0
8296559|0.773|0.498|47.44|4.43|2.64|0.04|1M
8296709|1.0|0.001|13.29|1.12|2.02|0.04|0
8296729|1.0|0.001|48.38|1.36|2.59|0.01|0
8297376|1.0|0.001|30.6|1.78|2.41|0.03|0
8297507|1.0|0.001|32.96|1.59|2.45|0.02|0
8297855|1.0|0.001|17.99|0.67|2.17|0.02|2
8297860|1.0|0.001|32.74|1.5|2.44|0.02|0
8298041|1.0|0.001|39.43|1.51|2.52|0.02|0
8298495|0.978|0.078|58.32|1.75|2.68|0.02|1
8298507|1.0|0.001|59.2|1.8|2.69|0.02|0
8298818|0.907|0.119|214.54|21.43|3.27|0.04|0
8299311|1.0|0.001|69.75|2.05|2.77|0.01|0
8299489|1.0|0.001|139.11|4.57|3.06|0.01|0
8299794|1.0|0.001|42.19|1.62|2.57|0.02|0
8299922|1.0|0.001|85.88|2.53|2.86|0.01|0
8300692|1.0|0.001|27.46|1.35|2.36|0.02|0
8300747|1.0|0.001|16.83|0.89|2.13|0.02|0
8300873|0.992|0.031|11.78|0.51|1.97|0.02|0
8301083|1.0|0.001|104.3|2.84|2.94|0.01|0
8301180|0.992|0.013|220.91|7.31|3.27|0.02|0
8301418|0.993|0.065|33.02|1.4|2.45|0.02|0
8301905|1.0|0.003|139.2|4.38|3.07|0.01|0
8301953|1.0|0.001|40.24|1.23|2.54|0.02|0
8302107|1.0|0.001|22.92|1.02|2.26|0.02|0
8307149|1.0|0.001|73.08|2.4|2.77|0.01|0
8307548|1.0|0.001|105.67|3.66|2.95|0.02|0
8307615|1.0|0.001|34.36|1.19|2.47|0.02|0
8307630|1.0|0.001|32.41|1.76|2.43|0.02|0
8307791|0.999|0.005|107.33|3.12|2.95|0.01|0
8308088|1.0|0.001|33.43|1.31|2.45|0.02|0
8308533|0.903|0.132|55.25|11.76|2.71|0.09|1
8308639|1.0|0.001|107.59|3.13|2.96|0.01|0
8309466|1.0|0.001|183.55|5.62|3.19|0.02|0
8309890|1.0|0.001|53.74|1.78|2.64|0.02|0
8309936|0.957|0.102|9.71|0.95|1.82|0.04|0
8310100|1.0|0.001|36.41|1.74|2.48|0.02|0
8310792|1.0|0.001|112.55|3.84|2.98|0.02|0
8311058|1.0|0.001|55.42|1.82|2.66|0.02|0
8311101|0.573|0.479|113.86|4.16|3.01|0.02|1M
8311306|0.945|0.302|43.28|1.54|2.6|0.02|1
8311395|0.716|0.479|10.21|0.42|1.97|0.02|1M
8311932|1.0|0.001|33.55|1.29|2.44|0.02|0
8312170|1.0|0.001|37.55|1.45|2.5|0.02|2
8312324|1.0|0.001|54.34|1.47|2.64|0.01|0
8312388|1.0|0.001|45.5|1.76|2.58|0.02|0
8312458|0.935|0.179|9.92|0.98|1.88|0.04|0
8312512|1.0|0.001|103.49|2.91|2.93|0.01|0
8312990|0.745|0.445|21.03|2.76|2.22|0.06|2M
8313392|0.85|0.332|65.19|2.31|2.77|0.02|1
8313583|0.993|0.027|30.83|2.4|2.38|0.03|1
8314240|1.0|0.001|59.89|1.86|2.69|0.01|0
8314514|1.0|0.001|51.51|1.7|2.63|0.01|0
8314665|1.0|0.001|45.84|1.46|2.58|0.02|0
8315220|1.0|0.001|32.59|2.01|2.44|0.03|0
8315560|1.0|0.001|86.68|2.51|2.87|0.01|0
8315703|0.996|0.015|211.44|6.2|3.26|0.01|0
8315762|1.0|0.001|39.44|1.39|2.52|0.02|0
8315780|0.638|0.427|12.35|0.79|1.97|0.03|0M
8315796|1.0|0.001|100.37|2.96|2.92|0.01|0
8316412|1.0|0.001|106.75|3.16|2.94|0.01|0
8320535|0.999|0.002|33.01|1.92|2.44|0.03|2
8320663|1.0|0.001|40.57|1.23|2.52|0.02|0
8320904|0.583|0.445|194.84|21.54|3.22|0.05|0M
8321158|0.729|0.417|95.47|8.15|2.9|0.04|0M
8321334|0.983|0.026|7.8|0.63|1.78|0.04|0
8321680|1.0|0.003|25.26|1.25|2.3|0.02|0
8321959|1.0|0.001|32.02|1.64|2.43|0.02|0
8322417|0.961|0.257|33.34|1.3|2.46|0.02|1
8323295|1.0|0.002|125.83|4.87|3.01|0.02|0
8323311|0.97|0.091|6.95|0.34|1.76|0.02|0
8324636|1.0|0.001|35.08|1.28|2.46|0.02|0
8325208|0.636|0.528|11.74|0.66|1.96|0.03|0M
8325630|1.0|0.002|12.55|0.45|1.99|0.02|0
8325668|1.0|0.001|9.93|0.46|1.89|0.02|0
8325762|1.0|0.001|57.19|1.67|2.67|0.01|0
8325764|1.0|0.001|29.96|1.71|2.4|0.03|0
8325913|0.641|0.484|29.5|2.02|2.39|0.03|1M
8326009|0.982|0.071|27.37|1.26|2.4|0.02|1
8326357|1.0|0.001|28.29|1.49|2.37|0.02|0
8326469|1.0|0.001|112.61|4.11|2.98|0.02|0
8327115|0.999|0.004|39.96|1.57|2.5|0.02|0
8327201|1.0|0.001|148.72|4.53|3.1|0.02|0
8327292|0.963|0.076|166.1|14.42|3.14|0.04|0
8328014|1.0|0.001|85.45|2.82|2.86|0.02|0
8328091|0.998|0.009|250.85|9.97|3.33|0.02|0
8328178|1.0|0.001|96.42|2.96|2.9|0.02|0
8328348|1.0|0.001|54.5|1.5|2.65|0.01|0
8328390|1.0|0.001|84.07|2.34|2.84|0.01|0
8328668|1.0|0.001|100.61|3.27|2.92|0.01|0
8329095|1.0|0.001|51.8|2.24|2.63|0.02|0
8329743|1.0|0.001|61.58|1.63|2.7|0.01|0
8329820|0.959|0.204|183.65|6.78|3.19|0.02|0
8329822|0.934|0.134|36.72|2.53|2.46|0.03|0
8329894|1.0|0.001|82.12|2.7|2.84|0.01|0
8329930|0.993|0.021|31.1|1.9|2.39|0.03|0
8330073|1.0|0.001|100.74|3.06|2.92|0.01|0
8330116|1.0|0.001|45.43|1.33|2.56|0.01|0
8330143|0.998|0.005|58.35|2.05|2.66|0.02|0
8330245|0.998|0.008|17.2|0.64|2.12|0.02|0
8330341|1.0|0.001|30.87|1.25|2.39|0.02|0
8330371|-99.0|-99.0|8.83|0.61|-99.0|-99.0|2
8330431|0.998|0.009|31.9|1.81|2.4|0.03|0
8330598|1.0|0.001|41.65|1.35|2.54|0.01|0
8330620|0.993|0.036|17.88|0.68|2.14|0.02|0
8330661|1.0|0.001|49.43|1.34|2.6|0.01|0
8330748|1.0|0.001|56.21|1.57|2.66|0.01|0
8330793|0.963|0.107|119.01|19.85|3.09|0.07|1
8330924|0.999|0.003|41.69|1.62|2.53|0.02|0
8331001|0.698|0.399|120.92|9.03|2.99|0.03|0M
8331069|1.0|0.002|48.1|1.45|2.58|0.02|0
8331591|0.963|0.125|7.62|0.29|1.75|0.02|2
8331904|0.999|0.003|35.64|2.6|2.47|0.03|0
8332266|1.0|0.001|61.08|2.02|2.7|0.01|0
8332547|0.982|0.051|43.27|11.1|2.6|0.11|1
8333099|0.796|0.385|245.62|21.62|3.32|0.04|0
8343654|1.0|0.001|31.23|1.38|2.4|0.02|0
8343745|1.0|0.001|35.59|1.11|2.46|0.02|0
8343854|1.0|0.001|30.35|1.28|2.41|0.02|0
8343990|0.993|0.026|10.73|0.68|1.92|0.03|0
8344169|0.996|0.007|101.78|3.28|2.93|0.02|0
8344513|1.0|0.001|32.61|1.17|2.43|0.02|0
8344592|1.0|0.002|142.6|4.21|3.08|0.01|0
8344890|0.999|0.004|14.64|1.25|2.06|0.04|0
8345153|0.973|0.086|81.5|2.54|2.85|0.02|0
8345160|1.0|0.001|29.03|3.02|2.38|0.05|0
8345290|1.0|0.001|31.71|1.29|2.42|0.02|0
8345473|1.0|0.001|37.11|2.74|2.47|0.03|0
8345515|1.0|0.001|108.82|3.14|2.95|0.01|0
8345869|1.0|0.002|139.01|4.46|3.08|0.02|0
8346038|1.0|0.001|58.07|1.81|2.67|0.02|0
8346067|1.0|0.001|193.53|6.76|3.23|0.02|0
8346238|1.0|0.001|31.73|1.7|2.41|0.02|0
8346507|0.517|0.526|14.63|0.65|2.06|0.02|2M
8346778|1.0|0.001|49.74|1.67|2.62|0.02|0
8348568|1.0|0.001|32.42|1.23|2.43|0.02|2
8348765|1.0|0.001|47.15|1.7|2.59|0.02|0
8349031|0.901|0.111|156.46|6.15|3.12|0.02|0
8349145|0.999|0.003|223.47|6.8|3.28|0.02|0
8349297|1.0|0.001|81.69|2.31|2.84|0.01|0
8349350|1.0|0.001|29.23|1.97|2.38|0.03|0
8349379|1.0|0.001|31.24|1.53|2.43|0.02|0
8349732|1.0|0.001|138.24|4.27|3.06|0.02|0
8350024|0.81|0.349|211.49|23.02|3.25|0.05|0
8350257|0.854|0.36|220.92|7.2|3.27|0.02|0
8350347|1.0|0.001|80.85|2.34|2.84|0.01|0
8350443|1.0|0.001|28.75|1.71|2.38|0.03|0
8350593|1.0|0.001|30.81|1.23|2.43|0.02|0
8350639|0.968|0.05|219.61|12.88|3.28|0.03|0
8350645|1.0|0.001|54.15|1.5|2.65|0.01|0
8350788|0.984|0.041|63.85|2.11|2.77|0.02|2
8350839|1.0|0.001|145.35|4.36|3.1|0.02|0
8350894|1.0|0.001|13.03|0.53|2.03|0.02|0
8351461|1.0|0.001|31.27|1.52|2.43|0.02|0
8351477|0.999|0.003|220.11|6.87|3.28|0.02|0
8351962|0.982|0.061|86.73|3.13|2.87|0.02|2
8352333|0.525|0.492|138.86|8.13|3.1|0.03|0M
8352450|1.0|0.003|127.58|3.74|3.04|0.01|0
8352528|0.909|0.292|4.68|0.38|1.54|0.04|2
8352623|1.0|0.001|69.53|2.05|2.77|0.01|0
8352731|0.98|0.064|268.4|19.84|3.36|0.03|0
8352953|0.999|0.003|181.05|36.49|3.19|0.09|0
8352976|1.0|0.001|32.95|2.57|2.43|0.03|0
8354657|1.0|0.002|100.84|2.88|2.93|0.01|0
8354896|1.0|0.001|97.66|2.9|2.92|0.01|0
8355034|1.0|0.001|32.09|1.44|2.43|0.02|0
8355289|0.967|0.051|287.29|13.44|3.39|0.02|0
8355654|1.0|0.001|26.59|1.22|2.36|0.02|0
8357677|1.0|0.001|41.99|1.27|2.55|0.02|0
8357852|1.0|0.001|34.17|1.29|2.44|0.02|0
8358044|1.0|0.001|25.5|1.04|2.34|0.02|0
8358166|0.998|0.01|31.1|2.31|2.44|0.03|1
8358168|1.0|0.001|30.34|1.6|2.41|0.02|0
8358665|1.0|0.001|18.64|0.75|2.17|0.02|0
8358990|1.0|0.001|91.51|2.64|2.88|0.01|0
8359027|1.0|0.001|33.33|1.23|2.45|0.02|0
8359169|1.0|0.001|55.13|1.5|2.66|0.01|0
8359180|1.0|0.001|33.5|1.41|2.43|0.02|0
8359476|0.952|0.192|9.29|0.74|1.86|0.04|0
8359529|1.0|0.001|97.04|2.75|2.91|0.01|0
8359997|1.0|0.001|30.34|1.49|2.38|0.02|0
8360297|1.0|0.001|82.55|2.33|2.83|0.01|0
8360334|1.0|0.001|31.14|1.35|2.4|0.02|0
8360807|1.0|0.001|37.28|1.12|2.49|0.02|0
8360912|1.0|0.001|30.85|1.89|2.42|0.03|0
8360947|1.0|0.001|36.53|1.75|2.49|0.02|0
8361030|1.0|0.001|68.32|2.15|2.75|0.02|0
8361046|1.0|0.001|51.03|1.46|2.63|0.01|0
8361552|1.0|0.002|199.51|6.33|3.23|0.02|0
8361624|1.0|0.001|32.28|1.22|2.43|0.02|0
8361737|1.0|0.003|34.21|2.0|2.47|0.03|0
8361996|1.0|0.001|30.9|1.43|2.41|0.02|0
8362089|1.0|0.001|33.15|1.47|2.44|0.02|0
8362163|1.0|0.001|27.03|1.44|2.34|0.02|0
8362623|1.0|0.001|106.12|3.02|2.94|0.01|0
8362790|1.0|0.001|58.09|1.81|2.68|0.02|0
8363050|1.0|0.001|35.17|1.24|2.47|0.02|0
8363148|0.974|0.16|46.88|1.56|2.6|0.02|2
8363240|0.993|0.013|229.34|7.95|3.3|0.02|0
8363272|1.0|0.001|93.15|2.67|2.89|0.01|0
8363443|1.0|0.001|30.34|1.94|2.39|0.03|0
8363533|0.991|0.025|12.97|0.95|2.0|0.03|0
8363613|1.0|0.001|42.28|1.36|2.54|0.01|0
8363955|0.995|0.015|15.33|1.08|2.09|0.03|0
8364093|1.0|0.001|44.22|1.32|2.58|0.02|0
8364179|1.0|0.001|60.83|1.88|2.71|0.02|0
8364337|1.0|0.001|55.79|1.65|2.67|0.01|0
8364363|1.0|0.001|37.88|1.62|2.5|0.02|0
8364550|1.0|0.001|37.35|1.15|2.5|0.02|0
8364578|1.0|0.001|30.44|1.26|2.4|0.02|0
8364786|1.0|0.001|60.08|2.12|2.7|0.02|0
8365018|1.0|0.001|96.89|3.0|2.91|0.01|0
8365043|1.0|0.001|32.24|1.18|2.44|0.02|0
8365052|1.0|0.001|56.5|1.84|2.68|0.01|0
8365522|1.0|0.001|54.5|1.58|2.66|0.01|0
8365782|1.0|0.001|83.86|2.97|2.85|0.02|0
8365829|1.0|0.001|29.64|1.44|2.4|0.02|0
8365859|1.0|0.001|31.82|1.56|2.43|0.02|0
8365896|1.0|0.001|34.63|1.15|2.47|0.02|0
8365908|1.0|0.001|27.58|2.0|2.37|0.03|0
8365909|1.0|0.001|39.37|1.28|2.5|0.01|0
8366220|1.0|0.001|12.78|0.49|2.02|0.02|0
8366239|1.0|0.001|182.94|5.81|3.18|0.01|0
8366262|1.0|0.001|66.09|2.2|2.74|0.02|0
8366486|1.0|0.001|39.88|1.6|2.52|0.02|0
8366738|0.989|0.012|186.77|8.02|3.2|0.02|0
8366758|1.0|0.001|28.79|1.9|2.37|0.03|0
8367113|0.786|0.291|82.3|18.54|2.89|0.1|1
8367146|0.998|0.009|25.39|1.74|2.31|0.03|0
8367834|1.0|0.001|25.67|1.76|2.32|0.03|0
8373476|1.0|0.001|34.02|1.33|2.48|0.02|2
8373665|0.83|0.226|47.69|2.67|2.64|0.03|1
8373697|1.0|0.001|7.83|0.46|1.78|0.03|0
8374008|1.0|0.001|32.76|1.75|2.44|0.02|0
8374062|1.0|0.001|33.4|1.11|2.46|0.02|0
8374104|1.0|0.001|68.94|2.15|2.76|0.01|0
8374186|0.881|0.239|4.95|0.31|1.58|0.03|0
8374394|1.0|0.001|101.86|2.92|2.93|0.01|0
8375240|1.0|0.001|52.32|1.82|2.63|0.02|0
8376131|1.0|0.001|46.37|1.31|2.59|0.01|0
8376367|1.0|0.001|45.98|1.3|2.59|0.01|0
8376905|0.986|0.019|216.21|14.64|3.26|0.03|0
8377116|1.0|0.001|32.41|1.85|2.42|0.03|0
8377200|1.0|0.001|36.04|1.83|2.47|0.02|0
8377500|1.0|0.001|70.68|2.55|2.76|0.02|0
8377714|0.975|0.174|42.66|3.71|2.5|0.04|1
8377727|1.0|0.001|41.45|1.47|2.54|0.02|0
8377741|0.873|0.286|207.23|9.99|3.25|0.02|0
8377962|1.0|0.002|132.84|3.85|3.04|0.01|0
8377969|1.0|0.001|39.13|1.33|2.51|0.02|2
8378014|1.0|0.001|34.67|1.31|2.47|0.02|0
8378363|1.0|0.001|48.57|1.62|2.61|0.02|0
8378462|1.0|0.001|91.14|2.84|2.88|0.01|0
8378481|1.0|0.001|63.58|2.11|2.72|0.02|0
8378545|1.0|0.001|50.17|1.81|2.63|0.02|0
8378653|1.0|0.001|90.94|2.76|2.88|0.01|0
8378675|1.0|0.001|22.28|1.82|2.28|0.04|0
8379206|1.0|0.001|43.0|1.22|2.55|0.01|0
8379490|1.0|0.001|39.24|1.31|2.51|0.02|0
8379613|1.0|0.001|65.04|2.05|2.73|0.01|0
8379961|1.0|0.001|40.4|2.02|2.52|0.02|0
8379965|0.695|0.468|5.04|0.4|1.58|0.04|0M
8380195|0.978|0.147|32.76|1.3|2.47|0.02|1
8380242|1.0|0.001|33.85|1.47|2.45|0.02|0
8380282|1.0|0.001|34.79|1.32|2.47|0.02|0
8380496|1.0|0.001|33.48|1.6|2.44|0.02|0
8381246|1.0|0.001|85.63|2.36|2.84|0.01|0
8381442|1.0|0.001|32.84|1.36|2.42|0.02|0
8381505|1.0|0.001|8.37|0.46|1.82|0.02|0
8381622|0.999|0.008|120.56|3.39|3.01|0.01|0
8381865|1.0|0.001|32.36|1.87|2.43|0.03|0
8382339|1.0|0.001|45.44|1.41|2.57|0.01|0
8382424|1.0|0.001|37.84|1.79|2.49|0.02|2
8385961|1.0|0.001|53.46|1.65|2.63|0.01|0
8386120|0.998|0.008|32.78|2.65|2.47|0.04|2
8386211|-99.0|-99.0|19.74|0.91|-99.0|-99.0|2
8386283|0.999|0.002|140.57|4.27|3.07|0.01|0
8386337|1.0|0.001|64.28|2.29|2.72|0.02|0
8386344|1.0|0.001|30.64|1.86|2.4|0.03|0
8386537|1.0|0.001|32.17|2.08|2.42|0.03|0
8386625|1.0|0.001|88.46|2.79|2.87|0.02|0
8386719|1.0|0.001|72.42|2.01|2.78|0.01|0
8386921|1.0|0.001|26.17|1.32|2.33|0.02|0
8386997|0.999|0.004|24.14|2.02|2.28|0.04|0
8387412|1.0|0.001|7.54|0.33|1.76|0.02|0
8387668|0.997|0.008|229.69|7.32|3.28|0.02|0
8387890|1.0|0.001|53.57|1.69|2.64|0.02|0
8388250|1.0|0.001|34.06|2.05|2.43|0.03|0
8388399|1.0|0.001|84.24|4.02|2.85|0.02|0
8388814|0.986|0.017|183.55|29.62|3.19|0.07|0
8388920|1.0|0.001|47.11|1.54|2.59|0.02|0
8388971|0.998|0.007|32.62|1.4|2.37|0.02|1
8389200|1.0|0.001|60.47|2.13|2.7|0.02|0
8389387|1.0|0.001|26.86|1.91|2.34|0.03|0
8389696|1.0|0.001|26.77|1.38|2.33|0.02|0
8389938|1.0|0.001|39.42|1.68|2.5|0.02|0
8390612|1.0|0.001|45.27|1.63|2.58|0.02|0
8390838|1.0|0.001|54.1|2.3|2.65|0.02|0
8391175|1.0|0.001|86.76|2.59|2.85|0.01|0
8391532|1.0|0.001|57.74|1.87|2.68|0.01|0
8391545|1.0|0.001|154.86|4.57|3.11|0.01|0
8391705|0.986|0.063|46.21|5.67|2.6|0.05|2
8393874|0.804|0.388|131.21|15.58|3.04|0.05|0
8393914|1.0|0.001|30.5|1.38|2.4|0.02|0
8394035|1.0|0.001|76.37|2.29|2.81|0.01|0
8394047|1.0|0.001|43.56|1.55|2.55|0.02|0
8394175|1.0|0.001|117.67|3.41|2.98|0.01|0
8394497|1.0|0.001|74.91|2.31|2.8|0.01|0
8394780|0.882|0.266|91.89|10.6|2.89|0.05|0
8395097|1.0|0.001|44.14|1.22|2.55|0.01|0
8395153|1.0|0.001|47.66|1.33|2.59|0.01|0
8395466|1.0|0.001|69.17|2.34|2.77|0.02|0
8395516|0.797|0.466|34.06|2.31|2.48|0.03|1M
8395903|1.0|0.001|86.25|2.72|2.86|0.01|0
8395949|0.992|0.022|265.53|10.84|3.35|0.02|0
8396105|0.98|0.046|215.1|8.01|3.25|0.02|0
8396331|1.0|0.001|41.87|1.33|2.54|0.02|0
8396782|1.0|0.001|84.72|2.34|2.85|0.01|0
8397081|1.0|0.001|69.98|2.27|2.77|0.01|0
8397817|0.995|0.016|6.69|0.26|1.72|0.02|0
8408920|1.0|0.001|7.79|0.32|1.78|0.02|0
8408974|1.0|0.001|28.89|1.43|2.37|0.02|0
8408976|1.0|0.003|25.39|0.93|2.33|0.02|0
8409525|0.999|0.004|210.55|6.52|3.25|0.02|0
8409750|-99.0|-99.0|202.22|6.8|3.24|0.02|0
8409758|0.978|0.045|198.38|6.61|3.23|0.02|0
8409771|0.934|0.201|123.66|3.58|3.03|0.01|0
8409983|1.0|0.001|32.17|1.54|2.42|0.02|0
8410006|1.0|0.001|29.49|1.65|2.38|0.03|0
8410413|1.0|0.001|35.55|1.25|2.47|0.02|0
8410437|1.0|0.001|61.42|1.8|2.7|0.01|0
8410529|1.0|0.001|31.69|1.42|2.41|0.02|0
8410637|1.0|0.001|46.08|1.43|2.57|0.01|0
8410679|1.0|0.001|25.19|0.92|2.32|0.02|0
8410770|1.0|0.001|45.37|1.34|2.57|0.01|0
8410818|1.0|0.001|44.16|1.65|2.57|0.02|0
8410890|1.0|0.001|34.3|1.51|2.45|0.02|0
8411053|1.0|0.001|29.66|2.15|2.39|0.03|0
8411296|0.978|0.069|12.02|0.45|2.01|0.02|2
8411446|1.0|0.001|29.78|1.18|2.41|0.02|0
8411503|0.997|0.008|264.67|19.28|3.34|0.03|0
8411792|1.0|0.001|42.74|1.54|2.56|0.02|0
8414116|0.978|0.087|5.08|0.35|1.58|0.03|0
8414303|1.0|0.001|107.28|3.04|2.97|0.01|0
8414340|1.0|0.002|109.49|3.32|2.96|0.02|0
8414512|1.0|0.001|32.8|1.36|2.43|0.02|0
8414518|1.0|0.001|58.85|1.91|2.69|0.01|2
8414577|0.957|0.076|195.5|19.68|3.22|0.04|0
8414812|0.52|0.489|197.18|35.54|3.23|0.08|0M
8414815|1.0|0.001|31.12|1.42|2.41|0.02|0
8415016|0.997|0.016|22.67|1.21|2.26|0.02|0
8415501|1.0|0.001|32.66|1.38|2.43|0.02|0
8415544|0.996|0.008|240.06|9.77|3.32|0.02|0
8415616|1.0|0.001|10.85|0.7|1.94|0.03|0
8415729|1.0|0.001|63.89|1.85|2.71|0.01|0
8415741|0.874|0.14|262.79|31.19|3.35|0.05|0
8416176|0.917|0.175|128.93|8.52|3.04|0.03|0
8416447|1.0|0.001|69.42|2.21|2.76|0.01|0
8416927|0.998|0.012|175.14|5.3|3.18|0.02|0
8417027|1.0|0.001|32.24|1.4|2.43|0.02|0
8417113|0.99|0.015|220.44|15.55|3.27|0.03|0
8417184|1.0|0.001|11.0|0.69|1.93|0.03|0
8417232|0.99|0.016|168.03|10.28|3.16|0.03|0
8417483|0.798|0.212|118.96|6.49|3.01|0.02|0
8417711|1.0|0.001|39.15|1.23|2.51|0.01|0
8417876|0.849|0.358|172.34|29.57|3.17|0.07|0
8417929|1.0|0.001|104.35|2.99|2.96|0.01|0
8418027|0.998|0.007|123.26|3.58|3.02|0.01|0
8418309|1.0|0.001|117.36|3.67|2.99|0.01|0
8418352|0.999|0.003|161.57|5.04|3.13|0.02|2
8418437|1.0|0.001|28.75|1.57|2.4|0.02|0
8418615|0.999|0.002|220.63|7.11|3.27|0.02|0
8420566|0.554|0.533|178.86|30.5|3.18|0.07|0M
8420770|1.0|0.001|31.19|1.6|2.41|0.02|0
8420829|0.997|0.023|46.98|1.59|2.59|0.02|0
8420916|1.0|0.001|77.43|2.26|2.81|0.01|0
8420954|1.0|0.001|83.81|2.46|2.85|0.01|0
8421067|0.858|0.215|168.79|20.29|3.16|0.05|0
8422647|1.0|0.002|141.24|4.13|3.08|0.01|0
8422693|1.0|0.001|32.61|1.4|2.44|0.02|0
8423171|1.0|0.001|89.84|2.53|2.88|0.01|0
8423426|1.0|0.001|51.26|1.37|2.62|0.01|0
8423708|1.0|0.002|145.94|4.3|3.08|0.01|0
8423770|1.0|0.001|25.19|0.92|2.33|0.02|0
8423776|0.976|0.076|252.47|8.24|3.33|0.02|0
8423797|0.995|0.016|5.62|0.39|1.62|0.03|0
8423836|1.0|0.001|31.96|1.23|2.43|0.02|0
8424298|1.0|0.001|156.61|4.96|3.11|0.01|0
8424345|0.978|0.066|135.01|17.12|3.07|0.06|0
8424501|0.998|0.005|182.11|6.79|3.2|0.02|0
8424590|1.0|0.001|32.53|1.37|2.44|0.02|0
8424785|1.0|0.001|29.66|1.97|2.39|0.03|0
8425211|1.0|0.002|193.19|5.93|3.22|0.02|0
8425420|1.0|0.002|45.33|1.45|2.58|0.02|0
8425507|1.0|0.001|49.64|1.34|2.61|0.01|0
8425633|1.0|0.001|68.43|2.17|2.76|0.02|0
8425933|1.0|0.001|33.62|1.34|2.44|0.02|0
8426108|1.0|0.001|20.9|0.81|2.22|0.02|0
8426672|1.0|0.001|194.81|5.97|3.21|0.01|0
8426743|1.0|0.001|41.16|1.54|2.53|0.02|0
8426868|1.0|0.001|19.81|0.77|2.2|0.02|0
8426901|1.0|0.001|39.92|1.5|2.52|0.02|0
8427166|0.985|0.066|26.12|5.83|2.28|0.1|0
8427528|0.798|0.406|102.97|6.55|2.98|0.03|1
8427534|1.0|0.002|101.62|3.06|2.92|0.02|0
8427903|0.89|0.247|15.7|1.08|2.09|0.03|0
8428095|1.0|0.001|55.92|1.57|2.66|0.01|0
8428146|0.931|0.127|246.18|21.45|3.32|0.04|0
8428638|1.0|0.001|33.68|1.22|2.45|0.02|0
8428751|0.999|0.006|16.88|0.71|2.2|0.02|1
8428756|1.0|0.003|19.96|1.1|2.2|0.03|0
8429285|0.999|0.003|148.59|4.43|3.1|0.02|0
8429299|1.0|0.001|32.66|1.2|2.44|0.02|0
8429471|1.0|0.001|38.48|1.77|2.51|0.02|0
8429662|0.757|0.333|139.21|5.22|3.07|0.02|0
8429700|1.0|0.001|33.95|1.33|2.45|0.02|2
8429927|0.998|0.004|58.53|1.63|2.69|0.01|1
8429977|0.999|0.005|131.54|4.01|3.05|0.02|0
8430504|1.0|0.001|57.21|1.66|2.66|0.01|0
8431063|1.0|0.001|55.01|1.5|2.65|0.01|0
8431083|0.996|0.019|120.83|3.71|3.01|0.02|0
8431241|1.0|0.001|33.57|1.42|2.44|0.02|0
8431479|1.0|0.001|62.0|1.77|2.71|0.01|0
8431695|1.0|0.001|63.55|2.14|2.72|0.02|0
8431875|1.0|0.001|26.43|1.03|2.35|0.02|0
8431946|1.0|0.001|29.35|1.19|2.38|0.02|0
8432198|0.999|0.003|270.25|12.25|3.37|0.02|0
8432219|1.0|0.001|44.38|1.4|2.57|0.01|0
8432239|1.0|0.001|50.37|1.57|2.61|0.01|0
8432800|1.0|0.001|133.69|4.15|3.04|0.01|0
8432910|0.999|0.002|179.69|5.85|3.19|0.02|0
8433099|1.0|0.001|29.68|1.78|2.39|0.03|0
8435606|0.977|0.095|5.88|0.26|1.66|0.02|0
8435651|1.0|0.001|27.54|1.36|2.36|0.02|0
8440248|1.0|0.001|152.43|4.59|3.1|0.01|0
8440367|1.0|0.001|44.96|1.38|2.57|0.02|0
8440983|1.0|0.001|44.09|1.54|2.56|0.02|0
8441160|0.999|0.003|7.45|0.37|1.76|0.02|0
8441683|1.0|0.001|44.69|1.27|2.56|0.01|0
8442463|0.977|0.027|213.08|18.63|3.25|0.04|0
8443193|1.0|0.001|33.27|1.73|2.44|0.02|0
8445172|0.989|0.022|213.71|10.57|3.26|0.02|0
8445641|1.0|0.001|87.7|2.68|2.86|0.02|0
8445780|1.0|0.001|38.75|2.07|2.48|0.02|0
8445814|1.0|0.001|23.26|1.03|2.27|0.02|0
8446093|0.999|0.003|13.93|0.73|2.05|0.02|0
8446133|0.939|0.115|8.86|0.78|1.84|0.04|0
8446192|0.981|0.029|244.64|10.45|3.32|0.02|0
8446353|0.997|0.011|6.4|0.24|1.68|0.02|0
8446627|0.975|0.054|231.45|9.31|3.29|0.02|0
8447092|1.0|0.001|133.59|4.12|3.05|0.02|0
8450399|1.0|0.001|97.05|2.95|2.91|0.02|0
8450413|1.0|0.003|18.26|0.7|2.16|0.02|0
8450468|0.712|0.562|28.57|2.65|2.43|0.04|2M
8451486|0.996|0.017|128.69|3.74|3.02|0.01|0
8451941|1.0|0.001|37.27|1.69|2.48|0.02|0
8452238|1.0|0.001|63.1|2.18|2.71|0.02|0
8452582|1.0|0.001|32.81|1.38|2.43|0.02|0
8452675|0.662|0.477|5.71|0.43|1.65|0.03|0M
8453324|1.0|0.001|62.87|2.6|2.72|0.02|0
8453896|1.0|0.001|108.08|3.18|2.95|0.01|0
8454209|1.0|0.001|16.55|0.86|2.12|0.02|0
8454588|0.999|0.005|11.2|0.49|1.94|0.02|0
8454772|1.0|0.001|11.72|0.44|1.96|0.02|0
8455370|0.907|0.222|5.82|0.22|1.67|0.02|0
8456004|0.98|0.071|24.88|4.53|2.3|0.08|0
8456687|1.0|0.001|32.19|2.0|2.42|0.03|0
8457086|1.0|0.001|45.5|2.21|2.57|0.02|0
8458124|1.0|0.001|149.15|4.52|3.09|0.01|0
8458459|1.0|0.002|209.88|6.59|3.24|0.01|0
8458519|1.0|0.001|29.71|1.57|2.38|0.02|0
8458760|0.549|0.523|7.31|0.53|1.75|0.03|0M
8458844|1.0|0.001|31.93|1.49|2.41|0.02|0
8458954|1.0|0.002|132.67|3.83|3.04|0.01|0
8458967|0.883|0.278|34.59|3.71|2.5|0.05|1
8459085|1.0|0.002|193.17|6.12|3.21|0.01|0
8459156|0.897|0.256|5.92|0.27|1.66|0.02|0
8460470|1.0|0.001|105.88|3.52|2.94|0.02|0
8460569|1.0|0.001|14.25|0.48|2.05|0.02|0
8460634|1.0|0.001|48.44|4.75|2.6|0.04|0
8460684|1.0|0.001|47.06|1.61|2.6|0.02|0
8461359|1.0|0.001|33.98|2.14|2.44|0.03|0
8461449|1.0|0.001|57.76|1.56|2.68|0.01|0
8461496|0.68|0.392|20.51|1.22|2.28|0.03|2M
8461591|0.997|0.008|21.49|1.07|2.24|0.02|0
8461659|1.0|0.001|61.54|1.78|2.72|0.01|0
8461876|1.0|0.001|35.35|1.14|2.46|0.01|0
8462113|1.0|0.002|13.63|0.51|2.04|0.02|0
8462775|1.0|0.001|43.84|2.59|2.56|0.03|0
8462934|1.0|0.001|71.87|2.11|2.78|0.01|0
8463312|0.968|0.112|59.93|10.71|2.7|0.08|0
8463380|1.0|0.001|46.25|1.87|2.54|0.02|0
8474340|0.999|0.004|22.95|1.18|2.29|0.02|0
8474506|1.0|0.001|39.66|1.16|2.51|0.01|0
8474915|-99.0|-99.0|128.23|24.07|3.04|0.08|0
8474990|1.0|0.001|24.89|1.34|2.31|0.02|0
8475025|1.0|0.001|112.39|3.4|2.97|0.02|0
8475164|1.0|0.001|31.92|1.26|2.42|0.02|0
8475511|1.0|0.001|13.6|0.62|2.04|0.02|0
8475684|0.999|0.002|165.21|5.58|3.14|0.02|0
8475844|1.0|0.001|27.66|1.4|2.37|0.02|0
8475872|1.0|0.001|30.89|2.03|2.41|0.03|0
8476117|0.988|0.024|215.97|24.94|3.27|0.05|0
8476202|1.0|0.001|109.63|3.24|2.95|0.01|0
8476245|1.0|0.001|12.04|0.74|2.0|0.03|0
8476554|1.0|0.001|60.57|2.01|2.69|0.02|0
8478436|1.0|0.001|31.08|1.91|2.41|0.03|0
8478478|1.0|0.001|17.97|0.77|2.15|0.02|0
8478550|1.0|0.001|30.76|1.46|2.4|0.02|0
8478783|1.0|0.001|25.65|1.07|2.33|0.02|0
8479182|1.0|0.001|35.62|1.44|2.46|0.02|0
8479197|0.998|0.009|115.22|3.67|2.99|0.02|2
8479301|1.0|0.001|127.08|4.61|3.02|0.02|0
8479383|1.0|0.001|32.71|2.29|2.43|0.03|0
8479780|1.0|0.001|40.06|1.61|2.53|0.02|0
8480097|1.0|0.001|203.02|6.39|3.23|0.02|0
8480205|1.0|0.001|49.68|1.36|2.6|0.01|0
8480233|1.0|0.001|30.93|1.51|2.4|0.02|0
8480313|1.0|0.001|28.44|1.36|2.37|0.02|0
8480342|0.977|0.028|232.79|7.58|3.31|0.02|0
8480446|1.0|0.002|10.4|1.07|1.91|0.05|0
8480808|1.0|0.001|38.35|1.16|2.51|0.02|0
8481174|1.0|0.001|28.34|1.68|2.37|0.03|0
8481716|0.999|0.004|201.08|6.31|3.24|0.02|0
8481765|1.0|0.001|34.98|1.42|2.45|0.02|0
8482229|0.998|0.007|200.77|6.52|3.24|0.02|0
8482522|1.0|0.001|33.51|1.55|2.44|0.02|0
8482566|1.0|0.001|23.87|0.92|2.3|0.02|0
8482769|1.0|0.001|27.62|2.01|2.36|0.03|0
8482791|1.0|0.005|61.14|1.98|2.71|0.02|0
8482831|1.0|0.001|31.62|1.25|2.43|0.02|0
8482944|1.0|0.001|28.13|2.23|2.36|0.03|0
8483005|0.812|0.331|9.38|0.7|1.86|0.03|0
8483306|1.0|0.001|32.74|1.27|2.45|0.02|0
8483464|1.0|0.001|54.57|2.41|2.66|0.02|0
8485445|0.997|0.021|10.21|0.74|1.91|0.03|0
8487250|1.0|0.001|33.6|1.12|2.46|0.02|0
8487525|0.967|0.062|183.33|6.81|3.2|0.02|0
8487527|1.0|0.001|32.31|1.21|2.43|0.02|0
8487796|1.0|0.001|49.68|1.45|2.63|0.01|0
8487905|1.0|0.001|51.35|1.95|2.63|0.02|0
8488530|1.0|0.001|81.75|2.5|2.83|0.02|0
8488718|1.0|0.002|94.99|2.93|2.9|0.02|0
8489112|0.999|0.007|78.67|2.18|2.84|0.01|0
8489118|1.0|0.001|40.96|1.21|2.54|0.01|0
8489172|0.999|0.005|10.07|0.58|1.92|0.03|2
8489832|1.0|0.001|40.52|1.5|2.52|0.02|0
8490137|0.815|0.371|9.12|0.63|1.85|0.03|0
8490454|1.0|0.001|68.34|1.97|2.76|0.01|0
8490583|1.0|0.001|31.39|1.42|2.42|0.02|0
8490701|1.0|0.001|86.31|2.5|2.87|0.01|0
8490854|1.0|0.001|32.09|1.87|2.41|0.03|0
8491073|1.0|0.001|32.08|1.51|2.43|0.02|0
8491147|1.0|0.001|32.31|1.57|2.44|0.02|0
8491197|1.0|0.001|20.83|0.78|2.22|0.02|0
8491283|1.0|0.001|45.56|1.46|2.58|0.01|0
8493827|1.0|0.001|29.23|1.7|2.38|0.03|0
8493969|1.0|0.001|108.03|3.21|2.95|0.01|0
8494157|1.0|0.005|103.55|3.29|2.94|0.02|0
8494160|1.0|0.001|207.01|6.55|3.23|0.01|0
8494476|0.982|0.082|24.83|2.78|2.31|0.05|0
8494649|0.998|0.005|221.52|6.85|3.28|0.02|0
8495051|1.0|0.002|53.55|1.48|2.65|0.01|0
8495056|1.0|0.001|28.27|1.2|2.37|0.02|0
8495082|1.0|0.001|8.84|0.37|1.84|0.02|0
8495124|1.0|0.001|21.51|0.78|2.24|0.02|0
8495131|0.54|0.549|22.25|1.18|2.25|0.02|1M
8495174|0.874|0.333|22.65|1.46|2.26|0.03|0
8495263|1.0|0.003|9.91|0.4|1.99|0.02|2
8495281|1.0|0.001|101.51|3.1|2.93|0.02|0
8495626|1.0|0.001|51.43|1.61|2.62|0.01|0
8495760|1.0|0.001|34.23|1.51|2.46|0.02|0
8496042|1.0|0.001|41.97|1.3|2.54|0.01|0
8496043|1.0|0.001|51.05|1.57|2.63|0.02|0
8496232|1.0|0.002|229.13|7.2|3.29|0.02|0
8496527|1.0|0.001|43.36|2.88|2.55|0.03|0
8496536|0.999|0.002|46.78|2.29|2.6|0.02|0
8496572|1.0|0.001|35.77|1.25|2.47|0.02|0
8497211|1.0|0.001|33.31|1.2|2.43|0.02|0
8499557|1.0|0.001|88.29|2.59|2.87|0.01|0
8499922|1.0|0.001|48.49|1.41|2.6|0.01|0
8500090|1.0|0.001|19.12|0.83|2.18|0.02|0
8500283|0.999|0.007|19.89|0.92|2.19|0.02|0
8500622|1.0|0.002|28.29|1.67|2.36|0.03|0
8500704|1.0|0.001|27.42|1.86|2.37|0.03|0
8501036|1.0|0.001|30.28|1.7|2.41|0.03|0
8504558|0.91|0.098|7.11|0.61|1.74|0.04|0
8505072|1.0|0.001|105.48|3.23|2.94|0.01|0
8505345|1.0|0.001|30.11|1.82|2.41|0.03|0
8505515|1.0|0.001|40.01|1.78|2.52|0.02|0
8505576|1.0|0.001|176.34|5.41|3.17|0.02|0
8505889|1.0|0.001|46.35|2.14|2.59|0.02|0
8505986|0.985|0.019|229.77|14.89|3.3|0.03|2
8506096|1.0|0.001|44.62|1.37|2.57|0.01|0
8506123|1.0|0.001|30.97|1.55|2.41|0.02|0
8506218|1.0|0.001|35.88|1.3|2.46|0.02|0
8506281|1.0|0.001|34.36|1.91|2.45|0.03|0
8506295|1.0|0.001|32.83|1.69|2.43|0.02|0
8506502|0.628|0.42|52.37|8.56|2.67|0.07|1M
8506743|0.987|0.014|168.24|18.02|3.16|0.05|0
8506788|1.0|0.001|30.82|1.58|2.41|0.02|0
8506816|1.0|0.001|138.31|4.56|3.06|0.01|2
8506868|1.0|0.001|31.25|1.23|2.41|0.02|0
8507295|1.0|0.001|50.08|1.47|2.61|0.01|0
8507397|1.0|0.001|32.97|1.76|2.44|0.02|0
8507484|1.0|0.001|95.28|2.77|2.9|0.01|0
8507825|0.999|0.004|36.96|2.57|2.5|0.03|0
8508151|0.998|0.004|18.27|0.81|2.17|0.02|0
8508931|1.0|0.001|60.27|1.98|2.7|0.02|0
8509198|0.998|0.006|104.41|3.34|2.94|0.02|0
8509318|1.0|0.001|23.11|1.19|2.28|0.02|0
8509478|1.0|0.002|169.36|5.74|3.16|0.02|0
8509527|1.0|0.001|25.35|1.23|2.32|0.02|0
8509726|0.795|0.364|27.11|5.46|2.4|0.09|1
8509950|0.994|0.013|270.82|16.68|3.36|0.03|0
8510036|0.98|0.047|290.09|17.43|3.39|0.03|0
8510050|1.0|0.001|139.04|4.38|3.06|0.02|0
8510483|1.0|0.001|35.54|1.42|2.45|0.02|0
8510560|1.0|0.001|99.4|3.09|2.92|0.01|0
8511194|0.999|0.006|6.52|0.25|1.7|0.02|0
8515227|1.0|0.003|46.2|5.19|2.58|0.05|0
8515390|1.0|0.001|55.88|1.59|2.67|0.01|0
8516015|0.996|0.011|39.36|1.55|2.51|0.02|0
8516407|0.974|0.086|5.61|0.3|1.64|0.02|0
8516969|1.0|0.001|31.95|1.25|2.41|0.02|0
8517303|0.995|0.022|16.89|4.66|2.13|0.12|0
8518106|0.848|0.353|19.49|1.48|2.19|0.03|0
8518198|1.0|0.001|132.74|4.14|3.04|0.01|0
8518402|1.0|0.001|59.05|2.16|2.69|0.02|0
8518835|1.0|0.001|35.48|1.2|2.46|0.02|0
8518881|1.0|0.001|156.59|4.87|3.11|0.01|0
8519181|1.0|0.002|47.44|2.78|2.59|0.03|0
8521178|1.0|0.001|21.2|1.21|2.23|0.03|0
8522040|1.0|0.001|45.39|1.32|2.57|0.01|0
8522050|1.0|0.001|78.25|2.36|2.82|0.01|0
8522100|0.902|0.131|10.48|0.86|1.91|0.04|0
8522751|0.998|0.007|137.36|4.42|3.06|0.02|0
8522971|1.0|0.001|112.2|3.67|2.98|0.01|0
8523168|0.85|0.249|34.43|3.12|2.49|0.04|1
8523271|0.999|0.002|42.46|2.11|2.55|0.02|2
8523516|0.912|0.137|9.98|1.02|1.88|0.04|0
8523747|0.922|0.206|20.87|1.6|2.22|0.03|0
8524315|1.0|0.001|84.13|2.4|2.84|0.01|0
8524633|1.0|0.001|50.22|1.4|2.61|0.01|0
8524882|0.986|0.031|48.48|2.14|2.56|0.02|2
8525101|0.999|0.004|162.14|4.83|3.13|0.02|0
8525150|1.0|0.001|76.26|2.96|2.81|0.02|0
8525251|1.0|0.001|34.4|1.16|2.45|0.02|0
8525293|1.0|0.001|34.23|1.59|2.46|0.02|0
8525359|1.0|0.001|56.81|1.78|2.66|0.01|0
8526108|1.0|0.001|42.24|1.54|2.54|0.02|0
8526197|1.0|0.001|49.22|1.64|2.6|0.02|0
8526319|1.0|0.002|37.19|1.41|2.51|0.02|2
8526677|0.991|0.016|93.57|4.92|2.89|0.02|0
8526691|1.0|0.002|132.5|4.03|3.03|0.02|0
8526781|-99.0|-99.0|11.36|2.58|1.94|0.1|1
8527114|0.98|0.034|265.46|11.99|3.35|0.02|0
8527188|1.0|0.001|27.24|1.78|2.34|0.03|0
8538793|1.0|0.001|127.77|3.66|3.02|0.01|0
8538804|0.938|0.215|73.48|2.43|2.8|0.02|2
8538853|1.0|0.001|26.94|1.23|2.35|0.02|0
8538882|1.0|0.001|30.0|1.25|2.39|0.02|0
8538922|1.0|0.001|15.31|0.61|2.09|0.02|0
8539201|1.0|0.001|34.84|2.31|2.46|0.03|0
8539251|0.984|0.078|63.11|3.92|2.73|0.03|0
8539821|0.999|0.003|139.34|4.57|3.08|0.02|0
8540034|1.0|0.001|194.03|5.84|3.21|0.02|0
8540384|1.0|0.001|34.77|1.49|2.46|0.02|0
8540454|0.77|0.467|5.46|0.32|1.64|0.03|0M
8540615|1.0|0.001|45.82|1.59|2.58|0.02|0
8540767|1.0|0.001|26.6|1.5|2.35|0.03|0
8540791|1.0|0.001|37.6|1.43|2.49|0.02|0
8540820|1.0|0.001|23.35|1.06|2.29|0.02|0
8540842|0.994|0.011|254.64|28.01|3.34|0.05|0
8542964|1.0|0.001|51.42|1.46|2.62|0.01|0
8543165|1.0|0.001|74.04|2.19|2.79|0.01|0
8543200|1.0|0.001|39.55|1.87|2.53|0.02|0
8543569|1.0|0.001|98.07|3.04|2.91|0.02|0
8543727|0.756|0.472|5.35|0.25|1.61|0.02|0M
8543816|0.76|0.348|207.92|9.87|3.25|0.02|0
8543941|1.0|0.001|32.85|1.36|2.44|0.02|0
8544007|1.0|0.001|19.21|0.64|2.2|0.02|0
8544169|0.995|0.011|187.62|11.01|3.21|0.03|0
8544483|1.0|0.001|54.74|1.69|2.66|0.02|0
8544630|1.0|0.001|74.09|2.3|2.8|0.02|0
8544803|0.937|0.211|199.03|31.13|3.23|0.07|0
8544968|0.942|0.164|22.39|0.96|2.25|0.02|1
8545067|1.0|0.001|46.36|1.43|2.58|0.02|0
8545291|1.0|0.001|58.02|1.9|2.68|0.02|0
8545504|1.0|0.001|111.89|3.52|2.98|0.02|0
8545556|0.96|0.15|242.15|14.88|3.31|0.03|0
8545649|1.0|0.001|19.35|1.34|2.19|0.03|0
8545658|1.0|0.001|31.59|1.22|2.43|0.02|0
8545770|1.0|0.001|19.38|0.79|2.2|0.02|0
8545861|1.0|0.001|46.01|1.95|2.58|0.02|0
8546146|1.0|0.001|6.29|0.27|1.68|0.02|0
8546721|0.999|0.005|10.26|0.74|1.91|0.03|0
8546822|0.999|0.002|148.01|4.71|3.1|0.02|0
8546998|1.0|0.001|41.05|1.27|2.54|0.02|0
8547085|1.0|0.001|32.42|1.37|2.41|0.02|0
8547122|1.0|0.001|31.44|1.42|2.41|0.02|0
8547156|1.0|0.001|29.9|1.62|2.39|0.02|0
8547279|0.923|0.124|168.6|13.97|3.15|0.04|0
8547390|1.0|0.001|46.09|2.09|2.58|0.02|0
8547469|1.0|0.001|28.81|1.7|2.38|0.03|0
8547560|1.0|0.002|107.59|3.25|2.96|0.02|0
8547564|0.999|0.004|136.21|4.05|3.06|0.01|0
8547653|1.0|0.001|23.86|1.2|2.29|0.02|0
8547669|1.0|0.001|27.26|1.2|2.35|0.02|0
8547781|0.646|0.376|40.24|2.59|2.52|0.03|0M
8547904|0.761|0.304|186.44|16.68|3.2|0.04|0
8548606|1.0|0.001|26.31|1.09|2.35|0.02|0
8552314|1.0|0.001|31.12|1.28|2.4|0.02|0
8552581|1.0|0.001|52.08|2.01|2.63|0.02|0
8552736|0.97|0.119|7.64|0.45|1.79|0.03|0
8552766|1.0|0.001|29.55|1.37|2.4|0.02|0
8552947|1.0|0.001|29.26|1.49|2.38|0.02|0
8553297|1.0|0.002|174.9|5.41|3.18|0.02|0
8553967|1.0|0.002|144.19|4.16|3.09|0.01|0
8553989|0.995|0.007|209.36|31.3|3.24|0.07|0
8554007|1.0|0.002|65.18|2.03|2.73|0.02|0
8555166|0.999|0.002|7.28|0.35|1.78|0.02|0
8555181|1.0|0.001|30.25|1.43|2.41|0.02|0
8555265|1.0|0.001|48.69|1.35|2.6|0.01|0
8555588|1.0|0.001|34.66|1.89|2.44|0.02|0
8555599|1.0|0.001|61.27|1.82|2.69|0.01|0
8555914|1.0|0.001|33.24|1.77|2.43|0.02|0
8556061|1.0|0.002|29.52|1.49|2.4|0.02|2
8556078|1.0|0.001|45.94|1.32|2.58|0.01|0
8556384|0.987|0.031|11.97|1.07|1.98|0.04|0
8556522|1.0|0.001|29.26|1.51|2.39|0.02|0
8556671|1.0|0.002|8.57|0.67|1.85|0.03|0
8556690|1.0|0.001|31.3|1.47|2.43|0.02|0
8556766|0.999|0.004|14.75|1.14|2.05|0.03|0
8556942|0.994|0.012|16.06|0.99|2.08|0.03|0
8557457|1.0|0.001|33.67|1.25|2.44|0.02|0
8557575|1.0|0.001|44.36|1.29|2.58|0.01|0
8557678|1.0|0.001|32.56|1.22|2.45|0.02|0
8558038|1.0|0.001|37.43|1.78|2.5|0.02|0
8558329|1.0|0.001|48.65|1.52|2.59|0.01|0
8558444|1.0|0.001|29.96|1.16|2.41|0.02|2
8558629|1.0|0.001|32.65|1.23|2.43|0.02|0
8558633|1.0|0.001|33.79|1.22|2.45|0.02|0
8558846|1.0|0.001|31.66|1.29|2.41|0.02|0
8559125|0.8|0.368|19.51|4.47|2.16|0.1|2
8559142|1.0|0.001|17.44|1.59|2.15|0.04|0
8559576|0.732|0.421|8.85|0.46|1.84|0.02|0M
8559852|1.0|0.001|28.82|1.6|2.37|0.02|2
8560056|1.0|0.001|102.95|3.11|2.93|0.02|0
8560128|0.999|0.004|191.09|6.25|3.21|0.01|0
8560280|1.0|0.001|167.22|5.09|3.14|0.01|0
8560306|1.0|0.001|50.74|1.34|2.62|0.01|0
8560398|1.0|0.001|33.24|1.17|2.45|0.02|0
8560409|1.0|0.001|34.75|1.85|2.45|0.02|0
8560475|1.0|0.001|33.47|1.4|2.45|0.02|2
8560949|1.0|0.001|29.57|1.55|2.39|0.02|0
8561126|1.0|0.001|34.73|1.34|2.45|0.02|2
8561202|1.0|0.001|62.01|1.79|2.71|0.01|0
8561216|1.0|0.001|57.51|1.61|2.66|0.01|0
8561238|1.0|0.001|58.07|1.98|2.68|0.02|0
8563763|1.0|0.002|29.56|1.08|2.42|0.02|2
8563948|0.853|0.21|7.73|0.58|1.77|0.03|0
8564109|1.0|0.001|31.97|1.44|2.44|0.02|0
8564157|1.0|0.002|164.94|5.01|3.15|0.02|0
8564277|1.0|0.001|32.0|1.43|2.43|0.02|0
8564559|1.0|0.001|44.93|1.56|2.58|0.02|0
8564860|1.0|0.001|70.37|2.61|2.78|0.02|0
8564956|1.0|0.001|24.07|1.72|2.3|0.03|0
8564966|1.0|0.001|80.41|2.38|2.82|0.01|0
8564976|1.0|0.001|102.22|3.24|2.92|0.01|0
8565016|1.0|0.001|60.67|2.32|2.69|0.02|0
8565159|1.0|0.001|32.27|1.19|2.42|0.02|0
8566248|1.0|0.001|30.86|1.67|2.41|0.02|0
8569838|1.0|0.001|33.0|1.08|2.45|0.02|0
8569885|1.0|0.001|48.86|2.78|2.62|0.03|0
8569904|0.562|0.532|12.08|3.89|2.06|0.14|1M
8569991|1.0|0.001|19.73|0.98|2.2|0.02|0
8570254|1.0|0.001|32.44|1.5|2.43|0.02|0
8570418|0.943|0.097|219.85|44.52|3.27|0.09|0
8570577|1.0|0.001|40.07|1.44|2.52|0.02|0
8570823|1.0|0.001|37.69|1.44|2.51|0.02|0
8571071|0.993|0.02|290.23|19.33|3.4|0.03|0
8571171|1.0|0.001|38.0|1.23|2.51|0.02|0
8571469|1.0|0.001|32.19|1.46|2.43|0.02|0
8571699|0.992|0.025|5.43|0.36|1.62|0.03|0
8571762|1.0|0.001|37.24|1.3|2.49|0.02|0
8572242|1.0|0.001|35.06|1.75|2.46|0.02|0
8572364|0.999|0.008|137.66|4.07|3.07|0.01|0
8572641|0.999|0.005|8.07|0.57|1.83|0.03|0
8572763|0.828|0.408|32.76|2.33|2.48|0.03|1
8573011|-99.0|-99.0|12.57|2.17|2.04|0.08|2
8573029|0.999|0.004|245.53|8.84|3.31|0.02|0
8573128|1.0|0.001|30.85|1.42|2.41|0.02|0
8573221|-99.0|-99.0|26.54|10.1|2.36|0.17|1
8573239|1.0|0.001|36.01|1.19|2.47|0.02|0
8573543|0.85|0.278|85.81|15.43|2.89|0.08|1
8573556|0.956|0.124|25.34|1.01|2.35|0.03|2
8573706|1.0|0.001|26.17|1.34|2.33|0.02|0
8573783|1.0|0.001|80.3|2.64|2.83|0.01|0
8573846|1.0|0.001|93.36|2.63|2.89|0.01|0
8573996|1.0|0.001|31.73|1.25|2.43|0.02|0
8574234|1.0|0.001|118.43|3.42|2.99|0.01|0
8574456|1.0|0.001|60.24|2.31|2.7|0.02|0
8575147|1.0|0.001|57.05|1.8|2.68|0.01|0
8575440|0.594|0.35|255.37|25.22|3.34|0.04|0M
8579095|1.0|0.001|149.79|4.62|3.09|0.01|0
8579328|1.0|0.001|222.33|6.88|3.27|0.01|0
8580595|1.0|0.001|40.0|1.81|2.52|0.02|0
8582118|1.0|0.001|53.98|1.67|2.64|0.02|0
8582210|0.586|0.496|5.8|0.42|1.65|0.03|0M
8582416|0.528|0.497|6.32|0.36|1.68|0.03|0M
8583313|1.0|0.001|152.99|4.54|3.1|0.01|0
8583586|1.0|0.001|46.59|1.69|2.6|0.02|0
8583654|0.993|0.029|42.61|4.7|2.57|0.05|1
8584390|0.999|0.004|104.52|3.44|2.93|0.02|0
8584513|1.0|0.001|59.77|1.88|2.7|0.01|0
8584672|1.0|0.001|19.32|1.16|2.19|0.03|0
8584986|0.889|0.254|60.03|2.09|2.69|0.02|2
8585278|0.992|0.013|216.97|8.91|3.26|0.02|0
8586548|0.967|0.062|226.64|30.27|3.28|0.06|0
8586983|1.0|0.002|7.4|0.29|1.77|0.02|0
8587058|1.0|0.001|29.4|1.54|2.39|0.02|0
8587329|1.0|0.001|64.95|2.56|2.72|0.02|0
8587669|0.537|0.474|6.04|0.31|1.66|0.02|0M
8587948|1.0|0.001|81.39|2.58|2.83|0.01|0
8588032|1.0|0.001|44.69|1.99|2.57|0.02|0
8588400|0.819|0.303|14.2|3.85|2.06|0.12|0
8588417|0.994|0.021|21.67|0.92|2.23|0.02|0
8588570|-99.0|-99.0|8.3|0.74|1.81|0.04|0
8588966|0.981|0.032|7.27|0.42|1.75|0.03|0
8588982|1.0|0.001|37.02|2.83|2.47|0.03|0
8589163|1.0|0.001|8.29|0.44|1.82|0.02|0
8589626|1.0|0.004|34.15|1.04|2.45|0.02|0
8590270|0.961|0.063|279.14|17.32|3.37|0.03|0
8590368|1.0|0.001|38.69|1.21|2.46|0.02|0
8590577|1.0|0.001|61.29|1.97|2.7|0.01|0
8590920|1.0|0.001|77.95|2.3|2.8|0.01|0
8590931|1.0|0.001|63.25|1.75|2.72|0.01|0
8591738|1.0|0.001|29.79|3.17|2.38|0.05|0
8591986|0.593|0.284|9.11|0.53|1.84|0.03|0M
8603697|1.0|0.001|28.91|1.42|2.37|0.02|0
8603883|0.998|0.004|278.21|17.66|3.38|0.03|0
8604325|1.0|0.002|30.08|1.93|2.4|0.03|1
8604489|1.0|0.001|36.0|1.09|2.47|0.02|0
8604662|0.916|0.217|5.42|0.24|1.62|0.02|0
8605197|1.0|0.001|109.64|3.27|2.95|0.01|2
8605198|1.0|0.001|109.57|3.29|2.95|0.01|2
8607365|1.0|0.001|84.5|2.53|2.84|0.01|0
8607372|1.0|0.001|204.4|6.63|3.25|0.02|0
8607581|1.0|0.001|31.0|1.66|2.42|0.02|0
8607620|1.0|0.001|31.72|1.37|2.42|0.02|0
8607686|1.0|0.001|32.96|1.05|2.45|0.02|0
8607720|1.0|0.001|156.62|4.71|3.12|0.01|0
8607999|1.0|0.001|30.16|1.58|2.42|0.02|0
8608750|1.0|0.001|51.55|1.49|2.64|0.01|0
8608755|0.997|0.009|51.38|1.68|2.67|0.02|1
8609482|1.0|0.001|145.54|4.27|3.08|0.01|0
8609645|0.999|0.004|228.9|7.92|3.29|0.02|0
8609704|1.0|0.001|9.78|0.58|1.9|0.03|0
8609926|1.0|0.001|33.56|1.12|2.45|0.02|0
8610204|1.0|0.001|33.41|1.45|2.46|0.02|0
8610327|1.0|0.001|36.4|1.15|2.5|0.02|0
8610391|1.0|0.001|37.47|1.29|2.48|0.02|0
8610528|0.991|0.018|261.01|24.31|3.35|0.04|0
8610579|1.0|0.001|22.88|1.24|2.26|0.02|0
8610585|0.976|0.044|23.85|3.76|2.28|0.07|1
8611078|1.0|0.001|60.01|1.69|2.72|0.01|0
8611114|1.0|0.001|30.34|1.64|2.4|0.02|0
8611369|1.0|0.001|24.72|0.97|2.31|0.02|0
8611394|1.0|0.001|105.25|3.16|2.95|0.02|0
8611731|1.0|0.001|24.16|0.84|2.32|0.02|0
8611833|1.0|0.001|37.1|1.54|2.5|0.02|0
8611911|1.0|0.001|43.05|1.33|2.56|0.02|0
8611967|0.988|0.04|143.47|4.86|3.1|0.02|0
8612146|0.996|0.012|17.89|0.72|2.18|0.02|0
8612203|1.0|0.001|29.62|1.37|2.41|0.02|0
8612241|1.0|0.001|80.44|2.61|2.82|0.01|0
8612300|1.0|0.001|32.43|1.18|2.45|0.02|0
8612361|1.0|0.001|56.31|1.67|2.68|0.01|0
8612379|0.978|0.06|271.33|26.0|3.36|0.04|0
8612388|1.0|0.001|34.56|1.19|2.47|0.02|0
8612393|1.0|0.001|47.78|1.45|2.59|0.01|0
8612480|1.0|0.001|92.09|2.7|2.87|0.01|0
8612481|1.0|0.001|59.65|1.59|2.69|0.01|0
8612490|1.0|0.001|29.59|1.53|2.4|0.02|0
8612520|1.0|0.001|41.69|1.74|2.54|0.02|0
8612585|1.0|0.001|30.26|1.3|2.39|0.02|0
8612609|0.997|0.007|186.03|6.65|3.2|0.02|0
8612634|1.0|0.001|31.99|1.3|2.43|0.02|0
8612811|1.0|0.001|30.62|1.32|2.42|0.02|0
8612873|0.989|0.017|264.98|29.9|3.36|0.05|0
8613008|0.983|0.023|232.6|18.18|3.29|0.03|0
8613105|1.0|0.001|123.62|3.66|3.01|0.01|0
8613120|1.0|0.001|181.33|5.8|3.18|0.01|0
8613615|0.999|0.003|171.5|12.16|3.15|0.03|1
8613617|1.0|0.001|167.93|5.3|3.15|0.02|0
8616844|1.0|0.001|35.28|1.19|2.46|0.02|0
8617035|1.0|0.001|33.33|1.28|2.45|0.02|0
8617169|1.0|0.001|101.76|3.16|2.93|0.01|0
8617244|1.0|0.001|31.14|1.28|2.41|0.02|0
8617401|1.0|0.001|31.77|1.35|2.43|0.02|0
8617431|0.999|0.003|171.19|5.22|3.16|0.02|0
8617455|0.989|0.091|108.84|3.26|2.96|0.02|0
8617695|0.993|0.011|200.47|16.98|3.23|0.04|0
8617711|1.0|0.001|38.72|1.35|2.5|0.02|0
8617873|1.0|0.001|100.88|3.18|2.93|0.02|0
8617950|0.999|0.003|11.37|1.01|1.96|0.04|0
8617959|1.0|0.001|31.33|1.26|2.43|0.02|0
8618510|1.0|0.001|31.14|1.57|2.41|0.02|0
8618560|1.0|0.001|62.7|2.1|2.71|0.02|0
8618653|1.0|0.001|45.2|1.5|2.57|0.02|0
8618703|1.0|0.001|228.47|17.54|3.29|0.03|0
8618794|0.754|0.39|182.79|34.24|3.19|0.08|0
8618934|1.0|0.001|103.98|3.13|2.93|0.01|0
8619048|1.0|0.001|19.62|0.65|2.2|0.02|0
8619145|1.0|0.001|128.17|3.8|3.04|0.01|0
8619322|1.0|0.001|77.97|2.74|2.82|0.02|0
8619411|1.0|0.001|40.12|1.19|2.53|0.01|0
8619736|0.633|0.42|104.49|10.49|2.95|0.04|0M
8619916|1.0|0.001|31.76|1.3|2.43|0.02|0
8620063|1.0|0.001|57.49|2.62|2.68|0.02|0
8620109|1.0|0.001|32.23|1.31|2.44|0.02|0
8620380|1.0|0.001|140.83|4.28|3.07|0.01|0
8620449|1.0|0.001|34.91|1.69|2.46|0.02|0
8620490|1.0|0.001|35.61|1.77|2.48|0.02|0
8620872|1.0|0.001|118.61|3.43|2.99|0.01|0
8621065|1.0|0.001|33.75|1.41|2.45|0.02|0
8621290|1.0|0.001|73.23|2.94|2.8|0.02|0
8621445|1.0|0.001|26.23|1.06|2.32|0.02|0
8621600|1.0|0.001|14.46|0.87|2.04|0.03|0
8622265|1.0|0.001|66.55|2.63|2.73|0.02|0
8622532|1.0|0.001|75.4|2.27|2.81|0.02|0
8622810|0.976|0.032|195.16|27.55|3.21|0.06|0
8622860|1.0|0.001|84.05|2.71|2.85|0.01|0
8623156|1.0|0.001|30.51|1.27|2.41|0.02|0
8623179|1.0|0.001|106.61|3.24|2.95|0.02|0
8623218|1.0|0.002|27.03|1.28|2.36|0.02|0
8623265|0.999|0.003|103.79|3.07|2.95|0.01|0
8623565|1.0|0.001|95.42|2.8|2.9|0.01|0
8623633|1.0|0.001|29.65|1.46|2.39|0.02|0
8623655|1.0|0.001|83.34|2.31|2.84|0.01|0
8623829|1.0|0.001|93.07|2.72|2.89|0.01|0
8623850|1.0|0.001|53.17|1.73|2.63|0.01|0
8624143|1.0|0.001|55.07|1.57|2.65|0.01|0
8624155|1.0|0.001|82.34|2.5|2.84|0.01|0
8624512|0.991|0.02|252.42|8.94|3.33|0.02|0
8624885|0.999|0.003|201.47|6.3|3.23|0.02|0
8624940|1.0|0.001|35.12|1.61|2.46|0.02|0
8628585|1.0|0.001|34.93|1.45|2.46|0.02|0
8628607|1.0|0.001|87.53|2.77|2.87|0.02|0
8628629|1.0|0.001|31.37|1.83|2.43|0.03|0
8629146|1.0|0.001|35.25|1.29|2.47|0.02|0
8629637|1.0|0.001|64.64|1.91|2.72|0.01|0
8629836|1.0|0.001|29.48|1.1|2.4|0.02|0
8629927|1.0|0.001|33.97|1.39|2.45|0.02|0
8629995|0.621|0.526|55.57|14.46|2.72|0.11|1M
8630006|1.0|0.001|35.44|1.41|2.46|0.02|0
8630454|1.0|0.001|32.45|1.48|2.44|0.02|0
8630455|0.683|0.486|6.9|0.64|1.77|0.04|0M
8630459|0.999|0.002|191.39|5.63|3.2|0.01|0
8630587|1.0|0.001|145.14|4.39|3.09|0.02|0
8630597|0.914|0.159|156.52|5.21|3.15|0.02|2
8630655|0.904|0.211|139.05|16.7|3.08|0.05|0
8630783|1.0|0.001|49.76|1.4|2.6|0.01|0
8630966|0.768|0.404|61.48|3.76|2.76|0.03|1
8631131|0.652|0.434|9.1|0.63|1.85|0.03|0M
8631317|1.0|0.001|47.23|1.33|2.6|0.01|0
8631367|0.987|0.023|14.7|1.09|2.04|0.03|0
8631401|1.0|0.001|145.34|4.41|3.09|0.02|0
8631442|1.0|0.001|34.71|1.3|2.46|0.02|0
8631482|1.0|0.001|28.99|1.46|2.4|0.02|0
8631608|1.0|0.001|40.67|1.48|2.52|0.02|0
8631613|0.992|0.014|287.22|21.98|3.4|0.03|0
8631971|0.999|0.006|146.66|4.62|3.1|0.02|0
8635520|1.0|0.001|43.3|1.51|2.56|0.02|0
8635922|1.0|0.001|82.53|2.55|2.84|0.01|0
8636104|1.0|0.001|27.54|1.37|2.37|0.02|0
8636139|0.998|0.006|159.18|5.28|3.14|0.02|0
8636174|1.0|0.001|43.02|1.93|2.56|0.02|0
8636389|1.0|0.001|71.03|21.18|2.77|0.13|0
8636417|-99.0|-99.0|10.57|0.44|1.92|0.02|1
8636631|0.98|0.054|32.81|1.51|2.47|0.02|2
8637212|1.0|0.001|82.7|2.48|2.84|0.02|0
8637346|1.0|0.001|74.89|2.31|2.8|0.02|0
8637726|0.903|0.32|37.8|6.78|2.54|0.08|1
8637856|1.0|0.001|28.74|1.25|2.38|0.02|0
8639163|0.771|0.348|30.92|4.94|2.46|0.07|1
8639332|0.971|0.071|138.27|14.33|3.09|0.05|0
8639755|-99.0|-99.0|19.71|8.46|2.24|0.19|2
8643679|0.528|0.375|61.46|10.78|2.74|0.08|1M
8643811|1.0|0.001|10.19|0.38|1.9|0.02|0
8644591|1.0|0.002|23.75|1.23|2.28|0.02|0
8644754|0.713|0.374|190.47|24.26|3.21|0.06|0M
8644901|0.763|0.249|7.73|1.48|1.77|0.08|0
8645063|1.0|0.001|99.7|27.82|2.93|0.12|0
8645227|1.0|0.001|238.14|8.36|3.29|0.02|0
8645339|0.995|0.029|44.98|1.4|2.62|0.02|1
8646113|1.0|0.002|12.06|0.54|1.98|0.02|0
8646939|1.0|0.002|32.22|1.13|2.47|0.02|1
8646982|1.0|0.001|51.32|2.66|2.63|0.02|0
8647660|0.998|0.008|253.37|9.01|3.32|0.02|0
8648338|1.0|0.001|99.21|3.49|2.92|0.02|0
8648597|1.0|0.001|70.48|2.21|2.77|0.02|0
8648671|1.0|0.001|80.71|2.54|2.83|0.01|0
8648759|1.0|0.001|173.2|5.6|3.16|0.01|0
8649099|1.0|0.001|41.73|1.93|2.54|0.02|0
8649225|0.999|0.003|19.34|0.67|2.18|0.02|0
8649439|0.793|0.334|105.78|18.55|2.99|0.08|1
8649496|1.0|0.001|9.54|0.39|1.87|0.02|0
8649574|0.987|0.04|7.02|0.27|1.73|0.02|0
8649721|1.0|0.001|13.43|0.55|2.03|0.02|0
8650209|0.932|0.198|21.95|4.41|2.34|0.09|1
8651846|0.998|0.008|17.24|1.22|2.13|0.03|0
8652014|1.0|0.001|33.72|1.45|2.43|0.02|0
8652718|1.0|0.001|39.24|1.41|2.5|0.02|0
8653471|1.0|0.003|127.07|3.82|3.02|0.01|0
8654220|1.0|0.003|77.18|2.26|2.78|0.01|0
8654244|1.0|0.002|37.47|1.3|2.48|0.02|0
8654368|1.0|0.001|34.79|1.46|2.45|0.02|0
8654400|1.0|0.001|129.87|4.24|3.03|0.01|0
8655156|0.99|0.024|47.95|1.62|2.6|0.02|0
8655421|1.0|0.001|40.39|1.78|2.52|0.02|0
8655465|0.998|0.008|25.96|0.91|2.32|0.02|2
8656100|0.997|0.006|163.95|8.34|3.14|0.02|0
8656205|1.0|0.001|61.93|1.8|2.7|0.01|0
8656239|0.615|0.423|54.71|6.58|2.69|0.05|2M
8668803|1.0|0.001|32.7|1.13|2.43|0.02|0
8669014|1.0|0.001|33.84|2.43|2.45|0.03|0
8669094|1.0|0.001|23.86|1.05|2.3|0.02|0
8669282|1.0|0.001|38.73|1.97|2.51|0.02|0
8669308|1.0|0.001|45.2|1.26|2.57|0.01|0
8669389|1.0|0.001|33.04|1.24|2.44|0.02|0
8671812|1.0|0.001|172.95|5.09|3.16|0.01|0
8671819|1.0|0.001|29.65|1.98|2.4|0.03|0
8671842|1.0|0.002|164.53|4.99|3.15|0.02|0
8672174|0.995|0.015|139.02|5.01|3.07|0.02|0
8672397|0.853|0.263|238.65|25.13|3.31|0.05|0
8672568|1.0|0.001|15.34|0.61|2.09|0.02|0
8672662|1.0|0.001|26.49|1.19|2.35|0.02|0
8672831|1.0|0.001|49.74|1.4|2.62|0.01|0
8673221|1.0|0.001|33.33|1.6|2.45|0.02|0
8673261|1.0|0.004|126.64|3.67|3.03|0.01|0
8674172|1.0|0.004|122.82|3.68|3.01|0.01|0
8674581|1.0|0.001|27.41|2.3|2.35|0.04|0
8674803|0.976|0.048|194.91|22.01|3.23|0.05|0
8674879|0.999|0.003|228.59|6.99|3.29|0.02|0
8675043|1.0|0.001|62.76|1.94|2.73|0.02|0
8675106|1.0|0.001|73.69|2.51|2.78|0.02|0
8675117|0.963|0.08|239.79|21.75|3.32|0.04|0
8675208|1.0|0.001|32.52|1.18|2.45|0.02|0
8675259|1.0|0.001|109.44|3.27|2.97|0.02|0
8675789|1.0|0.001|49.84|1.32|2.6|0.01|0
8675826|1.0|0.001|35.81|1.36|2.47|0.02|0
8675885|1.0|0.001|228.41|7.06|3.28|0.01|2
8675891|0.998|0.012|53.52|1.49|2.66|0.01|0
8675956|0.89|0.213|266.23|30.98|3.36|0.05|0
8675975|1.0|0.001|46.53|1.34|2.58|0.01|0
8676094|1.0|0.001|28.0|1.91|2.36|0.03|0
8676240|1.0|0.001|33.96|1.55|2.44|0.02|0
8676738|0.999|0.003|239.62|11.88|3.3|0.02|0
8676927|1.0|0.001|41.74|1.65|2.55|0.02|0
8676988|1.0|0.001|37.95|1.21|2.51|0.02|0
8677183|1.0|0.001|24.02|1.52|2.29|0.03|0
8677342|1.0|0.001|53.64|1.56|2.65|0.01|0
8677534|0.995|0.011|207.81|6.62|3.24|0.02|0
8677701|1.0|0.001|31.73|1.61|2.41|0.02|0
8677973|1.0|0.001|30.34|1.29|2.42|0.02|0
8678018|1.0|0.001|33.18|1.29|2.44|0.02|0
8678536|1.0|0.001|48.02|1.46|2.6|0.02|0
8678638|1.0|0.001|190.99|6.1|3.21|0.02|0
8680868|1.0|0.001|33.36|1.23|2.44|0.02|0
8680965|1.0|0.001|47.98|1.35|2.61|0.01|0
8681109|1.0|0.001|56.03|1.67|2.67|0.02|0
8681180|1.0|0.001|60.9|1.91|2.71|0.02|0
8681186|1.0|0.001|31.7|1.77|2.43|0.03|0
8681270|0.999|0.002|170.19|5.51|3.16|0.02|0
8681501|1.0|0.001|22.12|0.87|2.27|0.02|0
8681506|1.0|0.002|50.36|1.44|2.62|0.01|0
8681963|0.998|0.004|233.8|8.77|3.29|0.02|0
8682462|1.0|0.001|32.24|1.21|2.43|0.02|0
8682552|0.806|0.355|132.6|15.42|3.06|0.05|0
8682591|1.0|0.001|34.61|1.14|2.46|0.01|0
8682716|1.0|0.001|33.31|1.26|2.45|0.02|0
8683248|0.987|0.03|6.64|0.5|1.71|0.03|0
8683589|1.0|0.001|17.42|0.75|2.14|0.02|0
8683779|1.0|0.001|37.43|1.83|2.49|0.02|0
8684474|1.0|0.002|26.61|1.45|2.33|0.02|0
8684542|1.0|0.001|174.65|5.37|3.16|0.01|0
8684860|1.0|0.001|160.2|4.67|3.13|0.01|0
8685137|1.0|0.001|31.45|1.43|2.42|0.02|0
8685763|0.783|0.343|8.71|0.68|1.84|0.03|0
8685978|1.0|0.001|50.49|1.55|2.62|0.01|0
8686058|1.0|0.001|45.19|1.4|2.57|0.01|0
8686316|1.0|0.001|111.95|3.58|2.97|0.02|0
8686389|1.0|0.001|23.14|1.07|2.27|0.02|0
8686555|0.943|0.175|266.41|24.05|3.35|0.04|0
8686861|1.0|0.001|33.46|1.69|2.44|0.02|0
8686904|1.0|0.001|121.42|3.5|3.0|0.01|0
8687248|1.0|0.002|167.71|5.32|3.14|0.01|0
8687929|1.0|0.001|11.86|0.45|1.97|0.02|0
8688033|1.0|0.001|32.31|1.56|2.42|0.02|0
8688300|1.0|0.001|84.93|2.67|2.86|0.01|0
8688421|0.999|0.008|156.12|4.84|3.12|0.01|0
8688768|0.825|0.275|8.84|0.75|1.83|0.04|0
8689270|1.0|0.001|164.97|5.87|3.13|0.02|0
8689350|0.967|0.117|7.39|0.28|1.76|0.02|0
8689478|1.0|0.003|6.44|0.24|1.71|0.02|0
8689494|1.0|0.002|105.22|3.14|2.94|0.02|0
8689522|1.0|0.001|33.62|1.4|2.45|0.02|0
8689599|1.0|0.001|32.59|1.66|2.43|0.02|0
8689620|0.956|0.07|92.8|13.18|2.89|0.06|0
8689860|1.0|0.001|9.75|0.57|1.88|0.03|0
8689935|1.0|0.001|63.95|1.78|2.73|0.01|0
8690009|1.0|0.001|30.17|1.6|2.39|0.02|0
8692596|1.0|0.001|18.52|0.69|2.19|0.02|0
8692797|0.999|0.003|221.84|6.98|3.28|0.02|0
8692930|0.996|0.013|15.88|0.88|2.08|0.03|0
8693004|1.0|0.001|32.58|1.62|2.43|0.02|0
8693018|1.0|0.001|90.25|2.61|2.89|0.01|0
8693057|0.999|0.005|120.75|3.5|3.01|0.01|0
8693640|0.997|0.006|279.91|15.69|3.38|0.03|0
8693966|1.0|0.001|33.14|1.78|2.43|0.02|0
8694058|0.954|0.133|6.5|0.41|1.7|0.03|0
8694070|1.0|0.001|33.49|1.84|2.46|0.03|0
8694096|1.0|0.001|31.33|1.27|2.42|0.02|0
8694481|1.0|0.001|37.14|1.15|2.48|0.01|0
8694617|1.0|0.001|99.69|3.06|2.92|0.02|0
8694747|0.988|0.019|264.46|18.3|3.34|0.03|0
8694920|1.0|0.001|89.4|2.83|2.88|0.02|0
8695243|1.0|0.001|32.8|1.54|2.43|0.02|0
8696035|1.0|0.001|30.22|1.53|2.4|0.02|0
8697068|1.0|0.001|51.97|1.57|2.62|0.01|0
8701081|1.0|0.001|54.94|1.6|2.65|0.01|0
8701428|1.0|0.004|31.14|1.92|2.41|0.03|0
8701893|1.0|0.001|45.04|1.4|2.57|0.01|0
8702290|1.0|0.001|42.08|1.25|2.55|0.01|0
8702709|1.0|0.002|107.71|3.01|2.95|0.01|0
8702863|1.0|0.001|140.6|4.04|3.07|0.01|0
8702999|1.0|0.001|41.14|1.54|2.54|0.02|0
8703041|0.997|0.01|84.94|15.68|2.85|0.08|0
8703146|1.0|0.001|120.77|3.52|3.0|0.01|0
8703777|1.0|0.001|37.91|1.25|2.49|0.02|0
8707667|1.0|0.001|34.45|1.5|2.45|0.02|0
8708536|1.0|0.001|99.57|3.39|2.92|0.02|0
8708587|1.0|0.001|27.33|1.07|2.35|0.02|2
8708650|1.0|0.001|80.49|2.5|2.83|0.01|0
8708654|1.0|0.001|59.13|1.99|2.7|0.02|0
8709787|0.638|0.428|198.9|16.77|3.23|0.04|0M
8709934|1.0|0.001|30.73|1.37|2.4|0.02|0
8709951|1.0|0.002|22.08|0.79|2.24|0.02|0
8710240|1.0|0.001|46.92|2.42|2.58|0.02|0
8710304|1.0|0.001|50.9|2.26|2.61|0.02|0
8710336|0.688|0.323|6.56|0.33|1.74|0.02|2
8711042|1.0|0.001|18.94|0.67|2.18|0.02|0
8711405|1.0|0.001|12.61|0.53|1.99|0.02|0
8712672|0.516|0.486|18.92|0.92|2.17|0.02|0M
8715060|1.0|0.001|40.71|2.36|2.52|0.03|0
8715196|0.796|0.364|11.62|0.41|1.96|0.02|0
8717702|0.93|0.239|12.31|0.53|1.99|0.02|0
8717718|0.979|0.032|224.8|30.75|3.28|0.06|0
8718273|1.0|0.001|31.12|1.76|2.4|0.02|0
8718274|0.97|0.095|6.42|0.24|1.69|0.02|0
8718745|1.0|0.001|126.66|3.95|3.02|0.01|0
8719209|0.975|0.1|85.62|4.49|2.86|0.02|0
8719476|1.0|0.003|32.6|1.38|2.42|0.02|0
8719675|0.881|0.399|4.04|0.32|1.48|0.03|2
8720055|0.98|0.085|34.29|6.44|2.46|0.08|0
8733649|1.0|0.001|146.21|4.87|3.1|0.02|0
8733697|1.0|0.002|212.69|6.61|3.25|0.02|0
8733892|1.0|0.001|7.14|0.58|1.74|0.04|0
8733894|1.0|0.001|48.43|1.44|2.61|0.01|0
8733928|0.977|0.056|122.62|3.95|3.02|0.02|0
8736290|1.0|0.001|62.73|2.13|2.73|0.02|0
8736379|1.0|0.001|35.41|2.51|2.46|0.03|0
8736415|1.0|0.001|8.36|0.55|1.83|0.03|0
8736552|1.0|0.001|54.51|1.52|2.66|0.01|0
8737032|1.0|0.001|42.93|1.78|2.55|0.02|0
8737047|1.0|0.001|22.9|1.02|2.26|0.02|0
8737324|1.0|0.002|97.18|2.85|2.91|0.01|0
8737667|1.0|0.001|32.04|1.45|2.43|0.02|0
8737707|0.983|0.138|54.08|2.17|2.66|0.02|0
8738333|1.0|0.001|61.58|1.82|2.71|0.01|0
8738537|1.0|0.001|62.92|1.9|2.71|0.01|0
8738545|1.0|0.001|210.94|6.59|3.26|0.02|0
8738551|0.783|0.422|218.82|10.98|3.28|0.02|2M
8738569|1.0|0.002|229.98|7.39|3.29|0.02|0
8738834|1.0|0.001|28.71|1.74|2.37|0.03|0
8738980|1.0|0.001|30.5|1.58|2.39|0.02|0
8739065|1.0|0.001|35.51|1.19|2.47|0.02|0
8739118|1.0|0.001|33.5|1.86|2.44|0.03|0
8739331|0.958|0.073|253.93|23.18|3.34|0.04|0
8739994|1.0|0.001|36.92|2.12|2.48|0.03|0
8740250|1.0|0.001|109.18|3.19|2.97|0.01|0
8740339|1.0|0.001|25.81|2.38|2.33|0.04|0
8740476|1.0|0.001|35.64|1.48|2.47|0.02|0
8740498|0.848|0.195|118.39|5.6|3.0|0.02|2
8740893|0.976|0.079|16.73|1.34|2.13|0.04|0
8741312|0.98|0.051|261.08|12.43|3.35|0.02|0
8741733|1.0|0.001|38.71|1.25|2.51|0.02|0
8741924|1.0|0.001|36.79|2.23|2.49|0.03|0
8742013|1.0|0.001|25.86|1.28|2.33|0.02|0
8742030|0.99|0.048|14.73|0.82|2.06|0.03|0
8742229|1.0|0.001|102.24|3.07|2.93|0.01|0
8742545|1.0|0.001|143.06|4.78|3.09|0.02|0
8742572|0.878|0.298|49.56|4.26|2.65|0.04|2
8742598|0.852|0.265|196.12|39.02|3.23|0.09|0
8742874|1.0|0.002|13.43|0.54|2.05|0.02|0
8742912|1.0|0.001|105.56|3.15|2.95|0.02|0
8743064|1.0|0.001|128.06|3.96|3.04|0.02|0
8743085|0.884|0.248|11.9|0.97|1.97|0.04|0
8743131|1.0|0.001|64.92|2.13|2.74|0.02|0
8745738|1.0|0.001|44.09|1.77|2.57|0.02|0
8745809|1.0|0.001|28.09|1.24|2.37|0.02|0
8746146|1.0|0.001|33.26|1.35|2.44|0.02|0
8746148|1.0|0.001|31.31|1.26|2.43|0.02|0
8746222|1.0|0.001|27.0|1.55|2.35|0.03|0
8746834|1.0|0.001|55.74|1.76|2.65|0.01|0
8747199|1.0|0.001|61.41|2.02|2.72|0.02|0
8747222|-99.0|-99.0|84.01|3.23|2.83|0.02|0
8747415|1.0|0.001|138.88|4.06|3.06|0.01|0
8747442|1.0|0.001|113.24|3.22|2.97|0.01|0
8747880|1.0|0.001|32.63|1.61|2.44|0.02|0
8748059|0.999|0.004|15.45|0.87|2.09|0.03|0
8748103|0.592|0.494|152.12|6.57|3.14|0.02|1M
8748278|1.0|0.001|32.03|1.41|2.42|0.02|0
8748290|0.89|0.268|8.12|0.75|1.8|0.04|0
8748406|1.0|0.001|24.48|0.85|2.29|0.02|0
8748436|1.0|0.001|89.26|2.72|2.87|0.01|0
8748457|0.924|0.127|10.13|0.77|1.91|0.03|0
8748869|1.0|0.001|24.68|1.06|2.3|0.02|0
8750108|0.997|0.01|231.13|7.33|3.29|0.02|0
8750187|1.0|0.002|72.59|2.11|2.77|0.01|0
8750438|1.0|0.001|36.33|2.06|2.48|0.03|0
8750704|1.0|0.001|31.02|1.13|2.41|0.02|0
8751079|0.987|0.048|20.23|1.25|2.21|0.03|0
8751576|1.0|0.001|31.34|1.13|2.41|0.02|0
8751605|0.999|0.003|84.16|2.42|2.85|0.01|0
8751688|0.984|0.03|222.2|7.68|3.27|0.02|0
8751733|1.0|0.001|40.67|1.38|2.52|0.02|0
8752279|1.0|0.001|39.46|1.22|2.51|0.02|0
8752618|-99.0|-99.0|37.44|1.86|-99.0|-99.0|2
8752721|1.0|0.001|29.62|1.45|2.39|0.02|0
8752817|-99.0|-99.0|158.38|47.32|3.12|0.13|0
8752893|1.0|0.001|65.48|2.18|2.73|0.02|0
8753158|1.0|0.001|35.86|1.5|2.48|0.02|0
8753234|1.0|0.001|59.8|2.14|2.69|0.02|0
8753292|1.0|0.002|160.99|4.96|3.14|0.02|0
8753927|0.979|0.078|129.62|24.86|3.04|0.08|0
8754017|1.0|0.001|32.14|1.22|2.43|0.02|0
8754075|1.0|0.001|31.97|2.12|2.42|0.03|0
8754155|1.0|0.001|32.44|1.22|2.43|0.02|0
8754257|0.988|0.02|205.77|6.67|3.25|0.02|0
8754274|1.0|0.003|129.63|3.81|3.03|0.01|0
8754278|1.0|0.001|31.22|1.24|2.42|0.02|0
8754282|0.877|0.17|70.23|15.37|2.82|0.1|1
8754675|1.0|0.001|61.08|1.72|2.71|0.01|0
8756788|0.994|0.009|149.22|8.46|3.1|0.03|0
8757215|1.0|0.001|33.69|1.39|2.45|0.02|0
8757999|1.0|0.001|26.8|1.09|2.4|0.02|1
8758186|0.822|0.286|168.37|6.26|3.15|0.02|0
8758700|1.0|0.001|30.08|1.55|2.39|0.02|0
8759207|1.0|0.001|81.08|2.57|2.84|0.02|0
8759746|1.0|0.001|45.66|1.52|2.58|0.02|0
8759811|1.0|0.001|54.26|1.76|2.66|0.02|0
8760005|0.994|0.019|85.37|2.56|2.87|0.02|1
8760246|1.0|0.001|190.64|5.55|3.21|0.01|0
8760372|1.0|0.001|157.32|4.86|3.13|0.02|0
8760620|1.0|0.001|48.3|1.47|2.61|0.02|0
8760626|1.0|0.001|27.8|1.42|2.37|0.02|0
8760818|1.0|0.001|30.55|1.31|2.41|0.02|0
8761312|0.995|0.015|214.27|13.24|3.26|0.03|0
8761422|1.0|0.002|11.6|0.69|1.98|0.03|0
8761471|1.0|0.001|38.38|1.32|2.51|0.02|0
8762102|0.998|0.007|231.07|8.95|3.29|0.02|0
8765630|1.0|0.001|56.68|2.06|2.67|0.02|0
8765681|1.0|0.001|42.0|1.42|2.54|0.02|0
8766222|0.798|0.541|30.2|1.57|2.39|0.02|2M
8766273|1.0|0.001|31.49|1.25|2.41|0.02|0
8766538|1.0|0.001|36.65|1.38|2.48|0.02|0
8766846|1.0|0.001|159.45|4.74|3.12|0.01|0
8766936|1.0|0.001|44.41|1.27|2.56|0.01|0
8767392|1.0|0.001|97.88|3.05|2.92|0.02|0
8767579|1.0|0.001|44.43|1.61|2.57|0.02|0
8771414|1.0|0.001|40.26|1.68|2.52|0.02|0
8775087|0.737|0.467|10.07|0.86|1.89|0.04|0M
8776159|0.998|0.006|6.96|0.28|1.73|0.02|0
8779107|1.0|0.001|10.76|0.45|1.92|0.02|0
8780467|1.0|0.001|71.62|2.47|2.78|0.02|0
8781195|0.918|0.278|59.56|2.38|2.73|0.02|1
8782196|1.0|0.001|65.5|2.47|2.73|0.02|0
8782382|0.698|0.428|65.7|17.02|2.78|0.11|1M
8782589|1.0|0.001|43.3|1.34|2.55|0.01|0
8782636|0.565|0.469|125.72|11.96|3.02|0.04|0M
8783007|0.999|0.008|30.17|1.17|2.39|0.02|0
8783710|0.998|0.013|32.65|1.6|2.46|0.02|1
8784382|1.0|0.001|55.22|1.52|2.66|0.01|0
8798584|1.0|0.001|58.11|1.82|2.69|0.02|0
8800906|1.0|0.001|33.27|1.29|2.45|0.02|0
8801084|1.0|0.001|24.63|0.95|2.32|0.02|0
8801894|1.0|0.001|31.32|1.25|2.43|0.02|0
8802146|0.892|0.244|85.94|2.57|2.86|0.02|2
8802225|1.0|0.001|31.94|1.2|2.45|0.02|0
8802374|1.0|0.001|33.35|1.6|2.44|0.02|0
8802919|0.843|0.193|236.09|9.4|3.3|0.02|0
8802959|0.985|0.07|30.87|2.16|2.43|0.03|1
8802962|1.0|0.001|35.18|1.71|2.46|0.02|0
8803207|0.997|0.022|8.61|0.77|1.84|0.04|0
8803432|1.0|0.001|28.92|1.42|2.38|0.02|0
8803615|1.0|0.001|30.85|1.44|2.41|0.02|0
8803728|1.0|0.001|27.74|1.48|2.38|0.02|0
8803882|0.986|0.022|210.13|17.58|3.25|0.04|0
8804097|0.965|0.101|5.75|0.21|1.65|0.02|2
8804145|1.0|0.002|176.2|5.49|3.18|0.02|0
8804218|1.0|0.001|31.29|1.26|2.44|0.02|0
8804226|1.0|0.001|32.64|1.25|2.43|0.02|0
8804395|1.0|0.001|23.87|1.31|2.29|0.03|0
8804416|0.993|0.036|60.02|1.97|2.7|0.02|2
8804749|1.0|0.002|217.87|7.37|3.27|0.02|0
8804886|1.0|0.001|33.38|1.29|2.44|0.02|0
8804938|1.0|0.001|81.56|2.34|2.84|0.01|2
8805236|1.0|0.003|23.66|1.23|2.28|0.02|0
8805353|1.0|0.001|45.14|1.51|2.59|0.02|0
8805391|1.0|0.001|22.46|0.87|2.27|0.02|0
8805565|1.0|0.001|30.9|2.01|2.4|0.03|0
8805573|1.0|0.001|37.37|2.22|2.49|0.03|0
8805632|1.0|0.001|41.61|1.43|2.52|0.02|0
8805663|1.0|0.001|52.11|1.84|2.65|0.02|0
8805725|0.999|0.005|28.5|1.62|2.4|0.03|2
8805951|1.0|0.001|32.49|1.17|2.44|0.02|0
8806200|0.974|0.044|250.09|37.37|3.34|0.07|0
8806231|1.0|0.001|14.2|0.67|2.04|0.02|0
8806268|1.0|0.002|145.16|4.4|3.09|0.02|0
8806387|1.0|0.002|101.94|2.99|2.94|0.01|0
8806877|1.0|0.004|85.43|2.49|2.88|0.01|0
8806936|1.0|0.001|53.78|1.58|2.66|0.01|0
8807777|1.0|0.001|81.92|2.25|2.84|0.01|0
8808231|1.0|0.001|40.02|1.25|2.53|0.02|0
8811382|1.0|0.001|18.36|0.69|2.18|0.02|0
8812211|1.0|0.001|96.93|2.81|2.92|0.01|0
8812352|1.0|0.001|39.66|1.17|2.52|0.01|0
8812360|1.0|0.001|99.87|2.86|2.93|0.01|0
8812397|1.0|0.001|66.23|2.17|2.73|0.01|0
8812919|1.0|0.001|37.0|1.28|2.48|0.02|0
8813291|1.0|0.001|32.75|1.59|2.43|0.02|0
8813298|0.992|0.013|213.56|28.53|3.26|0.06|0
8813509|1.0|0.001|44.59|1.55|2.56|0.02|0
8813618|1.0|0.001|130.13|3.88|3.03|0.01|0
8813727|1.0|0.001|43.2|1.34|2.56|0.01|0
8813792|1.0|0.001|40.81|1.25|2.54|0.02|0
8813946|1.0|0.001|72.46|2.28|2.78|0.01|2
8814129|1.0|0.001|35.75|1.24|2.49|0.02|0
8814234|1.0|0.001|27.43|1.16|2.36|0.02|0
8814586|1.0|0.001|37.56|1.67|2.49|0.02|0
8814765|1.0|0.001|15.31|0.62|2.08|0.02|0
8815290|1.0|0.001|46.08|1.31|2.58|0.01|0
8815404|1.0|0.001|76.64|2.33|2.8|0.01|0
8815517|1.0|0.001|86.44|2.48|2.86|0.01|0
8815644|1.0|0.001|32.37|1.04|2.44|0.02|0
8816007|0.999|0.002|203.55|6.25|3.23|0.01|0
8816353|0.999|0.007|7.02|0.25|1.74|0.02|0
8816437|1.0|0.001|21.49|0.75|2.24|0.02|0
8816525|1.0|0.001|83.04|3.28|2.85|0.02|0
8817275|0.996|0.027|60.29|1.8|2.69|0.02|0
8817343|1.0|0.001|92.33|2.89|2.88|0.01|0
8817365|1.0|0.001|32.64|2.14|2.43|0.03|0
8817586|1.0|0.001|35.31|1.23|2.48|0.02|0
8818252|1.0|0.001|19.34|0.95|2.2|0.02|0
8818272|0.97|0.038|215.22|13.13|3.28|0.03|0
8818400|1.0|0.001|94.89|2.96|2.9|0.02|0
8818701|0.817|0.334|246.33|24.43|3.33|0.04|0
8818887|0.993|0.019|141.46|4.86|3.07|0.02|0
8819032|1.0|0.001|41.71|1.14|2.55|0.01|0
8819040|0.958|0.108|196.99|8.26|3.23|0.02|0
8819161|1.0|0.003|67.96|2.23|2.76|0.02|0
8819490|0.997|0.005|230.62|19.91|3.29|0.04|0
8819552|1.0|0.001|121.92|3.48|3.01|0.01|0
8819748|1.0|0.001|31.09|1.77|2.41|0.03|0
8819749|0.998|0.005|167.4|5.35|3.16|0.02|0
8821871|1.0|0.001|32.88|1.39|2.45|0.02|0
8822505|1.0|0.001|27.48|2.87|2.35|0.05|0
8822689|1.0|0.001|57.49|1.81|2.69|0.02|0
8822878|1.0|0.001|36.0|1.4|2.47|0.02|0
8823410|1.0|0.001|55.73|2.14|2.67|0.02|0
8823529|1.0|0.001|80.92|2.17|2.83|0.01|0
8823560|1.0|0.001|30.97|1.51|2.41|0.02|0
8823626|1.0|0.001|79.19|2.16|2.82|0.01|0
8824027|0.984|0.046|6.75|0.24|1.72|0.02|2
8824044|1.0|0.001|46.91|1.38|2.59|0.01|0
8824235|1.0|0.001|32.6|1.29|2.42|0.02|0
8824264|1.0|0.001|32.73|1.8|2.44|0.03|0
8824278|0.835|0.313|113.84|36.6|3.03|0.14|1
8824442|1.0|0.001|218.64|6.87|3.27|0.02|0
8824452|1.0|0.001|52.62|2.07|2.63|0.02|0
8824472|0.958|0.067|228.21|30.13|3.29|0.06|0
8824732|1.0|0.001|52.88|1.38|2.64|0.01|0
8824772|1.0|0.001|33.05|1.48|2.44|0.02|0
8824776|0.999|0.004|170.19|5.47|3.16|0.02|0
8825006|1.0|0.001|33.34|1.29|2.45|0.02|0
8825444|1.0|0.001|89.87|3.02|2.88|0.02|0
8825936|0.779|0.367|237.12|25.49|3.32|0.05|0
8826003|0.698|0.501|30.6|4.9|2.45|0.07|1M
8826079|1.0|0.001|29.73|1.62|2.39|0.02|0
8826496|1.0|0.001|44.52|1.46|2.57|0.02|0
8827367|0.999|0.003|245.64|10.74|3.31|0.02|0
8827622|1.0|0.001|23.3|1.07|2.29|0.02|0
8827646|1.0|0.001|32.16|1.6|2.42|0.02|0
8827659|1.0|0.001|67.37|1.94|2.74|0.01|0
8827808|0.989|0.03|203.76|18.71|3.24|0.04|0
8827853|1.0|0.001|157.35|5.18|3.12|0.01|2
8827934|1.0|0.001|60.59|2.36|2.7|0.02|0
8831643|1.0|0.003|109.71|3.15|2.97|0.01|0
8831674|1.0|0.001|16.71|0.75|2.11|0.02|0
8831715|1.0|0.001|33.39|1.7|2.44|0.02|2
8832100|0.944|0.108|268.86|22.12|3.35|0.04|0
8832376|1.0|0.001|27.61|1.32|2.36|0.02|0
8832632|1.0|0.001|30.86|1.1|2.42|0.02|0
8836211|1.0|0.001|38.69|2.15|2.51|0.03|0
8836489|0.99|0.057|6.88|0.22|1.72|0.02|2
8836830|1.0|0.001|190.79|6.06|3.2|0.01|0
8838230|1.0|0.001|178.81|5.45|3.17|0.01|0
8838450|1.0|0.002|113.65|3.37|2.97|0.01|0
8838681|1.0|0.002|20.75|1.31|2.2|0.03|0
8838990|0.998|0.01|254.8|10.8|3.33|0.02|0
8839028|1.0|0.001|29.41|1.62|2.38|0.02|0
8839730|1.0|0.001|33.33|1.62|2.42|0.02|0
8840004|1.0|0.001|11.34|0.62|1.94|0.02|0
8840992|1.0|0.001|120.9|3.53|3.0|0.01|0
8841158|1.0|0.001|39.28|1.6|2.5|0.02|0
8842083|1.0|0.001|48.07|2.65|2.6|0.03|0
8843512|0.606|0.576|38.1|8.59|2.51|0.1|2M
8843610|1.0|0.001|40.05|1.57|2.52|0.02|0
8843675|0.723|0.373|209.34|17.56|3.25|0.04|0M
8843835|0.999|0.003|7.92|0.28|1.79|0.02|0
8843936|1.0|0.001|41.82|1.7|2.53|0.02|0
8844362|0.998|0.006|7.29|0.28|1.75|0.02|0
8844891|1.0|0.001|36.7|1.2|2.47|0.02|0
8845206|1.0|0.001|34.78|1.4|2.49|0.02|0
8845207|1.0|0.001|39.39|1.93|2.51|0.02|0
8845313|1.0|0.001|39.05|1.87|2.51|0.02|0
8845321|1.0|0.001|29.36|1.55|2.39|0.02|0
8845361|0.999|0.004|7.9|0.31|1.8|0.02|0
8845466|0.939|0.194|62.95|6.22|2.68|0.04|2
8845750|0.553|0.373|36.52|11.93|2.52|0.14|1M
8845916|0.916|0.148|202.23|25.78|3.23|0.06|0
8846187|1.0|0.001|49.92|1.52|2.62|0.01|0
8846245|1.0|0.001|37.82|1.96|2.49|0.02|0
8846636|0.998|0.005|210.19|6.32|3.24|0.02|0
8846963|0.78|0.339|237.21|26.44|3.3|0.05|0
8847630|1.0|0.001|53.62|1.9|2.64|0.02|0
8848288|1.0|0.001|47.8|1.51|2.59|0.01|2
8848458|0.654|0.329|42.39|4.58|2.59|0.05|1M
8863673|1.0|0.001|43.29|1.32|2.55|0.02|0
8866181|0.995|0.008|238.19|14.65|3.31|0.03|0
8866547|0.998|0.008|202.07|6.68|3.24|0.02|2
8866716|1.0|0.001|38.39|1.22|2.49|0.01|0
8866860|1.0|0.001|137.19|4.03|3.05|0.01|0
8867239|1.0|0.001|88.29|2.61|2.87|0.01|0
8867740|1.0|0.001|23.37|1.08|2.28|0.02|0
8867809|1.0|0.002|18.42|0.85|2.16|0.02|0
8867895|1.0|0.001|35.23|2.4|2.46|0.03|0
8868196|1.0|0.001|30.56|1.36|2.42|0.02|2
8868464|1.0|0.002|196.51|6.43|3.23|0.02|0
8868800|1.0|0.001|31.02|1.57|2.41|0.02|0
8868869|1.0|0.001|30.83|1.3|2.4|0.02|0
8868929|1.0|0.001|41.8|1.9|2.54|0.02|0
8869235|1.0|0.001|59.33|1.7|2.71|0.01|0
8869611|1.0|0.001|95.2|3.01|2.9|0.02|0
8869656|1.0|0.001|35.55|2.34|2.47|0.03|0
8870432|1.0|0.001|38.5|1.91|2.5|0.02|0
8870446|1.0|0.001|34.82|1.11|2.47|0.02|0
8870548|1.0|0.001|30.99|1.45|2.4|0.02|0
8870801|1.0|0.001|35.92|2.22|2.46|0.03|0
8870850|1.0|0.001|34.14|1.35|2.46|0.02|0
8871554|1.0|0.001|31.89|1.54|2.43|0.02|0
8872046|1.0|0.001|65.98|2.05|2.74|0.02|0
8872135|1.0|0.001|39.53|1.8|2.51|0.02|0
8872368|1.0|0.001|28.89|1.67|2.41|0.03|2
8872709|1.0|0.001|37.21|1.92|2.5|0.02|0
8872890|0.999|0.005|165.05|5.08|3.15|0.02|0
8872979|1.0|0.001|74.57|2.2|2.81|0.01|0
8873028|-99.0|-99.0|12.09|0.42|-99.0|-99.0|2
8873299|0.891|0.169|10.21|0.88|1.9|0.04|0
8873769|1.0|0.002|18.67|1.38|2.18|0.03|0
8873797|1.0|0.001|28.65|1.53|2.38|0.02|0
8874023|0.993|0.013|94.48|3.53|2.95|0.02|1
8874261|0.988|0.05|205.23|7.02|3.26|0.02|0
8874355|0.974|0.046|289.9|22.03|3.39|0.03|0
8878167|1.0|0.001|63.56|1.88|2.72|0.01|0
8878424|1.0|0.001|57.06|1.77|2.66|0.01|2
8879369|1.0|0.001|60.05|1.81|2.69|0.01|0
8879448|1.0|0.001|29.44|1.15|2.39|0.02|0
8879491|1.0|0.001|59.32|1.91|2.7|0.01|0
8879518|1.0|0.001|49.24|1.87|2.61|0.02|0
8879558|1.0|0.001|34.22|1.24|2.45|0.02|0
8879682|0.906|0.284|125.56|17.76|3.07|0.06|2
8879938|1.0|0.001|95.36|2.98|2.9|0.01|0
8880420|1.0|0.001|20.73|0.81|2.22|0.02|0
8880751|1.0|0.001|60.32|1.78|2.69|0.01|0
8880887|0.946|0.145|20.83|0.82|2.22|0.02|0
8880933|1.0|0.001|28.72|1.59|2.38|0.03|0
8881339|0.977|0.066|13.46|0.98|2.02|0.03|0
8882190|1.0|0.001|31.46|1.61|2.42|0.02|0
8883358|0.852|0.428|279.77|16.62|3.38|0.03|0
8885351|0.994|0.048|25.33|1.46|2.31|0.03|0
8885470|1.0|0.001|34.4|1.83|2.45|0.02|0
8886167|0.954|0.216|73.83|10.49|2.85|0.06|1
8886171|1.0|0.001|52.98|1.51|2.65|0.01|0
8886198|1.0|0.001|41.17|1.35|2.55|0.02|0
8888925|1.0|0.001|32.93|1.5|2.43|0.02|0
8890410|1.0|0.001|67.57|2.35|2.76|0.02|0
8891278|1.0|0.001|35.75|1.29|2.52|0.02|1
8891496|1.0|0.001|30.92|1.34|2.43|0.02|0
8891630|1.0|0.001|42.8|2.18|2.56|0.02|0
8891778|0.998|0.004|209.11|6.52|3.24|0.02|0
8891957|1.0|0.001|61.59|1.7|2.71|0.01|0
8892050|0.998|0.004|201.89|6.59|3.23|0.02|0
8892085|0.979|0.057|285.87|17.56|3.39|0.03|2
8892202|1.0|0.001|51.19|1.4|2.63|0.01|0
8892211|0.997|0.005|188.14|5.92|3.2|0.02|0
8892924|1.0|0.001|27.35|1.49|2.36|0.02|0
8893087|1.0|0.001|119.7|3.55|3.0|0.01|0
8893299|0.999|0.003|242.87|12.41|3.31|0.02|0
8894012|0.996|0.009|24.95|1.9|2.3|0.03|0
8894616|0.98|0.046|7.79|0.54|1.77|0.03|0
8895291|1.0|0.001|52.45|1.71|2.64|0.02|0
8896115|1.0|0.001|52.47|1.43|2.63|0.01|0
8896495|1.0|0.002|30.5|1.64|2.41|0.02|0
8899312|1.0|0.001|32.22|1.96|2.43|0.03|0
8903105|0.634|0.386|217.54|23.27|3.27|0.05|0M
8904619|1.0|0.002|28.5|3.33|2.37|0.05|0
8905194|1.0|0.001|34.37|2.26|2.44|0.03|0
8905293|1.0|0.001|32.26|1.32|2.48|0.02|2
8905921|0.978|0.111|6.52|0.26|1.71|0.02|0
8906338|1.0|0.001|34.76|1.4|2.46|0.02|0
8907057|1.0|0.001|37.36|1.48|2.48|0.02|0
8907526|0.999|0.003|144.84|4.36|3.08|0.02|0
8907753|0.997|0.008|251.04|33.33|3.32|0.06|0
8907943|1.0|0.001|31.01|1.5|2.4|0.02|0
8909673|1.0|0.001|41.9|1.44|2.54|0.02|0
8911558|1.0|0.001|40.05|1.56|2.52|0.02|0
8911667|0.998|0.007|7.94|0.56|1.79|0.03|0
8913420|0.567|0.403|125.97|12.47|3.03|0.04|0M
8914107|1.0|0.001|158.9|4.89|3.12|0.01|0
8914297|1.0|0.001|72.3|2.12|2.77|0.01|0
8914504|1.0|0.001|32.77|1.48|2.43|0.02|0
8914923|1.0|0.001|59.32|2.62|2.69|0.02|2
8915481|1.0|0.002|11.59|0.41|1.96|0.02|0
8915711|0.943|0.119|207.28|15.39|3.24|0.03|0
8915786|1.0|0.001|105.62|3.24|2.95|0.01|0
8915951|1.0|0.002|17.65|0.62|2.14|0.02|0
8933088|1.0|0.001|49.84|1.52|2.61|0.02|0
8933174|1.0|0.001|29.82|1.69|2.38|0.03|0
8933234|0.999|0.005|180.69|5.53|3.19|0.02|0
8934264|1.0|0.001|8.89|0.36|1.85|0.02|0
8934512|1.0|0.001|30.99|1.21|2.41|0.02|0
8934853|0.994|0.007|203.64|14.89|3.23|0.03|0
8935612|1.0|0.001|30.03|1.73|2.39|0.03|0
8936084|1.0|0.001|29.86|1.52|2.4|0.02|0
8936104|1.0|0.001|30.71|1.53|2.4|0.02|0
8936339|1.0|0.001|46.93|1.61|2.6|0.02|0
8936347|1.0|0.001|74.6|2.21|2.79|0.01|0
8936409|1.0|0.001|7.53|0.29|1.77|0.02|0
8936708|1.0|0.001|24.42|0.8|2.31|0.02|0
8936877|1.0|0.001|25.25|1.1|2.3|0.02|0
8937073|1.0|0.001|25.2|1.48|2.31|0.03|0
8937164|0.918|0.222|4.8|0.43|1.56|0.04|0
8937555|0.974|0.048|255.89|25.11|3.34|0.04|0
8937747|1.0|0.001|41.03|1.27|2.54|0.02|0
8937971|1.0|0.001|83.02|2.42|2.85|0.01|0
8939394|1.0|0.001|31.67|1.2|2.44|0.02|0
8939889|1.0|0.001|34.17|1.35|2.44|0.02|0
8939964|1.0|0.001|28.73|1.78|2.38|0.03|0
8939995|1.0|0.001|69.76|2.13|2.77|0.02|0
8940098|1.0|0.001|32.21|1.75|2.43|0.02|0
8940241|1.0|0.001|30.39|1.55|2.4|0.02|0
8940642|0.603|0.44|5.34|0.44|1.61|0.04|0M
8940851|1.0|0.001|17.84|1.05|2.15|0.03|0
8941031|1.0|0.001|27.09|1.73|2.34|0.03|0
8941196|1.0|0.001|62.86|1.93|2.71|0.01|0
8941202|1.0|0.001|31.14|1.56|2.42|0.02|0
8946043|0.995|0.013|211.61|7.44|3.26|0.02|0
8946471|1.0|0.001|36.49|1.74|2.48|0.02|0
8946504|1.0|0.001|78.82|2.37|2.83|0.02|0
8946619|1.0|0.001|32.45|1.36|2.43|0.02|0
8946818|1.0|0.001|26.88|1.29|2.35|0.02|0
8946951|1.0|0.002|103.93|2.89|2.94|0.01|0
8947422|1.0|0.001|35.89|1.25|2.47|0.02|0
8947883|1.0|0.001|33.53|1.46|2.44|0.02|0
8948403|1.0|0.001|35.61|2.18|2.46|0.03|0
8948617|1.0|0.001|43.11|1.19|2.54|0.01|0
8949009|1.0|0.001|33.44|1.24|2.45|0.02|0
8949653|1.0|0.001|20.06|0.87|2.2|0.02|0
8949818|1.0|0.001|46.32|1.43|2.57|0.01|0
8949867|1.0|0.001|40.2|2.26|2.53|0.03|0
8949937|1.0|0.001|34.43|1.3|2.46|0.02|0
8949943|0.999|0.002|163.19|6.09|3.15|0.02|0
8950187|1.0|0.001|30.17|1.56|2.39|0.02|0
8950757|1.0|0.001|52.77|1.96|2.64|0.02|0
8950918|1.0|0.001|29.78|1.43|2.4|0.02|0
8951178|1.0|0.001|109.86|3.24|2.97|0.01|0
8951252|1.0|0.001|50.47|2.04|2.63|0.02|0
8951369|1.0|0.001|35.17|1.16|2.47|0.02|0
8951614|1.0|0.001|29.91|1.39|2.39|0.02|0
8952278|1.0|0.001|46.09|1.35|2.57|0.01|0
8952952|1.0|0.001|13.16|0.52|2.03|0.02|0
8953164|1.0|0.001|113.76|3.21|2.97|0.01|0
8953366|1.0|0.001|16.66|0.71|2.12|0.02|0
8955590|0.995|0.03|41.53|1.31|2.53|0.02|2
8955683|1.0|0.001|48.91|1.77|2.61|0.02|0
8955699|1.0|0.001|29.79|1.51|2.41|0.02|0
8955709|-99.0|-99.0|69.02|2.84|2.74|0.02|0
8955816|0.94|0.156|80.12|2.81|2.82|0.02|2
8955894|1.0|0.001|27.58|1.55|2.36|0.03|0
8955908|0.999|0.004|35.76|1.07|2.46|0.01|2
8955962|0.993|0.018|124.57|3.84|3.0|0.02|0
8956118|0.998|0.017|27.33|1.18|2.36|0.02|2
8956458|0.999|0.004|47.11|1.37|2.59|0.01|2
8956521|1.0|0.001|40.83|1.16|2.53|0.01|0
8956534|0.994|0.029|95.81|3.25|2.92|0.02|0
8957055|1.0|0.002|161.88|4.9|3.14|0.02|0
8957480|1.0|0.001|49.08|1.61|2.6|0.01|0
8957543|1.0|0.001|36.93|1.86|2.48|0.02|0
8957693|1.0|0.001|136.04|4.09|3.06|0.01|0
8957928|1.0|0.001|33.41|1.33|2.44|0.02|0
8957944|1.0|0.001|115.31|3.47|2.98|0.01|0
8958046|1.0|0.001|24.51|0.93|2.3|0.02|0
8958065|1.0|0.001|64.24|1.98|2.72|0.01|0
8958073|1.0|0.001|106.91|3.38|2.95|0.02|0
8958181|1.0|0.001|48.46|1.48|2.62|0.02|0
8958208|1.0|0.001|15.39|0.63|2.08|0.02|0
8958735|1.0|0.001|34.95|2.01|2.46|0.03|2
8958925|1.0|0.001|32.17|1.11|2.43|0.02|0
8959259|1.0|0.001|77.66|2.24|2.8|0.01|0
8959269|0.935|0.156|76.32|13.57|2.85|0.08|1
8959538|1.0|0.001|32.26|1.65|2.42|0.02|0
8960083|1.0|0.001|98.22|2.86|2.91|0.01|0
8960713|1.0|0.001|24.03|1.01|2.3|0.02|0
8961152|1.0|0.001|33.8|1.24|2.43|0.02|0
8962109|1.0|0.001|136.53|4.13|3.05|0.01|0
8962844|1.0|0.001|41.77|1.45|2.54|0.02|0
8962923|1.0|0.001|84.38|2.65|2.86|0.02|0
8963082|0.969|0.119|15.0|1.22|2.07|0.04|0
8963935|0.993|0.016|274.59|13.04|3.37|0.02|0
8963953|1.0|0.001|55.2|1.66|2.66|0.02|0
8963972|1.0|0.001|30.28|1.38|2.39|0.02|0
8963982|0.955|0.168|58.24|16.75|2.67|0.13|1
8964218|1.0|0.001|28.19|1.6|2.35|0.03|0
8964502|1.0|0.001|50.26|1.41|2.62|0.01|0
8971387|1.0|0.001|100.14|3.24|2.93|0.02|0
8971407|0.911|0.22|11.96|0.59|1.97|0.02|0
8971646|1.0|0.001|36.95|1.56|2.48|0.02|0
8972013|1.0|0.001|33.86|2.03|2.44|0.03|0
8973228|1.0|0.001|51.16|1.35|2.62|0.01|0
8973815|1.0|0.001|87.37|2.64|2.86|0.01|0
8975030|0.994|0.017|9.09|0.33|1.9|0.02|1
8975442|1.0|0.001|31.97|1.73|2.41|0.02|0
8976283|0.995|0.017|6.02|0.31|1.68|0.02|0
8976319|0.889|0.263|8.32|0.39|1.81|0.02|0
8976756|-99.0|-99.0|14.97|3.8|2.1|0.11|1
8977303|1.0|0.001|30.27|1.44|2.39|0.02|0
8978053|1.0|0.002|30.09|1.25|2.37|0.02|0
8978632|1.0|0.001|30.6|1.42|2.39|0.02|0
8979178|0.998|0.007|62.09|1.89|2.69|0.02|0
8979491|1.0|0.001|35.25|1.64|2.45|0.02|0
8979500|0.996|0.009|155.23|6.63|3.11|0.02|0
8980379|0.771|0.213|9.44|1.17|1.86|0.05|0
8981783|0.999|0.003|182.49|5.46|3.18|0.01|0
8981846|0.994|0.014|203.36|6.61|3.24|0.02|0
8983847|0.998|0.004|218.12|6.56|3.26|0.01|0
8984044|1.0|0.001|34.8|1.72|2.45|0.02|0
8984255|1.0|0.003|7.3|0.25|1.75|0.02|0
8984355|1.0|0.001|188.59|5.92|3.19|0.01|0
8984984|1.0|0.001|10.57|0.44|1.92|0.02|0
8985207|0.998|0.008|6.78|0.25|1.71|0.02|0
8985246|0.999|0.003|7.39|0.24|1.75|0.01|0
9001643|1.0|0.001|37.71|1.51|2.5|0.02|0
9001901|1.0|0.001|32.09|2.01|2.42|0.03|0
9002344|1.0|0.001|44.13|1.4|2.56|0.02|0
9002408|1.0|0.001|52.29|1.55|2.64|0.01|0
9002458|1.0|0.001|28.78|1.36|2.39|0.02|0
9002464|1.0|0.002|92.44|2.69|2.9|0.01|0
9002577|1.0|0.001|11.07|0.78|1.95|0.03|0
9002777|0.942|0.201|6.73|0.34|1.72|0.02|0
9002805|1.0|0.001|69.27|2.63|2.76|0.02|0
9002884|0.877|0.295|5.59|0.33|1.64|0.03|0
9003096|1.0|0.001|71.59|2.4|2.78|0.02|0
9003765|1.0|0.001|60.76|1.99|2.7|0.02|0
9004110|0.995|0.036|27.05|1.35|2.37|0.02|2
9004239|0.723|0.474|72.96|18.15|2.8|0.11|0M
9004448|1.0|0.001|28.4|1.52|2.37|0.02|0
9004818|1.0|0.001|74.17|2.44|2.79|0.01|0
9004948|1.0|0.001|36.81|1.3|2.49|0.02|0
9005037|1.0|0.001|24.9|0.93|2.33|0.02|0
9005963|1.0|0.001|173.11|5.31|3.16|0.02|0
9006129|1.0|0.001|48.6|1.44|2.61|0.01|0
9006240|1.0|0.001|84.39|2.43|2.86|0.01|0
9006484|1.0|0.001|66.97|2.07|2.76|0.02|0
9006861|0.839|0.307|156.53|34.73|3.13|0.1|0
9007021|1.0|0.001|39.85|1.17|2.53|0.01|0
9007080|1.0|0.001|30.42|1.81|2.39|0.03|0
9007455|1.0|0.001|30.47|1.45|2.42|0.02|0
9007560|1.0|0.001|30.55|1.39|2.42|0.02|0
9007718|1.0|0.001|33.93|1.16|2.45|0.02|0
9007860|1.0|0.001|35.87|1.29|2.49|0.02|0
9007967|1.0|0.001|19.17|0.73|2.2|0.02|0
9007973|0.999|0.004|214.03|7.28|3.27|0.02|0
9008090|1.0|0.001|37.6|1.38|2.49|0.02|0
9008236|1.0|0.001|23.5|0.98|2.28|0.02|0
9008270|1.0|0.001|31.93|1.51|2.43|0.02|0
9008581|1.0|0.001|31.76|1.12|2.43|0.02|0
9008777|1.0|0.001|45.7|1.4|2.59|0.02|0
9008923|1.0|0.001|22.21|0.94|2.25|0.02|0
9009158|1.0|0.001|28.97|1.71|2.37|0.03|0
9009175|1.0|0.001|31.85|1.25|2.41|0.02|0
9009295|1.0|0.001|48.03|1.36|2.61|0.01|0
9009403|1.0|0.001|13.73|0.92|2.04|0.03|0
9009735|1.0|0.001|19.49|0.94|2.2|0.02|0
9009805|1.0|0.001|48.79|1.54|2.61|0.02|0
9009934|0.97|0.121|205.52|6.92|3.24|0.02|0
9009957|1.0|0.001|177.54|5.48|3.17|0.01|0
9012061|1.0|0.001|10.49|0.47|1.93|0.02|0
9012209|0.999|0.004|79.66|2.32|2.83|0.01|0
9012261|1.0|0.001|21.01|0.76|2.24|0.02|0
9012317|1.0|0.001|28.94|1.63|2.38|0.03|0
9012783|1.0|0.001|36.68|1.36|2.47|0.02|0
9015300|1.0|0.001|93.24|2.84|2.89|0.02|0
9015765|1.0|0.001|37.58|1.4|2.49|0.02|0
9016278|0.898|0.218|11.29|0.87|1.95|0.03|0
9016417|1.0|0.001|31.24|1.52|2.42|0.02|0
9016455|1.0|0.001|81.73|2.49|2.84|0.01|0
9016599|0.811|0.31|32.87|3.8|2.48|0.05|1
9016768|1.0|0.001|61.98|1.96|2.71|0.02|0
9016901|1.0|0.001|30.03|1.46|2.4|0.02|0
9016915|1.0|0.001|34.24|2.3|2.44|0.03|0
9018004|1.0|0.001|31.37|1.37|2.42|0.02|0
9018450|1.0|0.001|31.28|1.17|2.43|0.02|0
9018640|1.0|0.001|111.96|3.37|2.98|0.02|0
9018782|1.0|0.001|98.02|2.84|2.92|0.01|0
9018790|1.0|0.001|105.67|3.21|2.95|0.02|0
9018828|0.881|0.323|63.98|2.03|2.73|0.02|0
9018909|1.0|0.001|72.71|2.32|2.77|0.01|0
9019025|1.0|0.001|32.43|1.32|2.44|0.02|0
9019623|0.726|0.265|7.22|0.51|1.75|0.03|0
9019877|1.0|0.001|66.62|2.13|2.74|0.01|0
9019889|1.0|0.001|33.5|1.46|2.44|0.02|0
9020066|1.0|0.001|53.51|1.45|2.65|0.01|0
9020151|0.998|0.006|32.61|1.53|2.47|0.02|1
9020419|1.0|0.001|29.81|1.43|2.4|0.02|0
9020498|0.997|0.006|257.63|10.25|3.34|0.02|0
9020898|1.0|0.003|123.45|3.55|3.02|0.01|0
9020943|1.0|0.001|31.31|1.45|2.42|0.02|0
9021204|1.0|0.001|8.47|0.38|1.81|0.02|2
9021359|0.981|0.082|32.36|4.95|2.41|0.07|0
9021460|0.953|0.118|10.94|0.9|1.93|0.04|0
9021464|1.0|0.001|50.17|2.93|2.62|0.03|0
9021671|1.0|0.001|43.98|1.34|2.56|0.01|0
9021799|1.0|0.001|34.85|1.25|2.46|0.02|0
9024483|1.0|0.001|30.37|1.28|2.4|0.02|0
9024667|1.0|0.001|26.16|1.93|2.33|0.03|0
9024821|1.0|0.001|55.46|1.52|2.66|0.01|0
9024845|1.0|0.001|60.03|1.69|2.7|0.01|0
9025029|1.0|0.001|39.01|1.83|2.51|0.02|0
9025216|1.0|0.001|29.67|1.64|2.39|0.02|0
9025260|0.988|0.035|102.92|3.37|2.93|0.02|0
9025278|1.0|0.002|225.82|6.92|3.28|0.01|0
9025435|1.0|0.003|25.46|1.16|2.3|0.02|2
9025441|1.0|0.001|34.83|1.53|2.47|0.02|2
9025447|1.0|0.001|29.28|1.6|2.38|0.02|0
9025498|1.0|0.001|58.07|1.75|2.67|0.01|0
9025726|1.0|0.001|34.36|1.2|2.46|0.02|0
9025882|1.0|0.001|32.5|1.47|2.42|0.02|0
9025887|0.993|0.021|42.93|5.43|2.59|0.06|1
9026209|1.0|0.001|9.54|0.56|1.87|0.03|0
9026217|1.0|0.001|50.35|1.33|2.62|0.01|0
9026248|0.999|0.004|261.23|22.68|3.35|0.04|0
9026308|1.0|0.001|32.88|1.22|2.44|0.02|0
9026802|1.0|0.001|30.54|2.93|2.41|0.04|0
9026822|1.0|0.001|54.29|1.56|2.65|0.01|0
9027245|1.0|0.001|50.06|1.76|2.61|0.02|0
9027404|0.998|0.003|205.56|6.45|3.24|0.02|0
9027635|1.0|0.001|54.0|1.65|2.64|0.01|0
9027654|1.0|0.001|34.82|1.53|2.45|0.02|0
9027817|1.0|0.001|81.3|2.16|2.84|0.01|0
9027871|1.0|0.001|41.77|1.63|2.53|0.02|0
9028221|1.0|0.001|76.15|2.81|2.81|0.02|0
9028293|1.0|0.001|60.81|2.29|2.71|0.02|0
9028321|1.0|0.001|45.36|1.48|2.57|0.02|0
9028481|1.0|0.001|18.63|0.66|2.19|0.02|0
9028495|0.857|0.301|17.9|0.82|2.22|0.02|1
9028511|1.0|0.001|28.24|1.51|2.37|0.02|0
9028697|1.0|0.001|61.87|1.97|2.7|0.02|0
9028711|1.0|0.001|29.22|1.26|2.39|0.02|0
9028880|1.0|0.001|43.29|1.48|2.54|0.02|0
9028967|1.0|0.001|34.5|1.37|2.45|0.02|0
9029017|1.0|0.001|17.17|0.91|2.14|0.02|0
9029195|1.0|0.001|39.72|3.25|2.52|0.04|0
9029242|1.0|0.002|14.33|1.0|2.05|0.03|0
9029559|0.614|0.409|20.2|1.64|2.26|0.04|1M
9029603|1.0|0.001|147.02|4.38|3.09|0.01|0
9030294|1.0|0.001|43.85|1.43|2.56|0.01|0
9031080|1.0|0.001|43.06|1.46|2.56|0.02|0
9031294|1.0|0.001|33.49|1.23|2.44|0.02|0
9031507|1.0|0.001|9.45|0.43|1.87|0.02|0
9031549|1.0|0.001|71.58|2.16|2.77|0.02|0
9031798|1.0|0.001|113.21|3.62|2.97|0.01|0
9032322|1.0|0.001|7.52|0.3|1.77|0.02|0
9032691|1.0|0.001|32.08|1.54|2.42|0.02|0
9032713|1.0|0.001|49.75|1.45|2.62|0.01|0
9032795|1.0|0.001|29.66|1.45|2.4|0.02|0
9032972|0.991|0.017|195.25|6.75|3.21|0.02|0
9033281|1.0|0.001|44.63|1.35|2.58|0.02|0
9033345|0.993|0.047|7.73|0.3|1.78|0.02|0
9033522|0.999|0.005|107.11|3.03|2.95|0.01|0
9033539|1.0|0.001|89.59|2.48|2.87|0.01|0
9033613|0.993|0.009|191.14|38.35|3.22|0.09|0
9033798|0.995|0.037|40.27|1.23|2.54|0.02|0
9034252|0.937|0.103|148.6|20.54|3.11|0.06|0
9034557|1.0|0.001|42.14|1.44|2.54|0.02|0
9040864|0.745|0.388|22.01|1.43|2.3|0.03|2
9042441|1.0|0.001|29.0|1.57|2.38|0.02|0
9044993|1.0|0.003|21.91|1.44|2.24|0.03|0
9045025|0.946|0.212|69.17|3.04|2.74|0.02|0
9045280|1.0|0.001|49.67|1.39|2.61|0.01|0
9045876|1.0|0.002|8.69|0.44|1.84|0.02|0
9046085|1.0|0.001|59.98|2.29|2.7|0.02|0
9047061|1.0|0.001|41.64|1.32|2.54|0.01|0
9048555|0.991|0.032|7.19|0.26|1.75|0.02|0
9049147|1.0|0.001|92.58|2.58|2.88|0.01|0
9051026|0.504|0.337|15.79|0.72|2.13|0.02|1M
9051516|1.0|0.002|14.35|0.55|2.05|0.02|0
9053292|1.0|0.001|42.69|1.88|2.54|0.02|0
9054001|1.0|0.001|60.92|2.17|2.7|0.02|0
9071132|0.987|0.04|12.67|0.94|2.0|0.03|0
9071153|1.0|0.001|118.11|3.49|2.99|0.01|0
9071238|1.0|0.001|51.07|1.52|2.63|0.02|0
9071489|1.0|0.001|30.86|1.57|2.41|0.02|0
9071572|0.997|0.012|134.9|3.93|3.06|0.01|0
9071650|1.0|0.001|51.66|1.69|2.63|0.01|0
9071895|1.0|0.001|28.22|1.67|2.37|0.03|0
9071940|1.0|0.001|36.48|1.59|2.47|0.02|0
9071948|0.963|0.115|139.16|4.34|3.07|0.02|0
9072262|1.0|0.001|35.29|1.35|2.47|0.02|0
9072725|1.0|0.001|29.77|1.63|2.39|0.02|0
9073612|0.956|0.065|203.45|34.11|3.25|0.07|0
9073950|0.997|0.009|280.23|23.96|3.37|0.04|0
9074137|1.0|0.001|156.61|4.63|3.11|0.01|0
9074727|1.0|0.001|33.61|1.65|2.46|0.02|0
9074772|1.0|0.001|33.75|1.95|2.44|0.03|0
9074792|1.0|0.001|109.62|3.24|2.96|0.01|0
9074817|1.0|0.001|21.31|0.88|2.24|0.02|0
9074876|1.0|0.002|41.9|1.22|2.58|0.01|2
9074974|0.999|0.006|121.35|3.55|3.01|0.01|0
9075118|0.999|0.002|193.59|6.0|3.22|0.02|0
9075225|1.0|0.001|59.59|2.08|2.7|0.02|0
9075872|1.0|0.001|158.09|5.19|3.13|0.02|0
9075899|0.838|0.424|37.84|3.08|2.49|0.04|0
9076149|1.0|0.001|30.86|1.45|2.4|0.02|0
9076584|1.0|0.001|151.13|4.72|3.1|0.01|0
9076843|0.988|0.027|12.33|0.9|1.98|0.03|0
9077409|0.818|0.433|222.0|9.56|3.28|0.02|0
9077453|1.0|0.001|162.8|4.87|3.13|0.01|0
9077501|1.0|0.001|31.23|1.35|2.41|0.02|0
9077533|1.0|0.001|78.95|2.13|2.82|0.01|0
9077633|1.0|0.001|73.21|2.06|2.78|0.01|0
9077844|1.0|0.001|48.41|1.77|2.6|0.02|0
9079904|1.0|0.001|40.94|1.24|2.52|0.02|0
9079989|1.0|0.001|39.18|1.9|2.52|0.02|0
9080175|1.0|0.001|48.52|2.08|2.6|0.02|0
9080204|1.0|0.001|166.92|5.0|3.16|0.02|0
9080407|1.0|0.001|45.16|1.7|2.58|0.02|0
9080445|1.0|0.001|38.18|1.89|2.5|0.02|0
9080606|1.0|0.001|127.1|3.98|3.02|0.01|0
9080622|1.0|0.001|30.76|1.24|2.42|0.02|0
9083642|1.0|0.001|41.25|1.27|2.54|0.02|0
9083661|0.995|0.016|6.72|0.47|1.7|0.03|0
9084281|1.0|0.001|93.1|2.61|2.89|0.01|0
9084314|1.0|0.001|41.42|1.29|2.53|0.01|0
9084738|0.996|0.007|236.51|11.26|3.31|0.02|0
9085007|1.0|0.001|32.95|1.93|2.44|0.03|0
9085031|1.0|0.001|27.7|1.38|2.36|0.02|0
9085338|0.968|0.084|209.37|9.39|3.26|0.02|0
9086060|1.0|0.001|48.31|1.38|2.6|0.01|0
9086187|1.0|0.001|110.61|3.35|2.96|0.01|0
9086216|1.0|0.002|112.59|3.47|2.97|0.01|0
9086283|1.0|0.001|51.42|11.36|2.69|0.1|1
9086505|1.0|0.001|29.74|1.37|2.39|0.02|0
9086586|1.0|0.003|49.39|1.42|2.61|0.01|0
9086653|1.0|0.001|30.17|1.36|2.39|0.02|0
9087095|1.0|0.002|66.8|1.98|2.74|0.01|0
9087315|1.0|0.001|32.49|1.24|2.43|0.02|0
9087348|1.0|0.001|43.12|1.29|2.55|0.02|0
9087580|0.791|0.382|46.94|6.82|2.6|0.06|1
9087668|1.0|0.001|33.34|1.35|2.45|0.02|0
9087806|1.0|0.001|100.4|3.33|2.94|0.02|0
9087870|1.0|0.001|33.56|1.14|2.44|0.02|0
9088119|1.0|0.001|31.19|1.9|2.41|0.03|0
9088142|1.0|0.001|20.96|1.4|2.23|0.03|0
9088780|1.0|0.001|75.79|2.09|2.8|0.01|0
9091127|1.0|0.001|83.36|2.46|2.84|0.01|0
9091240|1.0|0.001|25.54|1.67|2.32|0.03|0
9091446|0.999|0.004|16.4|0.58|2.13|0.02|0
9091590|1.0|0.001|36.01|1.12|2.48|0.02|0
9091622|0.889|0.214|68.07|2.3|2.81|0.02|1
9091752|0.987|0.045|36.11|2.29|2.48|0.03|2
9091763|0.994|0.019|6.37|0.33|1.71|0.02|0
9091765|0.894|0.384|47.37|1.69|2.58|0.02|0
9091772|1.0|0.001|100.57|3.53|2.93|0.02|0
9091812|0.98|0.045|145.52|5.16|3.08|0.02|0
9091853|0.996|0.008|17.24|0.63|2.14|0.02|2
9091989|1.0|0.001|135.79|4.2|3.05|0.02|0
9092085|1.0|0.001|34.33|1.08|2.47|0.02|0
9092100|0.982|0.027|280.92|16.35|3.38|0.03|0
9092209|1.0|0.001|92.32|2.98|2.88|0.02|0
9092290|1.0|0.001|41.7|1.28|2.53|0.02|0
9092442|1.0|0.001|32.02|1.32|2.44|0.02|0
9092513|0.999|0.004|26.13|1.53|2.32|0.03|0
9092514|0.586|0.388|161.42|5.52|3.14|0.02|0M
9092538|0.999|0.005|166.23|5.03|3.15|0.02|0
9092591|0.962|0.253|40.18|1.25|2.52|0.02|2
9093000|0.954|0.231|18.6|1.41|2.17|0.03|0
9093038|1.0|0.001|31.7|1.3|2.41|0.02|0
9093737|1.0|0.001|29.45|1.32|2.39|0.02|0
9094069|1.0|0.001|36.58|3.06|2.47|0.04|0
9094133|1.0|0.002|149.57|5.09|3.11|0.02|0
9094270|0.89|0.166|79.27|11.76|2.82|0.06|0
9094309|1.0|0.001|33.38|1.11|2.45|0.02|0
9094600|1.0|0.001|34.08|1.16|2.46|0.02|0
9094678|0.998|0.018|19.61|0.72|2.22|0.02|0
9095074|1.0|0.001|33.7|1.18|2.45|0.02|0
9095475|0.963|0.073|195.77|42.8|3.22|0.1|0
9096899|1.0|0.001|41.95|1.33|2.54|0.01|0
9097287|0.999|0.005|10.16|0.68|1.91|0.03|0
9097292|0.995|0.035|19.53|1.01|2.19|0.02|0
9097394|1.0|0.001|32.38|1.31|2.43|0.02|0
9097487|0.763|0.445|49.18|16.22|2.66|0.14|1M
9098529|0.953|0.079|10.12|0.98|1.87|0.04|0
9099189|1.0|0.001|20.51|0.93|2.23|0.02|0
9099407|1.0|0.001|33.64|1.13|2.46|0.02|0
9099712|1.0|0.001|32.15|1.28|2.43|0.02|0
9100325|1.0|0.001|6.21|0.25|1.68|0.02|0
9100438|1.0|0.001|48.53|1.45|2.6|0.01|0
9100444|1.0|0.001|53.61|1.86|2.65|0.02|0
9100548|1.0|0.001|120.92|3.49|3.0|0.01|0
9101018|1.0|0.001|33.9|1.15|2.46|0.02|0
9101109|1.0|0.001|34.25|1.47|2.45|0.02|0
9101599|1.0|0.001|38.62|1.26|2.51|0.02|0
9101612|1.0|0.001|56.21|1.73|2.67|0.02|0
9107144|1.0|0.001|34.06|1.21|2.45|0.02|0
9107351|1.0|0.001|50.35|1.81|2.61|0.02|0
9107518|1.0|0.001|34.74|1.14|2.46|0.02|2
9107573|1.0|0.001|29.1|1.85|2.37|0.03|0
9107731|0.551|0.602|53.11|1.92|2.69|0.02|1M
9108045|1.0|0.001|77.48|2.75|2.81|0.02|0
9108412|1.0|0.001|33.05|1.27|2.44|0.02|0
9108759|1.0|0.001|34.31|1.79|2.45|0.02|0
9108875|0.973|0.057|259.15|35.22|3.33|0.06|0
9109244|1.0|0.001|172.83|5.44|3.16|0.01|0
9109546|1.0|0.001|32.75|1.47|2.42|0.02|0
9109723|1.0|0.001|60.4|1.98|2.7|0.01|0
9110060|1.0|0.001|11.44|0.71|1.96|0.03|0
9112164|0.997|0.014|31.05|1.2|2.34|0.02|1
9112273|0.998|0.007|13.46|0.56|2.08|0.02|2
9112438|0.999|0.006|38.16|1.13|2.49|0.01|0
9112472|1.0|0.001|45.53|1.58|2.58|0.02|0
9113950|1.0|0.001|44.88|2.14|2.57|0.02|0
9114414|1.0|0.001|43.69|1.4|2.55|0.01|0
9114804|1.0|0.001|77.04|2.57|2.8|0.02|0
9115334|1.0|0.001|69.76|2.25|2.76|0.01|0
9116231|0.907|0.187|12.83|1.34|1.98|0.05|0
9116434|0.988|0.015|214.77|9.81|3.26|0.02|0
9116740|0.98|0.055|70.62|2.23|2.73|0.02|1
9117994|0.998|0.004|152.15|5.21|3.1|0.02|0
9118783|0.993|0.01|6.7|0.5|1.71|0.03|0
9119504|1.0|0.001|34.55|1.44|2.45|0.02|0
9119893|1.0|0.001|10.14|0.88|1.9|0.04|0
9119915|1.0|0.001|146.82|4.4|3.09|0.01|0
9137958|1.0|0.001|94.82|2.78|2.91|0.01|0
9138411|0.671|0.585|5.08|0.38|1.59|0.03|0M
9138553|1.0|0.001|30.83|1.47|2.4|0.02|0
9139330|1.0|0.001|43.37|1.94|2.56|0.02|0
9139488|0.956|0.06|8.25|0.55|1.81|0.03|0
9139859|1.0|0.001|72.21|2.4|2.77|0.02|0
9139970|1.0|0.001|32.7|1.43|2.43|0.02|0
9140403|1.0|0.001|39.11|1.94|2.51|0.02|0
9140614|1.0|0.001|55.3|1.62|2.65|0.01|0
9140843|1.0|0.001|50.36|1.47|2.62|0.01|0
9141198|1.0|0.001|25.48|1.34|2.31|0.02|0
9142574|1.0|0.001|23.57|2.03|2.3|0.04|0
9142584|1.0|0.001|31.64|1.29|2.43|0.02|0
9142768|1.0|0.001|31.49|1.38|2.41|0.02|0
9142865|0.999|0.003|200.41|6.38|3.24|0.02|0
9143051|1.0|0.001|49.47|1.66|2.61|0.02|0
9143147|1.0|0.001|35.7|2.58|2.46|0.03|0
9143178|0.979|0.026|151.75|13.33|3.11|0.04|0
9143545|1.0|0.001|32.17|1.28|2.42|0.02|0
9143684|1.0|0.001|55.12|2.09|2.66|0.02|0
9143804|1.0|0.001|32.44|1.3|2.45|0.02|0
9143834|1.0|0.001|16.74|0.87|2.14|0.02|0
9143868|1.0|0.001|31.93|2.03|2.42|0.03|0
9143924|1.0|0.002|9.98|0.76|1.91|0.03|0
9145612|0.997|0.008|253.08|23.89|3.34|0.04|0
9145681|0.627|0.418|44.15|10.73|2.54|0.11|2M
9145684|1.0|0.001|30.93|2.45|2.41|0.04|0
9145781|0.999|0.003|234.99|9.75|3.3|0.02|0
9145861|1.0|0.001|132.65|4.17|3.04|0.02|0
9145952|1.0|0.001|29.76|1.51|2.39|0.02|0
9145955|1.0|0.001|127.05|4.17|3.04|0.02|0
9146245|1.0|0.001|53.85|1.51|2.64|0.01|0
9146372|1.0|0.001|103.88|3.06|2.93|0.01|0
9146423|1.0|0.001|21.27|1.11|2.23|0.02|0
9146468|1.0|0.001|142.08|4.34|3.09|0.02|0
9146541|1.0|0.002|25.12|1.42|2.3|0.03|0
9147040|1.0|0.001|33.05|1.26|2.44|0.02|0
9147113|1.0|0.001|33.48|1.18|2.44|0.02|0
9147335|1.0|0.001|50.85|1.61|2.63|0.02|0
9149707|0.859|0.303|206.62|15.33|3.25|0.03|0
9149793|1.0|0.001|34.15|1.46|2.46|0.02|0
9149992|1.0|0.001|28.28|1.23|2.38|0.02|0
9150095|0.999|0.003|251.58|26.73|3.32|0.05|0
9150223|1.0|0.001|36.08|1.48|2.48|0.02|0
9150369|1.0|0.001|49.89|1.74|2.63|0.02|0
9151007|1.0|0.001|37.59|1.46|2.5|0.02|0
9151079|1.0|0.001|35.67|2.07|2.47|0.03|0
9151578|1.0|0.001|28.23|2.07|2.36|0.03|0
9151763|1.0|0.001|14.65|0.83|2.06|0.02|0
9152245|1.0|0.002|126.69|3.65|3.02|0.01|0
9152460|1.0|0.001|26.71|1.28|2.34|0.02|0
9152732|0.995|0.022|120.85|3.49|3.01|0.01|0
9152734|0.998|0.004|86.75|4.04|2.86|0.02|0
9153194|1.0|0.001|34.31|1.37|2.46|0.02|0
9153621|1.0|0.001|38.23|1.82|2.5|0.02|0
9153700|1.0|0.001|40.01|1.27|2.52|0.02|0
9154290|1.0|0.001|32.73|1.54|2.43|0.02|0
9154402|1.0|0.002|209.29|6.59|3.26|0.02|0
9154417|1.0|0.001|31.5|1.58|2.43|0.02|0
9156388|1.0|0.001|48.04|1.38|2.61|0.01|0
9156571|1.0|0.001|36.47|1.75|2.48|0.02|0
9156577|0.984|0.036|270.02|26.08|3.36|0.04|0
9156729|1.0|0.001|46.87|1.7|2.6|0.02|0
9157159|1.0|0.001|52.1|1.4|2.64|0.01|0
9157260|1.0|0.002|230.36|15.21|3.29|0.03|0
9157267|1.0|0.001|34.16|1.81|2.45|0.02|0
9157390|0.844|0.204|8.21|0.77|1.79|0.04|0
9157719|0.998|0.009|24.76|4.25|2.31|0.07|0
9158100|0.985|0.032|283.49|18.45|3.38|0.03|2
9158119|1.0|0.001|40.58|1.3|2.51|0.01|0
9158332|1.0|0.003|118.64|3.56|3.01|0.02|0
9158609|0.642|0.298|148.77|8.04|3.09|0.02|0M
9158898|1.0|0.001|93.99|2.78|2.9|0.01|0
9158981|1.0|0.001|46.44|1.31|2.58|0.01|0
9159227|1.0|0.001|26.97|1.44|2.34|0.02|0
9159263|1.0|0.001|31.97|1.42|2.42|0.02|0
9159375|1.0|0.001|38.14|1.22|2.5|0.01|0
9160385|1.0|0.001|18.13|0.65|2.17|0.02|0
9160617|0.913|0.133|204.15|36.39|3.23|0.08|0
9160695|1.0|0.001|32.08|1.23|2.42|0.02|0
9160995|1.0|0.001|32.47|1.5|2.43|0.02|0
9161068|1.0|0.001|211.76|6.8|3.26|0.01|0
9161150|1.0|0.001|35.09|1.5|2.46|0.02|0
9161350|0.612|0.409|167.36|8.56|3.13|0.02|0M
9161451|1.0|0.002|122.43|3.51|3.01|0.01|0
9161877|1.0|0.001|35.9|1.23|2.48|0.02|0
9162061|1.0|0.001|33.12|1.36|2.44|0.02|0
9162107|1.0|0.001|39.32|1.31|2.52|0.02|0
9162261|1.0|0.001|42.45|2.18|2.54|0.02|0
9162481|1.0|0.001|43.27|1.63|2.56|0.02|0
9162753|0.998|0.007|111.29|3.25|2.98|0.01|0
9162815|0.988|0.09|53.13|1.98|2.65|0.02|0
9163008|0.962|0.129|5.81|0.22|1.71|0.02|1
9163015|0.982|0.047|8.49|0.59|1.75|0.03|0
9163153|1.0|0.001|152.3|4.99|3.09|0.02|0
9163189|1.0|0.001|79.72|2.84|2.82|0.02|0
9163333|1.0|0.001|55.3|1.58|2.66|0.01|0
9163435|1.0|0.001|33.84|1.04|2.45|0.02|2
9163621|0.995|0.018|205.99|6.84|3.24|0.02|0
9163785|1.0|0.001|47.38|1.45|2.59|0.02|0
9163796|0.998|0.008|163.08|7.17|3.15|0.02|0
9164143|1.0|0.001|47.97|1.47|2.6|0.02|0
9164187|1.0|0.001|161.29|5.54|3.13|0.02|0
9164664|0.982|0.046|27.54|2.26|2.39|0.04|1
9164669|1.0|0.001|28.43|1.32|2.38|0.02|0
9164696|1.0|0.002|99.11|3.08|2.91|0.01|0
9165323|1.0|0.001|33.9|1.67|2.44|0.02|0
9165685|0.999|0.006|7.54|0.27|1.77|0.02|2
9165879|1.0|0.001|45.15|1.31|2.56|0.01|0
9166015|1.0|0.001|40.24|1.18|2.53|0.01|0
9166023|1.0|0.001|19.53|0.9|2.18|0.02|0
9166070|1.0|0.001|47.07|1.43|2.58|0.01|0
9166099|0.998|0.004|212.6|6.81|3.25|0.02|0
9166222|1.0|0.001|35.12|1.09|2.48|0.02|2
9166318|1.0|0.001|43.11|1.36|2.56|0.02|0
9166784|0.999|0.003|17.72|1.12|2.15|0.03|0
9171846|1.0|0.001|33.18|1.83|2.43|0.03|0
9172127|1.0|0.002|188.63|5.62|3.19|0.02|0
9172252|1.0|0.001|52.46|1.66|2.64|0.02|0
9172261|1.0|0.001|44.93|1.25|2.57|0.01|0
9172292|1.0|0.001|48.58|1.44|2.6|0.01|0
9172572|0.972|0.064|7.65|0.29|1.8|0.02|1
9172593|1.0|0.001|51.87|1.46|2.63|0.01|0
9173371|1.0|0.001|99.33|2.89|2.92|0.01|0
9174578|1.0|0.001|36.18|1.26|2.47|0.02|0
9175269|1.0|0.001|62.88|2.02|2.71|0.02|0
9175908|0.999|0.004|33.2|1.43|2.43|0.02|0
9176207|1.0|0.001|59.35|2.03|2.69|0.02|0
9176431|0.833|0.179|8.92|0.83|1.81|0.04|0
9176522|1.0|0.001|132.3|3.99|3.04|0.01|0
9177261|0.987|0.019|7.19|0.53|1.76|0.03|0
9177726|1.0|0.001|10.28|0.43|1.9|0.02|0
9177796|0.922|0.196|10.65|0.67|1.92|0.03|0
9179043|0.638|0.461|7.84|0.48|1.79|0.03|0M
9179256|0.725|0.296|80.45|14.37|2.82|0.08|1
9179347|-99.0|-99.0|12.86|1.12|2.05|0.04|2
9179514|0.984|0.033|228.97|17.0|3.28|0.03|0
9180003|1.0|0.001|80.58|2.35|2.82|0.01|0
9180125|1.0|0.001|34.9|2.15|2.46|0.03|0
9180486|0.657|0.471|40.63|4.1|2.52|0.04|2M
9180689|1.0|0.001|22.16|0.73|2.25|0.02|0
9180740|0.987|0.037|18.2|1.2|2.16|0.03|0
9181759|1.0|0.001|9.25|0.39|1.86|0.02|0
9181771|1.0|0.001|19.53|0.69|2.19|0.02|0
9181877|-99.0|-99.0|62.33|4.79|2.71|0.03|0
9182420|1.0|0.001|86.07|2.52|2.85|0.01|0
9182761|0.994|0.013|277.08|16.21|3.36|0.03|0
9182817|0.896|0.215|11.2|0.46|1.92|0.02|0
9183248|0.987|0.04|218.79|7.99|3.26|0.02|2
9183434|1.0|0.001|46.67|2.01|2.57|0.02|0
9201604|0.797|0.236|176.15|8.58|3.18|0.02|0
9201634|0.973|0.055|265.93|27.76|3.36|0.05|0
9202267|1.0|0.001|30.63|1.36|2.4|0.02|0
9202471|1.0|0.002|222.79|7.37|3.27|0.02|0
9202550|1.0|0.001|32.86|1.56|2.46|0.02|0
9202577|1.0|0.002|9.42|0.39|1.89|0.02|0
9202597|1.0|0.001|115.03|3.36|2.98|0.01|0
9202995|1.0|0.001|28.96|2.26|2.38|0.03|0
9203159|1.0|0.001|29.53|1.53|2.4|0.02|0
9203274|0.954|0.099|7.32|0.55|1.75|0.03|0
9203775|1.0|0.002|67.84|2.52|2.74|0.02|0
9204517|1.0|0.001|64.64|2.04|2.74|0.02|0
9204807|1.0|0.001|20.88|0.81|2.25|0.02|0
9204851|1.0|0.002|12.44|1.02|1.99|0.04|0
9204871|1.0|0.001|33.16|1.46|2.44|0.02|0
9205044|1.0|0.001|108.77|2.92|2.96|0.01|0
9205123|0.723|0.364|12.74|1.27|2.01|0.04|0
9205127|1.0|0.001|52.11|1.41|2.64|0.01|0
9205419|0.997|0.012|111.87|4.03|2.97|0.02|0
9205436|0.647|0.576|5.55|0.33|1.64|0.03|0M
9205663|1.0|0.001|61.89|1.91|2.7|0.01|0
9205705|1.0|0.001|23.24|1.38|2.29|0.03|0
9205753|1.0|0.002|104.04|2.95|2.95|0.01|0
9205952|1.0|0.001|18.16|0.77|2.17|0.02|0
9206460|1.0|0.001|33.49|1.53|2.45|0.02|0
9206632|0.995|0.019|110.9|3.56|2.99|0.02|0
9206643|1.0|0.001|29.77|1.51|2.38|0.02|0
9206941|1.0|0.001|43.59|1.28|2.55|0.01|0
9207097|-99.0|-99.0|55.17|2.02|-99.0|-99.0|2
9209074|1.0|0.001|172.77|5.15|3.22|0.03|2
9209366|1.0|0.002|127.87|3.68|3.02|0.01|0
9209471|1.0|0.001|25.39|1.3|2.32|0.02|0
9209519|1.0|0.001|34.03|1.24|2.45|0.02|0
9209565|0.995|0.018|146.85|4.46|3.09|0.02|0
9209604|0.845|0.184|82.11|12.24|2.85|0.07|0
9209645|1.0|0.001|49.98|1.44|2.62|0.01|0
9209648|0.976|0.102|49.74|2.25|2.65|0.02|1
9210116|1.0|0.001|56.63|2.61|2.67|0.02|0
9210148|1.0|0.001|29.87|2.05|2.4|0.03|0
9210231|0.967|0.058|9.53|0.69|1.87|0.03|0
9210256|1.0|0.001|110.79|3.3|2.96|0.01|0
9210319|1.0|0.001|29.31|1.61|2.38|0.02|0
9210413|1.0|0.002|257.28|13.51|3.33|0.02|0
9210548|1.0|0.001|180.48|5.54|3.19|0.02|0
9210570|1.0|0.001|61.75|1.8|2.7|0.01|0
9210738|0.999|0.004|154.59|4.53|3.12|0.01|0
9211088|1.0|0.001|29.39|1.9|2.39|0.03|0
9211160|0.999|0.002|172.24|5.21|3.16|0.02|0
9211176|0.999|0.007|121.89|3.43|3.02|0.01|0
9211401|1.0|0.001|30.85|1.85|2.42|0.03|0
9211482|1.0|0.001|60.4|2.11|2.71|0.02|0
9214131|1.0|0.001|43.33|2.01|2.56|0.02|0
9214176|1.0|0.001|171.71|5.38|3.16|0.01|2
9214302|1.0|0.001|20.66|0.74|2.21|0.02|0
9214461|0.699|0.448|188.0|6.9|3.21|0.02|2M
9214512|1.0|0.001|99.65|2.99|2.92|0.01|0
9214725|0.997|0.007|218.76|8.19|3.27|0.02|0
9214754|0.751|0.451|45.03|14.09|2.59|0.14|1M
9214827|1.0|0.001|35.36|2.09|2.47|0.03|0
9214968|1.0|0.001|53.74|1.54|2.65|0.01|0
9215910|0.999|0.005|117.52|3.47|2.99|0.01|0
9216019|0.855|0.394|7.7|0.27|1.83|0.02|2
9216676|1.0|0.001|33.5|1.36|2.45|0.02|0
9216715|1.0|0.001|52.89|1.51|2.64|0.01|0
9216903|1.0|0.001|31.29|1.31|2.41|0.02|0
9216911|0.992|0.031|220.47|6.72|3.28|0.02|0
9217018|1.0|0.001|30.41|1.37|2.4|0.02|0
9217456|1.0|0.001|10.98|0.62|1.94|0.03|0
9217521|1.0|0.001|31.77|1.49|2.42|0.02|0
9217669|1.0|0.002|226.12|6.87|3.28|0.02|0
9217704|1.0|0.001|38.97|2.59|2.52|0.03|0
9217736|1.0|0.001|24.4|1.96|2.3|0.04|0
9219687|1.0|0.001|24.5|1.01|2.3|0.02|0
9219958|1.0|0.001|35.14|1.21|2.46|0.02|0
9219983|0.999|0.002|240.62|8.36|3.3|0.02|0
9219997|1.0|0.001|56.98|1.65|2.66|0.01|0
9220076|1.0|0.001|29.99|1.51|2.4|0.02|0
9220379|1.0|0.001|30.29|1.86|2.4|0.03|0
9220593|1.0|0.001|57.21|1.71|2.68|0.02|0
9221176|1.0|0.002|7.53|0.28|1.76|0.02|0
9221660|0.998|0.007|279.51|16.46|3.38|0.03|2
9221714|0.692|0.415|58.87|9.4|2.7|0.07|0M
9221721|1.0|0.001|80.4|2.68|2.84|0.02|0
9222035|1.0|0.001|36.22|1.38|2.49|0.02|0
9222065|1.0|0.001|163.99|8.17|3.15|0.02|0
9222194|1.0|0.001|31.71|1.18|2.43|0.02|0
9222389|1.0|0.001|32.24|1.54|2.43|0.02|0
9222710|1.0|0.001|30.52|1.4|2.41|0.02|2
9222911|1.0|0.001|41.57|1.31|2.55|0.02|0
9223491|1.0|0.001|31.49|2.08|2.43|0.03|0
9223535|1.0|0.001|28.4|1.41|2.38|0.02|0
9223564|0.998|0.008|45.8|1.34|2.63|0.01|1
9224226|0.927|0.301|79.82|3.65|2.83|0.02|0
9224282|1.0|0.001|57.95|1.81|2.68|0.02|0
9224466|0.938|0.088|168.0|25.42|3.17|0.07|0
9224602|1.0|0.001|71.24|1.97|2.78|0.01|0
9225869|1.0|0.001|77.87|2.28|2.82|0.01|0
9225884|0.992|0.02|242.06|9.31|3.32|0.02|0
9225958|1.0|0.001|173.74|5.51|3.16|0.01|0
9226041|1.0|0.001|35.65|2.02|2.48|0.03|0
9226335|1.0|0.001|57.85|2.4|2.69|0.02|0
9226481|1.0|0.001|37.69|1.33|2.49|0.02|0
9226668|0.706|0.476|44.2|6.55|2.6|0.06|1M
9226739|1.0|0.001|33.5|1.57|2.43|0.02|0
9226906|1.0|0.001|32.89|1.14|2.44|0.02|0
9227589|1.0|0.002|194.89|6.09|3.21|0.01|2
9228258|0.998|0.007|10.16|0.84|1.92|0.04|0
9228331|1.0|0.001|31.71|1.58|2.4|0.02|0
9228346|1.0|0.001|36.78|1.19|2.48|0.01|0
9228354|1.0|0.001|35.6|1.45|2.46|0.02|1
9228469|1.0|0.001|104.59|3.21|2.95|0.02|0
9228523|0.759|0.38|4.87|0.31|1.56|0.03|0
9229103|-99.0|-99.0|47.1|1.48|-99.0|-99.0|2
9229163|0.707|0.462|12.94|2.18|2.01|0.07|0M
9229487|0.998|0.008|247.77|21.39|3.31|0.04|0
9229592|1.0|0.001|71.64|2.05|2.77|0.01|0
9229601|1.0|0.001|45.05|1.8|2.58|0.02|0
9229655|0.806|0.309|65.31|4.39|2.77|0.03|1
9230499|1.0|0.001|59.29|2.09|2.7|0.02|0
9236658|0.995|0.011|177.03|10.9|3.18|0.03|0
9237084|1.0|0.001|38.52|1.9|2.5|0.02|0
9237288|1.0|0.001|53.1|1.73|2.64|0.01|0
9237611|1.0|0.002|41.13|1.83|2.53|0.02|0
9238343|0.538|0.411|82.23|2.71|2.8|0.02|0M
9239082|0.655|0.556|4.91|0.37|1.58|0.03|0M
9239173|1.0|0.001|91.15|2.66|2.88|0.01|0
9239675|1.0|0.001|11.66|0.47|1.96|0.02|0
9239695|-99.0|-99.0|43.48|14.68|2.58|0.15|1
9239784|1.0|0.001|47.94|2.91|2.58|0.03|0
9239816|0.955|0.079|7.06|0.46|1.73|0.03|0
9240767|1.0|0.001|40.88|1.21|2.53|0.01|0
9240941|1.0|0.001|108.94|3.47|2.96|0.01|0
9243306|1.0|0.001|61.62|2.33|2.71|0.02|0
9244091|1.0|0.001|102.77|3.53|2.94|0.02|0
9244428|1.0|0.001|94.1|3.06|2.9|0.01|0
9244471|0.706|0.233|7.92|0.67|1.78|0.04|0
9245197|1.0|0.001|219.12|7.07|3.27|0.02|0
9245283|1.0|0.001|43.59|1.87|2.57|0.02|0
9245368|0.744|0.331|39.91|15.95|2.48|0.17|2
9245385|1.0|0.001|31.67|1.35|2.41|0.02|0
9245465|0.895|0.228|15.35|0.95|2.03|0.03|0
9245506|0.999|0.004|8.71|0.88|1.83|0.04|0
9245734|0.796|0.287|42.57|6.49|2.59|0.07|1
9246190|0.997|0.023|6.26|0.28|1.68|0.02|2
9246715|0.997|0.009|108.99|5.24|2.96|0.02|0
9264462|0.989|0.044|236.45|14.09|3.3|0.03|0
9264604|1.0|0.001|43.32|1.22|2.56|0.01|0
9264889|1.0|0.001|84.3|2.37|2.85|0.01|0
9265119|1.0|0.001|18.23|0.84|2.17|0.02|0
9265513|1.0|0.001|48.37|1.46|2.6|0.01|2
9265822|1.0|0.001|46.7|1.45|2.58|0.01|0
9266192|1.0|0.001|86.45|2.99|2.87|0.02|0
9266317|0.994|0.028|140.13|4.24|3.08|0.02|0
9266333|1.0|0.001|19.02|0.72|2.2|0.02|0
9266912|1.0|0.001|164.46|5.15|3.14|0.02|0
9267167|0.708|0.376|170.16|6.13|3.16|0.02|0M
9267305|0.999|0.005|6.47|0.23|1.7|0.02|0
9267368|0.833|0.26|6.17|0.36|1.67|0.03|0
9267654|1.0|0.001|117.4|3.59|3.0|0.02|0
9267669|1.0|0.001|90.35|2.69|2.9|0.02|0
9268083|1.0|0.001|43.31|1.4|2.56|0.01|0
9268087|1.0|0.001|8.3|0.33|1.83|0.02|0
9268146|1.0|0.001|28.66|1.36|2.37|0.02|0
9268197|1.0|0.001|32.2|2.05|2.42|0.03|0
9268349|1.0|0.001|60.03|1.93|2.69|0.01|0
9268456|0.825|0.312|46.94|5.39|2.61|0.05|0
9268703|1.0|0.001|30.93|1.6|2.41|0.02|0
9269081|1.0|0.001|24.83|1.19|2.33|0.02|0
9269234|1.0|0.001|113.16|3.31|2.97|0.01|0
9269302|1.0|0.001|34.2|1.7|2.46|0.02|0
9269413|1.0|0.001|31.49|1.72|2.43|0.02|0
9269772|1.0|0.001|59.96|2.1|2.69|0.02|0
9270038|0.648|0.399|126.63|5.23|3.03|0.02|0M
9270065|0.771|0.449|219.28|10.38|3.28|0.02|0M
9270087|1.0|0.001|35.23|1.55|2.47|0.02|0
9271986|1.0|0.002|185.99|5.68|3.2|0.02|0
9272024|1.0|0.001|31.83|1.33|2.45|0.02|0
9272256|-99.0|-99.0|97.18|3.34|-99.0|-99.0|2
9272281|1.0|0.001|31.49|1.44|2.41|0.02|0
9272862|1.0|0.001|79.23|2.24|2.83|0.01|0
9273073|1.0|0.001|40.98|1.49|2.53|0.02|0
9273106|1.0|0.001|29.95|1.3|2.39|0.02|0
9273251|1.0|0.001|167.22|5.31|3.14|0.01|0
9273749|1.0|0.001|29.17|1.4|2.38|0.02|0
9273827|1.0|0.001|108.53|3.19|2.97|0.01|0
9274044|1.0|0.002|20.81|1.63|2.22|0.03|0
9274288|1.0|0.001|40.61|1.4|2.53|0.02|0
9277252|1.0|0.001|28.87|1.62|2.38|0.03|0
9277292|1.0|0.001|50.13|1.35|2.62|0.01|0
9277315|1.0|0.001|33.92|1.27|2.45|0.02|0
9277385|1.0|0.001|30.66|1.44|2.4|0.02|0
9277659|0.926|0.153|55.95|1.66|2.72|0.01|2
9277723|0.935|0.273|11.14|0.62|1.94|0.03|0
9277886|1.0|0.001|28.79|1.85|2.36|0.03|0
9278055|1.0|0.001|38.4|1.3|2.5|0.02|0
9278376|1.0|0.001|23.64|0.99|2.27|0.02|0
9278780|0.999|0.003|221.62|7.24|3.26|0.01|0
9279031|1.0|0.001|76.21|2.19|2.8|0.01|0
9279432|1.0|0.001|32.75|1.28|2.44|0.02|0
9279486|1.0|0.001|133.26|4.02|3.05|0.01|0
9279645|1.0|0.001|32.24|1.25|2.43|0.02|0
9279769|1.0|0.001|36.22|1.81|2.48|0.02|0
9279797|1.0|0.001|33.41|1.2|2.45|0.02|0
9279889|1.0|0.001|51.67|1.54|2.62|0.01|0
9282173|1.0|0.002|125.38|3.68|3.03|0.01|0
9282363|1.0|0.001|29.29|2.03|2.39|0.03|0
9282573|0.995|0.01|252.79|10.97|3.34|0.02|0
9283025|1.0|0.001|38.26|1.24|2.51|0.02|0
9283112|1.0|0.001|37.62|1.26|2.49|0.02|0
9283220|0.996|0.008|6.8|0.45|1.7|0.03|0
9283248|1.0|0.001|31.95|1.43|2.42|0.02|0
9283619|1.0|0.001|69.44|1.95|2.76|0.01|0
9283664|1.0|0.001|37.93|1.49|2.5|0.02|0
9283750|1.0|0.001|30.98|1.43|2.42|0.02|0
9283816|1.0|0.001|43.81|1.35|2.56|0.02|0
9283918|1.0|0.001|54.23|2.05|2.66|0.02|0
9284323|0.999|0.005|27.01|1.92|2.36|0.03|2
9284641|1.0|0.001|67.99|12.48|2.76|0.08|0
9284888|1.0|0.001|40.49|1.37|2.54|0.02|0
9285032|1.0|0.001|30.5|1.54|2.42|0.02|0
9285116|1.0|0.002|111.12|3.21|2.97|0.01|0
9285188|1.0|0.001|45.09|1.28|2.59|0.01|0
9285347|1.0|0.001|35.7|1.18|2.47|0.02|0
9285617|0.966|0.044|270.33|26.37|3.37|0.04|0
9285727|1.0|0.003|186.3|5.52|3.19|0.01|0
9285761|1.0|0.001|53.72|1.46|2.65|0.01|0
9285773|0.951|0.153|56.03|5.0|2.71|0.04|1
9286152|1.0|0.001|44.27|1.39|2.56|0.02|0
9286266|1.0|0.001|76.73|2.42|2.81|0.02|0
9286286|1.0|0.001|31.35|1.3|2.42|0.02|0
9286287|1.0|0.001|38.37|1.35|2.49|0.02|0
9286409|0.999|0.005|36.82|2.53|2.51|0.03|2
9286524|1.0|0.001|33.96|1.16|2.46|0.02|0
9286525|1.0|0.001|34.3|1.14|2.46|0.02|0
9286554|1.0|0.002|53.54|1.44|2.65|0.01|0
9286701|0.995|0.015|59.77|1.78|2.74|0.01|1
9286817|1.0|0.001|46.08|1.32|2.58|0.01|0
9286851|1.0|0.001|88.64|3.24|2.88|0.02|0
9287803|1.0|0.001|27.78|1.04|2.37|0.02|0
9287916|1.0|0.001|32.57|1.55|2.42|0.02|0
9288026|1.0|0.001|31.2|1.35|2.42|0.02|0
9288083|1.0|0.001|33.66|1.32|2.45|0.02|0
9288095|0.722|0.549|79.15|11.18|2.87|0.06|1M
9288195|1.0|0.002|92.95|2.65|2.89|0.01|0
9288232|1.0|0.001|16.27|0.59|2.11|0.02|0
9288843|0.983|0.029|259.44|15.98|3.34|0.03|0
9288944|1.0|0.001|31.35|1.52|2.4|0.02|0
9288983|1.0|0.001|45.86|1.51|2.58|0.02|0
9289250|0.933|0.157|12.11|0.47|1.92|0.02|1
9289400|1.0|0.001|104.32|3.03|2.94|0.01|0
9289599|0.999|0.003|208.01|6.85|3.25|0.02|0
9289759|1.0|0.001|40.63|1.26|2.54|0.02|0
9289777|0.883|0.321|30.22|2.47|2.45|0.04|1
9289780|0.999|0.002|222.26|6.85|3.27|0.01|0
9289786|1.0|0.001|38.0|2.27|2.51|0.03|0
9289827|1.0|0.001|31.51|1.27|2.42|0.02|0
9289843|1.0|0.001|39.46|2.36|2.51|0.03|0
9290336|1.0|0.001|36.9|1.25|2.5|0.02|2
9290371|1.0|0.001|33.08|1.15|2.45|0.02|0
9290481|1.0|0.001|15.93|1.01|2.12|0.03|0
9290491|1.0|0.001|32.71|1.18|2.44|0.02|0
9290593|1.0|0.002|85.79|2.38|2.86|0.01|0
9291249|1.0|0.001|44.26|1.37|2.56|0.02|0
9291508|0.745|0.358|55.24|20.16|2.69|0.16|1
9291613|1.0|0.001|30.91|1.44|2.42|0.02|0
9291624|1.0|0.001|33.31|1.46|2.43|0.02|0
9291718|0.988|0.018|253.5|32.06|3.34|0.06|0
9291830|1.0|0.001|48.69|3.04|2.61|0.03|0
9291963|0.583|0.488|11.06|0.99|1.92|0.04|0M
9291976|1.0|0.001|29.35|1.5|2.38|0.02|0
9292100|0.995|0.013|100.54|3.29|2.93|0.02|0
9292135|1.0|0.002|21.63|0.98|2.24|0.02|0
9292180|1.0|0.001|56.16|1.69|2.66|0.02|0
9292208|1.0|0.001|62.03|1.96|2.71|0.01|0
9292255|0.999|0.004|63.75|1.96|2.72|0.02|0
9292387|1.0|0.001|56.53|1.72|2.68|0.02|0
9292408|1.0|0.001|26.45|1.47|2.34|0.03|0
9292631|1.0|0.001|45.64|1.41|2.59|0.02|0
9299291|0.626|0.406|51.7|7.75|2.61|0.07|2M
9299645|0.732|0.289|7.85|0.95|1.77|0.05|0
9300113|0.523|0.44|48.7|10.63|2.59|0.1|0M
9300159|1.0|0.001|161.88|5.16|3.13|0.01|0
9301126|1.0|0.002|9.17|0.4|1.86|0.02|0
9301329|1.0|0.001|35.03|1.2|2.47|0.02|2
9301331|1.0|0.001|35.58|1.13|2.46|0.02|0
9301505|0.998|0.006|16.6|1.03|2.11|0.03|0
9302972|0.998|0.006|6.29|0.24|1.69|0.02|0
9303109|1.0|0.001|36.46|1.83|2.47|0.02|0
9303369|0.943|0.096|38.79|6.09|2.55|0.07|1
9303751|1.0|0.001|85.81|2.68|2.85|0.01|0
9303992|0.597|0.474|5.66|0.27|1.63|0.02|0M
9304443|0.989|0.034|9.77|0.42|1.95|0.02|1
9304446|0.936|0.104|12.72|0.88|1.99|0.03|2
9304549|1.0|0.001|66.6|2.07|2.73|0.01|0
9304794|0.654|0.181|6.36|0.44|1.68|0.03|0
9304991|1.0|0.001|55.85|2.36|2.66|0.02|0
9305599|1.0|0.002|154.74|4.78|3.12|0.02|0
9307073|1.0|0.001|42.36|1.56|2.54|0.02|0
9307354|-99.0|-99.0|91.62|16.97|2.9|0.08|1
9307591|0.999|0.004|21.47|0.76|2.23|0.02|0
9307860|-99.0|-99.0|52.61|1.77|-99.0|-99.0|2
9308007|0.999|0.006|136.11|4.01|3.06|0.01|0
9326263|1.0|0.002|33.97|2.62|2.44|0.03|0
9326421|1.0|0.001|66.81|2.04|2.75|0.02|0
9326484|1.0|0.001|31.56|1.53|2.42|0.02|0
9326896|1.0|0.001|152.94|4.43|3.12|0.01|0
9326949|0.903|0.213|125.99|22.27|3.04|0.08|2
9327189|0.999|0.003|250.54|10.4|3.33|0.02|2
9327458|0.987|0.048|162.23|5.33|3.13|0.02|0
9327993|1.0|0.001|31.3|1.86|2.41|0.03|0
9328135|1.0|0.001|59.37|2.06|2.69|0.02|0
9328571|1.0|0.001|32.32|1.61|2.43|0.02|0
9328682|1.0|0.001|48.47|1.69|2.62|0.02|0
9328774|1.0|0.002|243.03|7.95|3.31|0.01|0
9329058|1.0|0.001|41.06|1.75|2.54|0.02|0
9329200|1.0|0.001|75.61|2.47|2.79|0.02|0
9329381|0.998|0.005|172.35|5.12|3.18|0.01|0
9329384|1.0|0.001|36.3|2.21|2.47|0.03|0
9329519|1.0|0.001|13.81|0.91|2.04|0.03|0
9329543|1.0|0.001|42.24|1.42|2.56|0.02|0
9329655|1.0|0.001|52.43|2.24|2.65|0.02|0
9329807|1.0|0.001|33.39|1.21|2.45|0.02|0
9330460|1.0|0.001|70.36|2.27|2.77|0.02|0
9330545|1.0|0.002|44.97|1.3|2.5|0.02|2
9330666|1.0|0.002|128.02|3.78|3.04|0.01|0
9330685|1.0|0.001|27.8|1.6|2.38|0.03|0
9330758|1.0|0.001|37.99|1.17|2.5|0.02|0
9330853|1.0|0.001|37.42|1.54|2.52|0.02|0
9331202|1.0|0.001|31.78|1.24|2.41|0.02|0
9332840|1.0|0.001|41.63|1.6|2.54|0.02|0
9333184|1.0|0.001|28.19|1.54|2.37|0.02|0
9333254|0.996|0.017|6.14|0.21|1.67|0.02|0
9333290|1.0|0.001|23.95|1.58|2.29|0.03|0
9333300|0.992|0.01|286.16|18.48|3.38|0.03|0
9333501|1.0|0.001|26.8|1.32|2.34|0.02|0
9333640|1.0|0.001|31.43|1.49|2.41|0.02|0
9333673|1.0|0.001|32.47|1.34|2.42|0.02|0
9333885|1.0|0.001|84.15|2.27|2.85|0.01|0
9334010|1.0|0.002|6.5|0.21|1.69|0.01|0
9334427|1.0|0.001|31.86|1.23|2.43|0.02|0
9334504|1.0|0.001|32.72|1.34|2.43|0.02|0
9334554|1.0|0.001|36.28|2.12|2.48|0.03|0
9334682|1.0|0.003|32.57|1.04|2.46|0.02|2
9334692|0.997|0.015|20.96|0.93|2.23|0.02|0
9334793|1.0|0.001|26.64|1.28|2.35|0.02|0
9335191|1.0|0.001|31.21|1.46|2.42|0.02|0
9335321|0.943|0.125|224.02|27.75|3.29|0.05|2
9335348|1.0|0.001|29.18|1.37|2.38|0.02|0
9335415|1.0|0.001|38.33|2.38|2.53|0.03|0
9335457|1.0|0.001|225.74|8.76|3.28|0.02|0
9335472|1.0|0.001|31.38|1.36|2.42|0.02|0
9335518|1.0|0.001|102.28|3.07|2.93|0.02|0
9335536|1.0|0.001|11.75|0.48|1.99|0.02|0
9335570|1.0|0.001|33.39|1.53|2.45|0.02|0
9336090|1.0|0.001|30.66|1.58|2.41|0.02|0
9339105|1.0|0.001|32.7|1.45|2.44|0.02|0
9339711|1.0|0.001|20.97|0.97|2.23|0.02|0
9339825|1.0|0.001|31.16|1.46|2.42|0.02|0
9340062|1.0|0.001|31.77|1.27|2.43|0.02|0
9340114|1.0|0.001|29.9|1.84|2.38|0.03|0
9340325|1.0|0.001|99.51|2.83|2.91|0.01|0
9340539|1.0|0.001|55.0|2.09|2.66|0.02|0
9340623|1.0|0.001|65.13|1.96|2.72|0.01|0
9340655|1.0|0.001|28.21|1.37|2.37|0.02|0
9340885|0.935|0.276|35.74|4.97|2.47|0.06|1
9340886|1.0|0.001|31.64|1.32|2.42|0.02|0
9340993|1.0|0.001|32.68|2.07|2.42|0.03|0
9341164|0.994|0.011|211.06|25.65|3.26|0.05|0
9341422|1.0|0.001|42.48|2.02|2.56|0.02|0
9341449|1.0|0.001|32.88|1.33|2.43|0.02|0
9343967|0.956|0.09|254.3|25.57|3.34|0.04|0
9343974|1.0|0.001|203.26|6.63|3.24|0.02|0
9344114|1.0|0.001|111.45|3.21|2.98|0.01|0
9344180|1.0|0.001|25.15|1.0|2.34|0.02|0
9344424|0.999|0.004|7.5|0.33|1.79|0.02|0
9344639|1.0|0.001|6.71|0.24|1.72|0.02|0
9344741|1.0|0.001|44.26|1.41|2.56|0.01|0
9344927|0.994|0.015|289.24|22.99|3.39|0.04|0
9345007|1.0|0.001|52.32|1.4|2.64|0.01|0
9345315|0.582|0.365|153.34|17.37|3.12|0.05|0M
9345777|1.0|0.001|45.91|1.42|2.59|0.02|0
9345996|1.0|0.001|41.81|1.25|2.55|0.02|0
9346108|1.0|0.001|33.06|2.03|2.43|0.03|0
9346288|1.0|0.001|29.03|1.47|2.37|0.02|0
9346318|0.999|0.002|219.27|6.98|3.27|0.02|0
9346602|1.0|0.001|59.54|2.12|2.7|0.02|0
9346607|1.0|0.001|42.61|1.26|2.54|0.01|0
9346964|1.0|0.001|68.75|2.03|2.75|0.01|0
9346980|1.0|0.001|40.58|1.2|2.53|0.01|0
9346999|1.0|0.001|57.29|1.8|2.67|0.02|0
9347020|1.0|0.001|35.29|1.23|2.48|0.02|0
9347059|1.0|0.001|32.11|1.18|2.44|0.02|0
9347111|1.0|0.001|54.74|1.84|2.66|0.02|0
9347165|0.533|0.522|5.4|0.35|1.61|0.03|0M
9347477|0.961|0.135|39.36|2.25|2.52|0.03|0
9347564|0.996|0.018|17.58|0.89|2.14|0.02|0
9347846|1.0|0.001|31.5|1.3|2.42|0.02|0
9347989|1.0|0.001|37.37|1.16|2.5|0.02|0
9348608|0.798|0.299|225.36|53.12|3.28|0.1|0
9348680|1.0|0.001|17.15|0.95|2.15|0.03|0
9348987|1.0|0.001|61.01|1.8|2.7|0.01|0
9349037|1.0|0.002|7.36|0.29|1.76|0.02|0
9349247|1.0|0.001|31.39|1.35|2.42|0.02|0
9349526|1.0|0.001|25.72|1.64|2.34|0.03|0
9349632|1.0|0.001|99.59|3.18|2.92|0.02|0
9349690|0.997|0.021|6.12|0.39|1.67|0.03|0
9349736|1.0|0.001|24.48|0.96|2.31|0.02|0
9349996|1.0|0.001|33.58|1.61|2.44|0.02|0
9350031|1.0|0.001|54.44|1.99|2.65|0.02|0
9350124|1.0|0.001|9.9|0.55|1.88|0.02|0
9350151|1.0|0.001|34.4|1.47|2.45|0.02|0
9350634|1.0|0.001|30.92|1.54|2.39|0.02|0
9350701|1.0|0.001|62.75|1.87|2.72|0.01|0
9350965|1.0|0.001|35.73|4.37|2.47|0.05|0
9350969|1.0|0.001|31.48|2.5|2.4|0.04|0
9351186|1.0|0.001|30.86|1.42|2.4|0.02|0
9351221|1.0|0.001|35.42|1.69|2.46|0.02|0
9351255|1.0|0.001|33.67|1.11|2.45|0.02|0
9351267|1.0|0.001|26.72|1.28|2.34|0.02|0
9351617|1.0|0.001|38.39|1.67|2.51|0.02|0
9351748|1.0|0.001|17.13|0.66|2.15|0.02|0
9351815|1.0|0.001|7.95|0.32|1.79|0.02|0
9352513|1.0|0.001|50.43|1.49|2.62|0.01|0
9352682|1.0|0.001|33.0|1.39|2.44|0.02|0
9352721|1.0|0.001|42.02|1.25|2.55|0.01|2
9353100|1.0|0.001|43.92|1.16|2.57|0.01|0
9353116|1.0|0.001|31.13|1.67|2.41|0.02|0
9353187|1.0|0.001|79.89|2.56|2.83|0.02|0
9353484|1.0|0.001|36.24|1.31|2.48|0.02|0
9353531|1.0|0.001|29.59|1.76|2.39|0.03|0
9353859|0.685|0.395|171.84|16.5|3.17|0.04|0M
9353950|1.0|0.001|47.47|1.44|2.6|0.02|0
9354037|1.0|0.001|35.45|1.35|2.46|0.02|0
9357136|1.0|0.001|32.33|1.34|2.42|0.02|0
9357356|1.0|0.001|32.11|1.41|2.43|0.02|0
9357395|1.0|0.001|39.43|1.84|2.52|0.02|0
9357578|1.0|0.001|54.7|1.54|2.67|0.01|0
9361885|1.0|0.001|36.27|1.8|2.47|0.02|0
9362733|1.0|0.002|37.62|3.49|2.49|0.04|0
9363944|0.599|0.525|229.9|46.5|3.28|0.09|0M
9363969|1.0|0.002|7.21|0.26|1.75|0.02|0
9364586|1.0|0.001|29.13|1.95|2.37|0.03|0
9364590|1.0|0.001|9.53|0.36|1.88|0.02|0
9364778|1.0|0.001|39.75|2.27|2.52|0.03|0
9364907|1.0|0.001|25.12|0.9|2.3|0.02|0
9365140|-99.0|-99.0|206.02|6.77|-99.0|-99.0|2
9365505|0.999|0.004|22.39|1.23|2.26|0.03|0
9366774|1.0|0.001|34.98|1.61|2.46|0.02|0
9367120|1.0|0.001|48.86|1.54|2.6|0.02|0
9367171|0.932|0.199|265.73|22.31|3.35|0.04|0
9367236|1.0|0.001|42.75|1.89|2.55|0.02|0
9367955|1.0|0.001|11.95|0.71|1.98|0.03|0
9368139|1.0|0.002|25.31|1.44|2.31|0.03|0
9368528|0.999|0.003|214.52|6.79|3.25|0.02|0
9368745|1.0|0.001|105.27|3.01|2.94|0.01|0
9368780|-99.0|-99.0|49.75|14.3|2.63|0.13|1
9385935|1.0|0.001|28.08|1.66|2.38|0.03|0
9385972|1.0|0.001|107.82|3.42|2.95|0.02|0
9386002|0.967|0.08|44.53|1.88|2.62|0.02|2
9388422|1.0|0.001|31.54|1.27|2.41|0.02|0
9388508|1.0|0.001|34.38|1.67|2.44|0.02|0
9388523|1.0|0.001|152.99|4.67|3.1|0.01|2
9388557|1.0|0.001|130.68|4.07|3.05|0.02|0
9388975|0.996|0.014|116.07|3.49|3.0|0.02|0
9389234|1.0|0.001|31.75|2.07|2.4|0.03|0
9389690|1.0|0.001|31.6|1.6|2.41|0.02|0
9389776|1.0|0.001|113.21|3.49|2.99|0.02|0
9390017|0.584|0.298|5.79|0.39|1.66|0.03|0M
9390293|1.0|0.001|28.27|1.54|2.37|0.02|0
9390328|1.0|0.001|18.92|0.67|2.18|0.02|0
9390558|1.0|0.001|31.24|1.55|2.41|0.02|0
9390666|1.0|0.001|30.24|1.63|2.4|0.02|0
9390677|1.0|0.001|26.84|1.25|2.33|0.02|0
9390823|1.0|0.001|25.26|0.94|2.34|0.02|2
9390936|1.0|0.001|34.77|1.3|2.45|0.02|0
9390979|1.0|0.001|58.21|1.8|2.69|0.02|0
9391025|0.945|0.174|17.1|0.87|2.2|0.02|1
9391049|1.0|0.001|36.34|1.09|2.49|0.02|0
9391192|1.0|0.001|33.85|1.96|2.44|0.03|0
9391471|1.0|0.001|30.68|1.27|2.44|0.02|0
9391582|0.94|0.191|6.01|0.33|1.68|0.02|0
9391592|0.997|0.009|115.66|3.43|3.0|0.01|0
9391954|1.0|0.001|84.03|2.46|2.85|0.01|0
9392039|1.0|0.001|36.16|1.48|2.48|0.02|0
9392274|1.0|0.001|45.1|1.36|2.57|0.02|0
9392561|0.914|0.255|251.43|19.82|3.34|0.04|0
9392598|1.0|0.002|27.28|1.5|2.37|0.02|2
9392647|1.0|0.001|90.34|15.08|2.87|0.07|0
9392650|1.0|0.001|25.09|2.01|2.31|0.04|0
9392690|1.0|0.001|55.97|1.66|2.67|0.01|0
9392703|1.0|0.001|52.82|1.59|2.65|0.02|0
9392933|1.0|0.001|35.98|1.91|2.47|0.02|0
9393028|1.0|0.001|32.58|1.5|2.43|0.02|0
9394839|0.944|0.214|77.11|2.78|2.82|0.02|2
9394918|1.0|0.001|36.97|1.13|2.47|0.01|0
9395124|1.0|0.001|45.52|1.25|2.58|0.01|0
9395227|1.0|0.001|45.04|1.61|2.57|0.02|0
9395535|1.0|0.001|23.0|1.03|2.27|0.02|0
9395752|0.999|0.004|148.91|4.47|3.11|0.02|0
9395888|0.999|0.004|42.63|2.29|2.54|0.02|0
9396095|1.0|0.001|29.52|2.0|2.39|0.03|0
9396101|1.0|0.001|99.84|2.85|2.93|0.01|0
9396304|1.0|0.001|33.0|1.17|2.42|0.02|1
9396363|1.0|0.001|43.61|1.64|2.56|0.02|0
9396463|0.986|0.023|253.06|20.97|3.35|0.04|0
9396650|1.0|0.001|32.47|1.07|2.44|0.02|0
9397110|1.0|0.001|37.34|1.32|2.5|0.02|0
9397166|1.0|0.002|61.09|1.87|2.71|0.02|0
9397816|1.0|0.001|48.24|1.35|2.6|0.01|0
9398104|0.979|0.058|273.08|27.72|3.37|0.04|2
9398309|0.989|0.019|231.27|7.23|3.3|0.02|0
9398412|1.0|0.001|32.88|1.43|2.44|0.02|0
9401451|1.0|0.001|23.1|0.94|2.28|0.02|0
9401720|1.0|0.001|64.16|1.74|2.74|0.01|0
9401735|1.0|0.001|32.69|1.22|2.44|0.02|0
9401816|1.0|0.001|41.28|1.45|2.54|0.02|0
9401993|1.0|0.001|22.66|0.83|2.27|0.02|0
9402284|1.0|0.001|14.48|0.81|2.07|0.03|0
9402420|1.0|0.001|30.61|1.37|2.42|0.02|0
9402439|1.0|0.001|136.22|4.42|3.05|0.01|0
9402562|1.0|0.001|34.73|1.47|2.46|0.02|0
9402881|1.0|0.001|81.97|2.42|2.85|0.01|0
9404938|0.998|0.004|49.03|9.36|2.64|0.08|1
9404944|1.0|0.001|38.1|1.16|2.5|0.02|0
9405221|1.0|0.001|74.51|2.2|2.78|0.01|0
9405269|1.0|0.001|37.66|1.88|2.5|0.02|0
9405336|1.0|0.001|31.62|1.47|2.42|0.02|0
9405359|0.759|0.339|19.48|1.18|2.25|0.03|1
9405368|1.0|0.001|21.74|1.02|2.24|0.02|0
9405377|0.96|0.1|20.92|0.81|2.28|0.02|1
9405480|1.0|0.001|22.03|0.91|2.25|0.02|0
9405555|1.0|0.001|18.81|1.04|2.18|0.03|0
9405809|1.0|0.001|33.83|1.2|2.46|0.02|0
9405867|1.0|0.001|62.96|1.93|2.71|0.01|0
9406238|1.0|0.001|57.3|1.59|2.68|0.01|0
9406240|0.652|0.567|61.83|8.44|2.75|0.06|2M
9406415|1.0|0.001|59.69|2.24|2.71|0.02|0
9406426|1.0|0.001|28.76|1.69|2.37|0.03|0
9406522|1.0|0.001|136.77|4.23|3.07|0.02|0
9406596|1.0|0.001|33.04|1.65|2.44|0.02|0
9406638|0.992|0.038|47.54|2.51|2.6|0.02|0
9406898|0.981|0.078|226.49|9.84|3.29|0.02|0
9406929|1.0|0.001|36.91|1.3|2.5|0.02|0
9406988|1.0|0.001|34.17|1.25|2.47|0.02|0
9407261|1.0|0.001|9.67|0.4|1.9|0.02|0
9407288|1.0|0.001|23.99|0.97|2.3|0.02|0
9407326|1.0|0.001|34.26|1.18|2.46|0.02|0
9407512|1.0|0.001|53.45|1.5|2.64|0.01|0
9407690|1.0|0.001|31.98|1.3|2.44|0.02|0
9408183|1.0|0.001|165.79|5.17|3.15|0.02|0
9408240|1.0|0.001|25.93|1.46|2.32|0.03|0
9408278|1.0|0.001|47.48|1.54|2.58|0.01|0
9408361|1.0|0.001|63.08|2.13|2.73|0.02|0
9408454|0.99|0.036|55.54|1.6|2.72|0.01|1
9408590|1.0|0.001|46.67|1.89|2.59|0.02|0
9408605|0.979|0.052|140.05|18.21|3.08|0.06|0
9408909|1.0|0.001|33.33|1.39|2.46|0.02|0
9409463|1.0|0.001|31.62|1.07|2.42|0.02|0
9409513|1.0|0.001|72.49|2.42|2.79|0.02|0
9409592|1.0|0.001|56.58|1.62|2.67|0.01|2
9409606|0.556|0.491|41.12|2.74|2.55|0.03|2M
9410404|0.999|0.007|95.7|2.76|2.9|0.01|0
9411287|0.938|0.171|55.19|4.1|2.65|0.03|2
9411366|1.0|0.001|48.89|1.64|2.62|0.02|0
9411726|1.0|0.001|42.07|2.7|2.59|0.03|1
9411865|-99.0|-99.0|75.6|2.42|-99.0|-99.0|2
9411927|1.0|0.001|47.71|1.74|2.6|0.02|0
9412305|1.0|0.001|30.8|1.46|2.4|0.02|0
9412408|1.0|0.001|28.38|2.16|2.38|0.03|0
9412682|1.0|0.001|32.77|1.38|2.43|0.02|0
9412758|1.0|0.001|39.0|1.22|2.51|0.02|0
9413424|1.0|0.001|35.44|1.14|2.48|0.02|0
9413781|1.0|0.001|34.17|1.6|2.39|0.02|2
9413793|1.0|0.001|34.41|1.52|2.46|0.02|0
9414008|1.0|0.001|83.86|2.3|2.85|0.01|0
9414068|1.0|0.001|10.35|0.55|1.92|0.02|0
9414102|1.0|0.001|35.64|1.5|2.46|0.02|0
9414210|1.0|0.003|75.03|2.14|2.8|0.01|0
9415248|1.0|0.001|8.43|0.4|1.81|0.02|0
9417940|1.0|0.001|97.93|2.91|2.91|0.01|0
9418013|0.637|0.467|10.81|1.0|1.9|0.04|0M
9418101|0.998|0.006|212.24|18.42|3.25|0.04|0
9418226|1.0|0.001|31.64|1.43|2.43|0.02|0
9426610|1.0|0.002|127.09|3.75|3.02|0.01|0
9427247|1.0|0.001|113.25|3.48|2.98|0.01|0
9427638|1.0|0.001|7.76|0.31|1.77|0.02|0
9427647|0.819|0.32|7.17|0.27|1.8|0.02|1
9427853|0.906|0.201|14.0|0.87|2.03|0.03|0
9427889|1.0|0.001|37.67|1.73|2.5|0.02|0
9427899|0.999|0.008|178.65|5.51|3.17|0.01|0
9427961|1.0|0.001|108.22|3.62|2.96|0.02|0
9428106|0.826|0.382|5.44|0.24|1.62|0.02|0
9428451|0.995|0.016|145.48|4.42|3.08|0.02|0
9428690|1.0|0.001|35.15|1.66|2.46|0.02|0
9428854|0.648|0.478|12.17|0.89|1.98|0.03|0M
9429520|1.0|0.001|34.74|1.68|2.45|0.02|0
9430039|1.0|0.001|58.22|1.59|2.68|0.01|0
9430371|1.0|0.001|28.84|1.81|2.41|0.03|1
9430383|0.891|0.313|38.56|6.38|2.55|0.07|1
9430388|1.0|0.001|31.08|1.73|2.41|0.03|0
9430402|1.0|0.001|71.1|2.38|2.78|0.02|0
9430786|1.0|0.001|38.53|1.36|2.5|0.02|0
9430843|1.0|0.003|7.43|0.32|1.76|0.02|0
9446718|0.99|0.038|108.52|3.28|2.97|0.02|0
9446748|0.846|0.187|111.42|6.44|2.98|0.03|0
9447310|1.0|0.001|73.25|2.3|2.78|0.01|0
9447324|0.99|0.014|279.02|22.7|3.37|0.04|0
9449413|1.0|0.001|54.14|1.6|2.65|0.01|0
9450586|1.0|0.002|111.88|3.33|2.98|0.01|0
9450786|1.0|0.001|30.49|1.46|2.41|0.02|0
9451208|0.927|0.194|120.86|5.2|3.02|0.02|0
9451434|1.0|0.001|29.15|2.2|2.38|0.03|0
9451482|1.0|0.001|82.41|2.62|2.86|0.02|0
9451503|1.0|0.002|26.88|1.17|2.36|0.02|2
9451788|1.0|0.001|24.88|0.94|2.31|0.02|0
9451999|1.0|0.001|33.0|1.61|2.45|0.02|0
9452006|1.0|0.001|33.2|1.55|2.44|0.02|0
9452147|1.0|0.002|30.34|2.2|2.42|0.03|2
9452248|1.0|0.001|33.84|1.21|2.46|0.02|0
9452424|1.0|0.001|71.16|2.06|2.79|0.01|0
9452570|1.0|0.001|37.5|1.5|2.49|0.02|0
9452643|1.0|0.001|136.47|4.13|3.06|0.02|0
9452696|1.0|0.001|31.72|1.25|2.43|0.02|0
9453022|1.0|0.001|30.92|1.23|2.43|0.02|0
9453048|1.0|0.001|32.69|1.25|2.43|0.02|0
9453362|1.0|0.001|32.49|1.89|2.44|0.03|0
9453407|1.0|0.001|32.31|1.83|2.43|0.03|0
9453462|1.0|0.001|23.8|0.89|2.31|0.02|0
9453611|0.994|0.015|289.11|19.82|3.39|0.03|0
9455071|1.0|0.001|33.75|1.02|2.45|0.02|0
9455446|1.0|0.001|169.59|5.56|3.17|0.02|0
9455526|0.998|0.006|87.17|2.66|2.88|0.02|0
9455566|0.976|0.062|243.2|8.82|3.32|0.02|0
9455652|0.567|0.494|12.16|0.89|1.99|0.03|0M
9456153|1.0|0.001|31.32|1.87|2.43|0.03|0
9456242|1.0|0.001|138.74|4.21|3.06|0.01|0
9456478|1.0|0.001|20.99|0.96|2.23|0.02|0
9456506|1.0|0.001|65.38|2.11|2.73|0.01|0
9456598|1.0|0.001|42.69|1.52|2.55|0.02|0
9456623|0.996|0.009|212.86|8.38|3.25|0.02|0
9456632|1.0|0.001|31.7|1.17|2.43|0.02|0
9456779|0.99|0.035|4.56|0.3|1.54|0.03|0
9457108|1.0|0.001|92.78|2.87|2.88|0.02|0
9457509|0.894|0.18|10.69|1.15|1.92|0.05|0
9457533|1.0|0.002|166.96|5.35|3.14|0.01|0
9457541|0.996|0.013|162.91|4.94|3.18|0.02|1
9457576|1.0|0.001|35.35|1.86|2.47|0.02|0
9457766|1.0|0.001|55.13|1.71|2.65|0.01|0
9457852|0.86|0.327|12.31|0.7|1.99|0.03|0
9457889|1.0|0.001|24.81|0.92|2.3|0.02|0
9457942|1.0|0.001|24.29|1.02|2.31|0.02|2
9458060|0.996|0.022|5.96|0.23|1.66|0.02|0
9458605|0.994|0.027|32.04|14.25|2.4|0.19|0
9459359|1.0|0.001|38.62|1.21|2.52|0.02|0
9462719|0.99|0.041|23.34|0.85|2.33|0.02|1
9462728|1.0|0.001|24.79|0.89|2.31|0.02|0
9463398|1.0|0.001|195.89|6.66|3.22|0.02|0
9465692|0.999|0.004|86.5|2.44|2.87|0.01|0
9465892|0.984|0.056|185.19|6.11|3.2|0.02|0
9466054|1.0|0.001|31.32|1.55|2.42|0.02|0
9466396|1.0|0.001|34.83|1.35|2.46|0.02|0
9466399|0.999|0.004|186.23|6.0|3.2|0.02|0
9466520|1.0|0.001|53.88|1.51|2.64|0.01|0
9466774|1.0|0.001|29.25|1.58|2.39|0.02|0
9466804|1.0|0.001|32.33|1.8|2.43|0.02|0
9466829|0.995|0.019|195.68|6.38|3.22|0.02|0
9466924|0.761|0.375|157.34|16.94|3.13|0.05|0
9466998|1.0|0.001|21.08|0.79|2.23|0.02|0
9467102|1.0|0.003|120.41|3.52|3.01|0.01|0
9467115|1.0|0.001|34.1|1.24|2.45|0.02|0
9467117|1.0|0.001|27.47|2.0|2.35|0.03|0
9467124|1.0|0.001|35.25|1.25|2.47|0.02|0
9467187|1.0|0.001|32.88|1.3|2.45|0.02|0
9467217|1.0|0.001|76.34|2.27|2.82|0.02|0
9467361|1.0|0.001|29.94|1.28|2.39|0.02|0
9467594|1.0|0.002|7.75|0.38|1.8|0.02|0
9467724|1.0|0.001|59.76|1.83|2.7|0.02|0
9467801|1.0|0.002|39.29|1.48|2.56|0.02|1
9468160|1.0|0.001|166.29|5.62|3.15|0.02|0
9468176|0.998|0.006|208.24|7.48|3.25|0.02|0
9468199|1.0|0.001|58.09|1.9|2.69|0.01|0
9468610|0.6|0.389|5.43|0.29|1.63|0.02|0M
9468930|1.0|0.001|24.58|0.9|2.3|0.02|0
9469036|1.0|0.001|32.71|1.37|2.43|0.02|0
9469165|1.0|0.001|32.5|2.21|2.44|0.03|0
9469212|1.0|0.001|46.15|1.8|2.58|0.02|0
9469325|0.998|0.006|79.41|3.6|2.84|0.02|0
9469978|1.0|0.001|55.95|1.56|2.66|0.01|0
9470055|1.0|0.001|8.36|0.35|1.81|0.02|0
9470210|1.0|0.001|32.4|1.2|2.43|0.02|0
9470276|1.0|0.001|77.36|2.4|2.81|0.02|0
9470312|0.803|0.304|24.92|7.15|2.33|0.12|2
9470830|1.0|0.001|37.75|1.46|2.49|0.02|0
9471092|0.588|0.413|75.81|10.55|2.82|0.06|2M
9471144|0.984|0.049|33.61|4.55|2.46|0.06|2
9471168|0.805|0.33|64.9|13.55|2.74|0.09|2
9471284|1.0|0.001|41.1|1.36|2.54|0.02|0
9471294|1.0|0.001|30.77|1.21|2.41|0.02|0
9471300|0.978|0.064|60.07|9.23|2.74|0.07|1
9471315|0.998|0.005|203.81|6.91|3.23|0.02|0
9471396|1.0|0.001|55.42|1.59|2.67|0.01|0
9471509|0.927|0.25|35.88|3.07|2.49|0.04|2
9471590|1.0|0.001|14.11|0.69|2.03|0.02|0
9471678|1.0|0.001|60.76|2.0|2.69|0.02|0
9471796|-99.0|-99.0|108.21|4.94|2.96|0.02|0
9471935|0.845|0.337|32.62|3.94|2.44|0.05|2
9471964|0.95|0.236|28.97|4.29|2.39|0.06|2
9472064|1.0|0.001|27.97|1.52|2.36|0.02|0
9472076|1.0|0.001|122.94|3.75|3.01|0.02|0
9472303|0.96|0.234|41.56|5.55|2.55|0.06|2
9472328|0.999|0.003|41.0|7.76|2.55|0.08|2
9472481|1.0|0.001|63.62|2.5|2.73|0.02|0
9472499|0.893|0.309|30.47|3.76|2.42|0.05|2
9472635|1.0|0.001|32.21|1.54|2.42|0.02|0
9472773|1.0|0.002|135.02|4.17|3.06|0.02|0
9472972|0.991|0.014|241.54|17.61|3.32|0.03|0
9472975|1.0|0.001|33.46|1.21|2.44|0.02|0
9472976|0.978|0.112|36.28|3.04|2.5|0.04|1
9473027|1.0|0.001|48.11|1.83|2.6|0.02|0
9473921|1.0|0.001|29.01|1.37|2.37|0.02|0
9473926|0.944|0.204|5.56|0.27|1.63|0.02|0
9474201|1.0|0.002|198.46|6.37|3.23|0.02|0
9474418|1.0|0.001|32.5|1.32|2.44|0.02|0
9475300|1.0|0.001|64.43|1.82|2.72|0.01|0
9475357|1.0|0.001|83.4|2.27|2.84|0.01|0
9475588|1.0|0.001|39.6|1.09|2.52|0.01|0
9475697|1.0|0.001|116.38|3.5|2.98|0.02|0
9475698|1.0|0.001|35.37|1.39|2.48|0.02|0
9475932|1.0|0.001|72.09|2.32|2.78|0.01|0
9479052|0.643|0.353|52.97|4.79|2.64|0.04|0M
9479404|1.0|0.001|86.03|2.72|2.87|0.02|0
9479408|1.0|0.002|42.99|1.32|2.54|0.02|0
9480210|1.0|0.001|32.38|1.21|2.45|0.02|0
9480730|0.998|0.017|26.8|2.22|2.33|0.04|0
9481059|1.0|0.002|35.08|1.06|2.49|0.02|0
9481235|1.0|0.001|75.4|2.05|2.8|0.01|0
9481531|0.74|0.319|15.73|0.76|2.13|0.02|0
9486764|0.999|0.003|6.39|0.23|1.7|0.02|0
9486819|1.0|0.001|111.23|3.41|2.96|0.01|0
9486918|1.0|0.001|34.71|1.69|2.45|0.02|0
9487532|1.0|0.001|31.86|1.97|2.42|0.03|0
9488333|1.0|0.002|93.82|2.73|2.9|0.01|0
9488603|1.0|0.002|86.62|2.92|2.86|0.02|0
9488786|1.0|0.001|40.7|1.98|2.52|0.02|0
9489955|1.0|0.001|55.44|2.24|2.68|0.02|0
9490372|1.0|0.001|37.42|2.21|2.5|0.03|0
9490782|1.0|0.001|34.0|2.03|2.46|0.03|0
9491002|1.0|0.001|29.06|1.71|2.38|0.03|0
9491003|0.999|0.007|7.78|0.27|1.83|0.02|1
9491316|1.0|0.001|58.21|2.75|2.68|0.02|0
9508126|1.0|0.001|145.38|4.25|3.1|0.01|0
9508218|0.996|0.009|238.99|13.25|3.31|0.03|0
9508233|0.946|0.169|49.79|7.15|2.63|0.06|2
9508346|1.0|0.001|12.79|0.82|2.0|0.03|0
9508395|1.0|0.002|12.22|0.76|2.0|0.03|0
9508595|1.0|0.001|29.68|1.6|2.39|0.02|0
9508757|1.0|0.002|177.37|5.6|3.18|0.02|0
9509251|1.0|0.001|7.82|0.43|1.78|0.03|0
9509260|0.999|0.002|212.52|6.44|3.26|0.02|0
9511816|0.999|0.004|212.61|6.92|3.25|0.01|0
9511938|1.0|0.001|49.14|1.46|2.6|0.01|0
9512426|1.0|0.001|50.29|1.44|2.61|0.01|0
9512485|1.0|0.001|28.69|1.77|2.39|0.03|0
9512519|1.0|0.002|111.19|3.3|2.96|0.01|0
9512635|1.0|0.001|138.74|4.3|3.07|0.01|0
9512636|0.988|0.035|145.68|5.16|3.09|0.02|1
9512787|1.0|0.001|7.35|0.26|1.76|0.02|0
9513046|1.0|0.001|86.97|3.31|2.87|0.02|0
9513701|1.0|0.001|99.08|2.87|2.93|0.01|0
9513787|1.0|0.001|29.44|1.64|2.39|0.03|0
9513889|1.0|0.001|104.02|2.83|2.95|0.01|0
9514277|1.0|0.001|113.06|3.43|2.96|0.01|0
9514451|1.0|0.001|30.91|1.26|2.4|0.02|0
9514980|1.0|0.001|29.69|1.09|2.41|0.02|1
9515026|1.0|0.001|40.94|1.24|2.53|0.02|0
9515045|1.0|0.001|56.49|1.93|2.66|0.02|0
9517003|1.0|0.001|8.42|0.36|1.83|0.02|0
9517087|1.0|0.001|35.12|1.87|2.47|0.02|0
9517131|1.0|0.001|49.29|1.51|2.6|0.01|0
9517149|1.0|0.002|9.03|0.34|1.85|0.02|0
9517331|1.0|0.001|46.21|1.32|2.57|0.01|0
9517542|1.0|0.001|22.08|1.2|2.25|0.02|0
9517544|0.993|0.022|112.29|4.59|2.98|0.02|0
9517698|1.0|0.001|43.26|1.99|2.56|0.02|0
9517713|1.0|0.001|32.93|1.45|2.44|0.02|0
9518306|0.996|0.014|245.71|9.93|3.33|0.02|0
9518506|1.0|0.001|51.78|1.98|2.64|0.02|0
9518802|1.0|0.001|95.3|3.01|2.92|0.02|0
9519051|1.0|0.001|30.97|2.05|2.39|0.03|0
9519190|1.0|0.001|33.15|1.2|2.46|0.02|0
9519335|1.0|0.001|42.13|1.32|2.55|0.02|0
9519594|1.0|0.001|13.15|0.56|2.03|0.02|0
9519609|1.0|0.001|10.69|0.85|1.92|0.03|0
9519632|1.0|0.001|18.81|0.85|2.18|0.02|0
9519686|0.922|0.27|31.13|2.61|2.43|0.04|2
9519925|1.0|0.001|33.28|1.12|2.46|0.02|0
9520156|1.0|0.001|30.0|1.66|2.39|0.02|0
9520216|1.0|0.001|139.21|4.04|3.07|0.01|0
9520593|1.0|0.001|33.46|1.31|2.45|0.02|0
9520726|1.0|0.001|35.0|2.04|2.47|0.03|0
9520755|1.0|0.001|33.41|1.45|2.44|0.02|0
9520864|1.0|0.001|14.03|0.6|2.05|0.02|0
9521171|1.0|0.001|83.54|2.42|2.84|0.01|0
9521327|1.0|0.001|35.85|1.66|2.48|0.02|0
9521438|1.0|0.001|31.51|1.35|2.43|0.02|0
9521461|1.0|0.001|61.32|2.08|2.71|0.02|0
9521501|0.975|0.082|4.77|0.29|1.55|0.03|0
9521696|0.804|0.467|5.51|0.38|1.62|0.03|0M
9526782|1.0|0.001|28.82|1.72|2.39|0.03|0
9526968|1.0|0.001|40.27|2.12|2.52|0.02|2
9527022|1.0|0.002|6.19|0.21|1.76|0.02|1
9527159|0.937|0.201|61.74|2.7|2.71|0.02|0
9527386|1.0|0.001|37.14|1.58|2.48|0.02|0
9527517|0.583|0.626|5.48|0.37|1.62|0.03|0M
9527607|0.998|0.01|70.0|2.37|2.8|0.02|1
9528103|1.0|0.001|29.6|1.49|2.41|0.02|2
9529087|1.0|0.001|56.4|1.79|2.67|0.02|0
9529692|1.0|0.001|9.04|0.3|1.87|0.02|0
9529734|1.0|0.002|92.22|2.89|2.9|0.02|0
9529813|1.0|0.001|122.17|3.62|3.0|0.01|0
9529943|0.997|0.018|63.08|1.99|2.72|0.02|0
9529963|1.0|0.002|21.4|1.29|2.23|0.03|0
9529974|1.0|0.001|27.68|1.47|2.36|0.02|0
9530136|1.0|0.001|45.31|1.34|2.58|0.01|0
9530396|1.0|0.001|85.91|2.66|2.86|0.02|0
9531084|1.0|0.002|103.08|3.02|2.92|0.01|0
9531103|1.0|0.002|190.77|5.9|3.21|0.02|0
9532030|1.0|0.001|20.05|1.52|2.2|0.03|0
9532077|1.0|0.003|35.94|2.2|2.48|0.03|2
9532081|0.543|0.473|37.88|6.08|2.45|0.07|2M
9532518|1.0|0.001|29.01|2.04|2.38|0.03|0
9532876|0.64|0.523|66.7|2.52|2.75|0.02|2M
9532903|1.0|0.002|96.67|3.29|2.91|0.02|0
9533419|0.992|0.015|245.09|8.21|3.32|0.02|0
9533505|0.928|0.141|24.1|1.85|2.3|0.03|2
9533523|0.861|0.38|12.12|0.83|1.97|0.03|0
9533544|1.0|0.001|33.13|1.51|2.44|0.02|0
9533563|0.628|0.586|34.35|4.05|2.48|0.05|1M
9533807|0.663|0.427|6.47|0.53|1.78|0.04|1M
9533834|1.0|0.001|39.69|1.21|2.52|0.02|0
9533861|1.0|0.001|58.33|1.72|2.69|0.01|0
9534041|1.0|0.001|112.22|3.61|2.99|0.01|0
9534288|1.0|0.002|150.45|4.94|3.11|0.02|0
9534328|0.999|0.003|203.6|6.58|3.24|0.02|0
9534802|1.0|0.001|137.96|4.24|3.05|0.01|0
9534911|0.999|0.002|126.51|3.67|3.04|0.01|0
9534934|1.0|0.001|45.91|1.83|2.58|0.02|0
9534964|1.0|0.001|124.11|3.55|3.01|0.01|0
9534968|1.0|0.001|55.83|1.59|2.67|0.01|0
9535000|1.0|0.001|31.93|1.33|2.42|0.02|0
9535050|1.0|0.001|43.92|1.91|2.58|0.02|0
9535343|1.0|0.001|55.15|1.57|2.67|0.01|0
9535399|1.0|0.001|58.95|2.2|2.69|0.02|0
9535409|0.991|0.078|39.32|1.8|2.51|0.02|0
9535481|1.0|0.001|33.46|1.42|2.43|0.02|0
9536143|1.0|0.001|40.98|1.21|2.55|0.01|0
9536144|1.0|0.001|25.84|2.43|2.31|0.04|0
9536330|1.0|0.001|25.81|1.37|2.32|0.02|0
9536727|1.0|0.001|46.33|1.4|2.59|0.02|0
9536730|1.0|0.001|51.99|1.44|2.64|0.01|0
9539702|1.0|0.001|29.77|1.44|2.41|0.02|0
9539784|1.0|0.001|31.02|1.49|2.4|0.02|0
9539792|1.0|0.002|38.94|1.57|2.48|0.02|1
9539910|1.0|0.001|33.14|1.83|2.44|0.02|0
9540185|1.0|0.001|31.62|1.82|2.42|0.03|0
9540226|1.0|0.001|27.26|1.08|2.35|0.02|0
9540277|0.999|0.003|215.31|6.96|3.25|0.02|0
9540723|0.554|0.492|39.49|2.55|2.5|0.03|0M
9541241|0.977|0.102|13.15|0.81|2.02|0.03|0
9541437|0.771|0.441|5.73|0.41|1.65|0.03|0M
9541807|1.0|0.001|107.27|3.06|2.95|0.01|0
9541892|1.0|0.001|34.67|1.51|2.46|0.02|0
9541946|1.0|0.001|95.7|2.87|2.9|0.01|0
9542075|1.0|0.001|31.0|1.8|2.42|0.03|0
9542162|0.71|0.457|43.08|7.29|2.6|0.07|1M
9542218|1.0|0.001|58.78|1.84|2.68|0.02|0
9542299|-99.0|-99.0|32.23|7.25|2.44|0.1|1
9542506|1.0|0.001|119.93|3.48|3.0|0.01|0
9542779|1.0|0.001|37.45|1.25|2.49|0.02|0
9542827|0.999|0.003|139.67|4.25|3.08|0.02|0
9543059|0.997|0.011|117.7|4.76|3.01|0.02|0
9544002|1.0|0.001|44.33|1.32|2.56|0.01|0
9549070|0.608|0.555|4.93|0.29|1.59|0.03|0M
9549245|1.0|0.001|34.05|1.4|2.45|0.02|0
9550045|1.0|0.001|133.32|3.92|3.05|0.01|0
9551036|1.0|0.001|54.31|1.84|2.64|0.02|0
9551430|0.928|0.275|38.59|4.73|2.54|0.05|1
9551807|1.0|0.001|88.34|2.71|2.86|0.01|0
9569162|1.0|0.001|171.8|5.17|3.16|0.01|0
9569195|1.0|0.001|35.9|1.66|2.48|0.02|0
9569462|1.0|0.001|27.19|1.75|2.34|0.03|0
9569557|0.989|0.024|228.18|18.05|3.29|0.04|0
9570010|0.989|0.02|244.76|12.25|3.33|0.02|0
9570047|0.998|0.005|13.14|0.87|2.02|0.03|0
9570409|1.0|0.001|29.09|1.69|2.37|0.03|0
9571093|0.883|0.176|226.0|36.04|3.28|0.07|0
9571137|1.0|0.001|35.13|1.19|2.46|0.02|0
9571302|0.999|0.003|262.94|19.39|3.35|0.03|0
9573389|0.947|0.153|5.84|0.39|1.65|0.03|0
9573592|0.8|0.244|151.12|33.18|3.11|0.1|0
9573824|0.846|0.21|47.12|4.98|2.61|0.05|0
9573951|1.0|0.001|31.79|1.2|2.44|0.02|0
9574272|0.579|0.515|5.11|0.28|1.59|0.02|0M
9574283|0.752|0.265|140.07|11.92|3.08|0.04|0
9574550|1.0|0.001|31.52|1.36|2.43|0.02|2
9574609|1.0|0.001|30.15|1.34|2.39|0.02|0
9574650|1.0|0.001|107.59|3.11|2.96|0.01|0
9574730|1.0|0.001|47.96|1.94|2.6|0.02|0
9575007|1.0|0.001|39.49|1.27|2.52|0.02|0
9575153|1.0|0.001|24.19|0.88|2.32|0.02|0
9575284|1.0|0.001|47.66|1.54|2.6|0.02|0
9575421|0.999|0.004|201.39|6.27|3.24|0.02|0
9575580|1.0|0.001|33.67|1.7|2.44|0.02|0
9575645|1.0|0.001|45.53|1.98|2.58|0.02|0
9575663|1.0|0.001|29.85|1.62|2.41|0.02|0
9575718|1.0|0.001|24.31|0.92|2.3|0.02|0
9575803|0.996|0.009|289.12|18.39|3.38|0.03|0
9575821|1.0|0.001|130.67|3.84|3.05|0.01|0
9575847|1.0|0.001|173.64|5.07|3.16|0.01|0
9575873|1.0|0.001|37.67|1.66|2.48|0.02|0
9575978|1.0|0.001|44.36|1.25|2.58|0.01|0
9575996|0.997|0.015|165.73|5.0|3.15|0.02|0
9576289|1.0|0.001|30.69|1.39|2.41|0.02|0
9577953|1.0|0.001|30.78|1.48|2.41|0.02|0
9578049|1.0|0.001|25.96|1.86|2.34|0.03|0
9578794|1.0|0.001|32.34|1.33|2.42|0.02|0
9578876|1.0|0.001|11.66|0.58|1.98|0.02|0
9579009|0.93|0.168|5.03|0.33|1.58|0.03|0
9579328|1.0|0.001|33.36|1.72|2.43|0.02|0
9579357|1.0|0.001|135.26|3.87|3.05|0.01|0
9579401|1.0|0.001|14.03|0.64|2.04|0.02|0
9579569|0.994|0.008|237.01|8.54|3.3|0.02|0
9579611|1.0|0.001|57.06|1.67|2.68|0.01|0
9579698|1.0|0.003|34.08|1.17|2.46|0.02|0
9579860|1.0|0.002|76.44|2.65|2.8|0.02|0
9579999|1.0|0.001|31.17|1.5|2.4|0.02|0
9580043|1.0|0.001|74.44|2.45|2.78|0.01|0
9580165|1.0|0.001|33.19|1.41|2.46|0.02|0
9580167|0.505|0.539|25.75|4.93|2.31|0.08|1M
9580171|1.0|0.001|22.61|1.05|2.26|0.02|0
9580292|1.0|0.001|23.69|0.84|2.29|0.02|0
9580343|1.0|0.001|31.04|1.75|2.41|0.02|0
9580407|1.0|0.001|27.39|1.51|2.36|0.03|0
9580943|1.0|0.001|47.12|1.37|2.6|0.01|0
9580991|1.0|0.001|63.66|1.81|2.74|0.01|0
9581163|0.998|0.006|190.2|5.84|3.22|0.02|0
9581275|0.996|0.007|219.15|6.58|3.27|0.02|0
9581413|1.0|0.001|46.01|1.41|2.59|0.02|0
9581445|1.0|0.001|62.08|1.68|2.72|0.01|2
9581849|1.0|0.001|32.55|1.33|2.43|0.02|0
9581917|0.983|0.08|6.51|0.31|1.7|0.02|0
9581947|1.0|0.001|28.9|1.42|2.38|0.02|0
9581977|1.0|0.001|34.48|1.22|2.46|0.02|0
9582005|1.0|0.001|32.24|1.46|2.43|0.02|0
9582089|1.0|0.001|23.37|1.97|2.28|0.04|0
9582427|0.987|0.027|283.15|14.24|3.38|0.02|0
9582559|1.0|0.001|26.9|1.32|2.33|0.02|0
9582633|0.795|0.416|5.58|0.2|1.67|0.02|1
9582638|0.97|0.253|6.2|0.23|1.68|0.02|0
9582784|0.996|0.025|9.95|0.91|1.89|0.04|0
9583430|1.0|0.001|100.49|2.98|2.93|0.01|0
9583607|1.0|0.001|28.03|1.93|2.37|0.03|0
9583645|0.991|0.015|149.51|4.88|3.1|0.02|0
9583690|1.0|0.001|59.99|1.98|2.71|0.02|0
9583720|1.0|0.001|57.32|1.78|2.68|0.02|0
9588504|0.975|0.181|11.44|0.45|1.99|0.02|0
9589060|1.0|0.002|13.63|0.61|2.06|0.02|0
9589101|1.0|0.001|22.67|1.6|2.27|0.03|0
9589140|1.0|0.001|19.98|1.86|2.24|0.04|0
9589159|1.0|0.001|31.48|1.5|2.42|0.02|0
9589271|1.0|0.001|9.75|0.71|1.88|0.03|0
9589369|0.999|0.002|160.31|8.01|3.14|0.02|0
9589420|1.0|0.002|108.57|3.28|2.96|0.02|0
9589500|1.0|0.001|106.39|3.17|2.96|0.02|0
9589614|1.0|0.001|31.57|1.43|2.43|0.02|2
9589638|1.0|0.001|38.48|1.31|2.51|0.02|0
9590062|1.0|0.001|142.13|4.3|3.08|0.01|0
9590589|1.0|0.001|24.46|0.83|2.3|0.02|0
9590884|1.0|0.001|38.75|1.26|2.51|0.02|0
9590930|1.0|0.001|28.67|1.58|2.37|0.02|0
9591097|1.0|0.001|32.48|1.41|2.43|0.02|0
9591529|1.0|0.001|27.72|1.42|2.35|0.02|0
9591861|0.782|0.361|243.72|19.61|3.32|0.04|0
9592315|1.0|0.001|37.97|1.49|2.49|0.02|0
9593080|1.0|0.001|48.11|1.46|2.6|0.02|2
9593412|1.0|0.001|38.02|1.45|2.5|0.02|0
9593478|1.0|0.001|191.79|5.92|3.22|0.02|0
9593486|0.848|0.224|57.83|15.33|2.73|0.12|1
9593557|0.999|0.002|102.98|3.21|2.95|0.02|2
9593633|0.639|0.505|5.51|0.41|1.6|0.03|0M
9593650|0.899|0.257|31.32|1.51|2.41|0.02|2
9593756|0.975|0.045|36.64|2.88|2.5|0.03|2
9593804|1.0|0.001|32.67|1.24|2.42|0.02|0
9593820|1.0|0.001|70.51|2.14|2.77|0.01|0
9593891|0.978|0.061|61.78|2.9|2.72|0.02|2
9594143|0.894|0.251|19.78|0.64|2.22|0.02|2
9594280|0.87|0.265|36.01|6.17|2.48|0.07|2
9594303|1.0|0.001|35.41|1.2|2.47|0.02|0
9594437|0.712|0.516|4.03|0.32|1.49|0.04|0M
9594684|1.0|0.001|37.45|1.92|2.49|0.02|0
9594723|0.922|0.171|15.47|0.82|2.08|0.02|1
9594744|0.995|0.008|216.84|7.35|3.27|0.02|0
9594937|0.938|0.11|171.46|18.61|3.17|0.05|0
9595000|0.992|0.022|38.02|4.3|2.5|0.05|2
9595205|0.983|0.038|265.88|24.58|3.35|0.04|0
9595311|1.0|0.001|35.65|1.28|2.47|0.02|0
9595553|1.0|0.001|29.35|1.22|2.44|0.02|1
9595645|0.96|0.278|6.42|0.32|1.7|0.02|0
9595767|1.0|0.001|33.93|1.14|2.45|0.02|0
9595822|1.0|0.001|46.89|1.5|2.58|0.01|0
9595840|1.0|0.001|29.3|1.6|2.39|0.02|0
9595844|1.0|0.001|32.44|1.34|2.42|0.02|0
9595924|1.0|0.001|77.3|2.42|2.8|0.01|0
9596083|1.0|0.001|130.23|3.79|3.05|0.01|0
9596106|1.0|0.001|24.59|1.14|2.3|0.02|0
9596172|1.0|0.001|55.39|1.56|2.67|0.01|0
9596479|1.0|0.002|155.66|4.55|3.12|0.01|0
9596519|1.0|0.001|43.81|1.36|2.56|0.02|0
9596639|1.0|0.001|31.72|1.81|2.42|0.03|0
9596857|1.0|0.001|31.95|1.35|2.43|0.02|0
9596867|1.0|0.001|60.95|1.72|2.71|0.01|0
9596869|1.0|0.001|45.41|1.28|2.57|0.01|0
9597166|1.0|0.001|8.0|0.31|1.8|0.02|0
9597214|1.0|0.001|43.58|1.57|2.56|0.02|0
9597524|1.0|0.001|36.24|1.44|2.48|0.02|0
9597645|0.99|0.024|270.45|14.92|3.37|0.03|0
9597653|1.0|0.001|114.89|3.39|2.99|0.01|0
9597928|0.921|0.183|64.37|8.43|2.76|0.06|2
9598077|1.0|0.001|47.34|1.36|2.59|0.01|0
9598509|1.0|0.001|32.53|1.37|2.44|0.02|0
9601488|1.0|0.001|28.87|1.34|2.39|0.02|0
9601661|1.0|0.001|33.02|1.76|2.43|0.02|0
9602037|1.0|0.001|33.57|1.47|2.45|0.02|0
9602053|-99.0|-99.0|71.3|7.69|-99.0|-99.0|2
9602686|0.999|0.005|105.67|3.05|2.94|0.01|0
9602737|0.968|0.084|10.53|0.51|1.92|0.02|0
9602869|1.0|0.001|32.22|1.35|2.43|0.02|0
9602917|1.0|0.001|30.3|1.7|2.4|0.03|0
9602971|1.0|0.001|42.49|1.24|2.55|0.01|0
9603225|0.919|0.181|290.07|18.33|3.4|0.03|0
9603327|1.0|0.001|28.64|1.59|2.37|0.02|0
9603366|0.997|0.005|7.13|0.79|1.73|0.05|0
9603633|1.0|0.001|27.71|1.19|2.37|0.02|0
9603718|1.0|0.001|27.51|1.17|2.36|0.02|0
9604318|1.0|0.001|30.26|1.25|2.41|0.02|0
9604360|0.995|0.012|11.2|0.54|1.95|0.02|0
9604492|1.0|0.001|26.83|1.15|2.34|0.02|0
9604524|1.0|0.001|45.63|1.38|2.58|0.02|0
9604646|1.0|0.001|38.19|1.56|2.5|0.02|0
9604795|1.0|0.001|26.91|1.52|2.34|0.02|0
9605141|1.0|0.001|33.02|1.43|2.44|0.02|0
9605196|1.0|0.001|13.33|1.01|2.02|0.03|0
9605294|1.0|0.001|27.71|1.64|2.36|0.03|0
9605626|1.0|0.001|39.66|1.86|2.53|0.02|0
9605990|1.0|0.001|85.33|2.59|2.85|0.01|0
9606195|1.0|0.001|53.27|1.92|2.64|0.02|0
9606251|0.996|0.015|10.85|0.4|1.97|0.02|2
9606440|1.0|0.001|31.98|1.36|2.42|0.02|0
9606889|1.0|0.001|36.63|1.41|2.48|0.02|0
9611634|1.0|0.001|27.84|1.29|2.36|0.02|0
9612025|1.0|0.002|37.53|1.41|2.48|0.02|0
9612084|0.882|0.355|96.31|6.06|2.91|0.03|0
9612499|0.798|0.333|11.79|1.17|1.96|0.04|0
9612933|1.0|0.001|55.14|2.21|2.66|0.02|0
9612990|1.0|0.001|63.42|2.02|2.73|0.01|0
9613114|-99.0|-99.0|50.15|2.61|-99.0|-99.0|2
9613292|1.0|0.002|228.13|7.02|3.27|0.02|0
9631471|1.0|0.001|37.59|1.13|2.5|0.02|0
9631782|1.0|0.001|67.28|2.21|2.73|0.01|0
9631844|1.0|0.001|50.39|1.77|2.61|0.02|0
9631875|1.0|0.002|167.98|5.11|3.15|0.02|0
9632233|1.0|0.001|29.62|1.44|2.38|0.02|0
9632503|0.862|0.408|4.68|0.37|1.54|0.03|0
9634870|1.0|0.001|26.39|0.89|2.34|0.02|0
9634962|1.0|0.001|31.6|1.55|2.42|0.02|0
9635030|1.0|0.001|200.39|6.4|3.28|0.02|2
9635388|1.0|0.001|37.79|1.56|2.5|0.02|0
9635481|0.969|0.123|37.89|2.92|2.51|0.03|0
9635490|1.0|0.001|16.18|0.78|2.11|0.02|0
9635603|1.0|0.001|29.38|1.73|2.4|0.03|0
9635649|1.0|0.001|205.87|7.04|3.24|0.02|0
9636002|1.0|0.002|7.84|0.32|1.82|0.02|0
9636127|1.0|0.001|32.24|1.31|2.42|0.02|0
9636300|0.982|0.086|6.43|0.22|1.7|0.02|0
9636807|1.0|0.001|105.24|3.03|2.94|0.01|2
9636841|1.0|0.001|28.64|1.56|2.4|0.02|0
9636944|1.0|0.001|29.23|1.4|2.38|0.02|0
9637054|1.0|0.001|43.6|1.29|2.56|0.01|0
9637107|1.0|0.001|60.71|1.74|2.71|0.01|0
9637115|1.0|0.001|39.52|1.24|2.52|0.02|0
9637300|0.644|0.463|219.14|14.71|3.27|0.03|0M
9637337|1.0|0.001|66.33|2.26|2.74|0.02|0
9637473|1.0|0.001|31.45|1.61|2.43|0.02|0
9639069|0.761|0.365|262.53|20.99|3.35|0.04|0
9639344|1.0|0.002|153.63|4.68|3.12|0.02|0
9639454|1.0|0.001|95.8|2.87|2.91|0.02|0
9639484|0.633|0.409|8.91|0.68|1.84|0.03|0M
9640016|0.987|0.029|200.51|7.57|3.24|0.02|0
9640072|0.929|0.192|12.53|0.92|1.99|0.03|0
9640172|1.0|0.001|36.75|1.21|2.52|0.02|0
9640352|1.0|0.002|230.07|7.64|3.29|0.02|0
9640423|0.984|0.023|143.57|25.26|3.09|0.08|0
9640480|1.0|0.001|48.23|1.6|2.59|0.02|0
9640845|0.998|0.009|36.93|1.48|2.5|0.02|2
9640886|1.0|0.001|31.87|1.33|2.4|0.02|0
9641246|1.0|0.001|32.76|1.25|2.43|0.02|0
9641368|0.994|0.013|136.57|16.66|3.07|0.05|0
9641447|1.0|0.001|28.89|1.51|2.37|0.02|0
9641484|1.0|0.001|33.82|1.51|2.45|0.02|0
9641568|1.0|0.001|32.66|2.27|2.43|0.03|0
9641636|1.0|0.001|26.52|1.56|2.33|0.03|0
9641694|1.0|0.001|147.55|4.47|3.1|0.02|0
9641772|1.0|0.001|32.41|1.69|2.43|0.02|0
9641814|1.0|0.001|45.09|1.39|2.57|0.02|0
9642202|1.0|0.001|30.58|1.33|2.4|0.02|0
9642235|1.0|0.001|210.83|6.46|3.25|0.02|0
9642306|1.0|0.003|153.02|4.62|3.12|0.02|0
9642805|1.0|0.001|166.21|5.12|3.14|0.01|0
9642846|0.879|0.281|6.9|0.49|1.73|0.03|0
9642950|0.78|0.307|9.4|0.64|1.86|0.03|0
9643071|1.0|0.001|36.35|1.1|2.49|0.02|0
9643159|1.0|0.001|30.14|1.33|2.39|0.02|0
9643702|1.0|0.001|53.38|1.58|2.64|0.01|0
9643720|1.0|0.001|32.92|1.26|2.45|0.02|0
9643826|1.0|0.001|20.58|1.0|2.22|0.02|0
9643914|1.0|0.001|25.06|1.89|2.32|0.03|0
9644558|1.0|0.001|25.94|1.83|2.34|0.03|0
9644874|0.983|0.052|34.63|2.24|2.49|0.03|2
9644902|1.0|0.001|90.74|2.6|2.88|0.01|0
9645099|1.0|0.001|30.61|1.61|2.41|0.02|0
9645361|1.0|0.001|77.73|2.44|2.82|0.01|0
9649200|1.0|0.001|30.22|1.47|2.4|0.02|0
9649324|0.989|0.051|7.77|0.27|1.79|0.02|0
9649717|1.0|0.001|43.6|1.33|2.54|0.01|0
9649838|0.999|0.003|123.91|3.69|3.03|0.01|2
9649935|1.0|0.001|50.01|1.4|2.62|0.01|0
9649940|1.0|0.001|31.52|1.34|2.41|0.02|0
9650046|1.0|0.001|70.69|2.16|2.78|0.02|0
9650172|1.0|0.001|66.21|2.02|2.73|0.01|0
9650216|0.916|0.179|250.63|30.67|3.33|0.05|0
9650266|0.861|0.268|46.65|7.08|2.61|0.07|2
9650310|1.0|0.001|24.88|1.13|2.32|0.02|0
9650375|1.0|0.001|98.0|2.89|2.92|0.01|0
9650424|1.0|0.002|101.37|2.88|2.93|0.01|0
9650527|1.0|0.001|56.69|1.73|2.68|0.02|0
9650881|1.0|0.001|35.53|1.13|2.47|0.02|0
9650969|1.0|0.001|25.73|1.03|2.33|0.02|0
9651164|1.0|0.001|28.12|1.13|2.38|0.02|0
9651255|1.0|0.003|64.74|2.0|2.74|0.02|0
9651313|1.0|0.001|61.56|2.3|2.7|0.02|0
9651659|1.0|0.001|31.75|1.46|2.42|0.02|0
9651682|1.0|0.001|84.14|2.46|2.85|0.01|0
9651684|1.0|0.002|77.27|2.52|2.81|0.02|0
9651686|0.999|0.006|40.39|2.83|2.53|0.03|2
9651690|1.0|0.001|31.6|1.54|2.43|0.02|0
9651794|1.0|0.001|32.55|1.29|2.43|0.02|0
9651996|0.905|0.32|16.46|2.44|2.13|0.06|0
9652428|1.0|0.001|42.89|2.44|2.55|0.03|0
9652488|1.0|0.001|30.28|1.38|2.41|0.02|0
9652494|1.0|0.001|42.21|1.8|2.55|0.02|0
9652551|1.0|0.001|77.22|2.35|2.8|0.02|0
9652660|1.0|0.001|32.01|1.31|2.44|0.02|0
9652704|1.0|0.001|189.11|5.83|3.2|0.02|0
9652971|1.0|0.001|34.49|2.59|2.45|0.03|0
9653870|0.851|0.283|26.59|5.38|2.34|0.09|2
9654298|0.865|0.278|35.8|4.84|2.48|0.06|2
9654314|0.989|0.035|30.84|6.09|2.41|0.09|2
9654390|0.982|0.031|43.05|4.39|2.59|0.04|1
9654425|-99.0|-99.0|13.05|0.52|-99.0|-99.0|2
9654430|0.92|0.241|45.42|2.11|2.57|0.02|2
9654453|0.883|0.285|32.01|8.1|2.46|0.11|1
9655101|1.0|0.001|105.04|3.55|2.96|0.02|0
9655123|1.0|0.002|81.67|2.3|2.83|0.01|0
9655167|1.0|0.001|105.51|3.59|2.96|0.02|0
9655200|1.0|0.001|40.86|1.2|2.52|0.01|0
9655244|0.916|0.216|41.57|7.06|2.57|0.07|2
9655361|1.0|0.001|44.23|1.4|2.57|0.02|0
9655459|1.0|0.001|27.82|1.02|2.35|0.02|0
9655539|1.0|0.001|35.61|1.13|2.47|0.02|0
9655796|0.816|0.26|56.98|2.67|2.68|0.02|0
9655821|0.873|0.304|33.37|3.99|2.46|0.05|2
9656040|0.966|0.087|39.91|3.22|2.54|0.04|2
9656071|0.989|0.037|35.13|4.66|2.48|0.06|2
9656127|1.0|0.001|76.55|2.23|2.8|0.01|0
9656156|0.851|0.167|19.86|1.4|2.24|0.03|2
9656523|1.0|0.001|29.93|1.6|2.39|0.02|0
9656652|1.0|0.001|44.05|1.43|2.56|0.01|0
9657171|1.0|0.001|31.05|1.48|2.41|0.02|0
9657366|0.981|0.027|174.46|7.47|3.17|0.02|0
9657639|1.0|0.001|32.94|2.61|2.44|0.04|0
9657730|1.0|0.001|31.2|1.38|2.43|0.02|0
9657917|1.0|0.001|68.83|2.2|2.75|0.01|0
9657947|0.98|0.028|183.11|20.96|3.2|0.05|0
9658002|1.0|0.001|32.88|1.8|2.43|0.02|0
9658072|1.0|0.001|26.86|1.82|2.34|0.03|0
9658359|1.0|0.001|26.57|1.51|2.36|0.03|0
9658434|1.0|0.001|13.7|1.2|2.04|0.04|0
9658793|1.0|0.001|40.72|1.75|2.52|0.02|0
9658958|1.0|0.001|33.98|1.34|2.44|0.02|0
9659058|1.0|0.001|45.47|1.34|2.57|0.01|0
9659141|1.0|0.001|56.38|1.81|2.67|0.02|0
9662343|1.0|0.001|44.6|1.55|2.58|0.02|0
9662344|1.0|0.001|86.04|2.46|2.85|0.01|0
9662395|1.0|0.001|47.36|1.48|2.59|0.02|0
9662475|-99.0|-99.0|39.97|1.41|-99.0|-99.0|2
9662496|1.0|0.002|108.21|3.21|2.97|0.01|0
9662637|1.0|0.002|163.53|5.19|3.13|0.02|0
9662723|1.0|0.001|83.33|2.44|2.84|0.01|0
9662751|1.0|0.001|31.86|1.57|2.43|0.02|0
9662768|1.0|0.001|44.51|1.34|2.56|0.01|0
9662965|0.984|0.036|36.23|3.28|2.53|0.04|1
9663013|0.798|0.39|9.7|0.33|1.85|0.02|1
9663182|1.0|0.001|49.73|1.44|2.61|0.01|0
9663228|0.998|0.006|124.27|3.5|3.01|0.01|0
9663247|1.0|0.002|198.97|6.31|3.22|0.01|0
9663257|1.0|0.002|124.03|3.77|3.02|0.02|0
9663771|1.0|0.001|30.49|1.51|2.42|0.02|0
9664083|0.966|0.064|202.98|28.18|3.24|0.06|0
9664360|1.0|0.001|46.05|1.42|2.58|0.01|0
9664683|0.931|0.167|41.85|2.0|2.59|0.02|2
9664946|1.0|0.001|31.59|1.57|2.4|0.02|0
9664986|1.0|0.001|31.52|1.34|2.43|0.02|0
9665229|1.0|0.001|47.13|1.4|2.58|0.01|0
9665632|1.0|0.001|22.29|0.77|2.27|0.02|0
9665637|1.0|0.001|31.77|1.17|2.42|0.02|0
9665867|1.0|0.002|124.34|3.96|3.02|0.02|0
9665890|0.999|0.003|142.42|4.06|3.08|0.01|0
9665985|1.0|0.001|32.05|1.41|2.43|0.02|0
9666021|1.0|0.001|48.29|1.39|2.59|0.01|0
9666234|0.997|0.009|28.27|1.24|2.39|0.02|1
9666306|1.0|0.001|50.56|1.75|2.62|0.02|0
9666548|0.996|0.016|33.24|1.27|2.49|0.02|1
9666718|1.0|0.001|7.75|0.31|1.78|0.02|0
9666943|0.915|0.244|224.87|8.01|3.28|0.02|0
9667064|1.0|0.001|31.97|1.92|2.42|0.03|0
9667164|1.0|0.001|49.88|1.44|2.61|0.01|0
9667668|1.0|0.001|35.81|2.08|2.47|0.03|0
9667844|0.851|0.326|32.71|2.22|2.48|0.03|1
9667930|1.0|0.001|71.89|2.38|2.79|0.02|0
9668064|1.0|0.001|59.12|1.6|2.69|0.01|0
9668142|0.747|0.362|246.16|15.73|3.32|0.03|0
9673304|0.996|0.02|78.32|2.77|2.85|0.02|1
9673317|1.0|0.001|78.75|2.37|2.81|0.01|0
9673491|0.999|0.003|188.43|5.56|3.2|0.01|0
9674113|1.0|0.001|29.42|1.75|2.4|0.03|0
9674329|1.0|0.001|19.96|1.1|2.21|0.03|0
9691682|0.997|0.008|176.17|5.24|3.19|0.01|0
9691704|1.0|0.001|33.6|1.16|2.47|0.02|0
9691826|1.0|0.001|15.6|0.92|2.09|0.03|0
9692063|1.0|0.001|56.48|1.66|2.67|0.01|0
9692226|1.0|0.001|33.82|2.15|2.45|0.03|0
9692431|1.0|0.001|83.06|2.27|2.83|0.01|0
9692509|1.0|0.001|25.46|1.1|2.34|0.02|0
9692529|1.0|0.001|63.36|1.97|2.71|0.01|0
9692954|1.0|0.001|58.27|1.65|2.68|0.01|0
9693152|1.0|0.001|31.21|1.19|2.43|0.02|0
9693458|1.0|0.001|31.03|1.51|2.43|0.02|0
9696183|0.99|0.017|223.14|21.59|3.28|0.04|0
9696576|1.0|0.001|30.96|1.44|2.4|0.02|0
9696716|1.0|0.001|24.98|1.22|2.31|0.02|0
9697074|1.0|0.001|32.39|1.37|2.43|0.02|0
9697214|1.0|0.001|32.66|1.56|2.44|0.02|0
9697262|0.977|0.115|186.23|7.73|3.2|0.02|0
9697265|1.0|0.001|171.22|5.35|3.16|0.02|0
9697268|1.0|0.001|136.13|3.82|3.06|0.01|0
9697552|0.794|0.564|18.02|1.51|2.17|0.04|0M
9697645|1.0|0.001|37.7|1.3|2.5|0.02|0
9697790|0.66|0.497|9.04|0.71|1.85|0.04|0M
9697917|0.83|0.354|210.42|7.0|3.26|0.02|0
9697980|0.976|0.044|265.51|13.94|3.37|0.02|0
9697999|1.0|0.001|30.89|1.21|2.43|0.02|0
9698043|0.798|0.277|238.26|24.84|3.31|0.05|0
9698133|1.0|0.001|110.3|3.32|2.96|0.02|0
9698134|0.669|0.434|55.09|11.88|2.71|0.09|1M
9698139|1.0|0.001|32.51|1.44|2.45|0.02|0
9698196|1.0|0.001|24.27|0.97|2.31|0.02|0
9699882|1.0|0.002|155.62|4.73|3.12|0.02|0
9700053|1.0|0.002|220.42|7.08|3.26|0.01|0
9700142|1.0|0.001|97.93|2.93|2.92|0.02|0
9700899|1.0|0.001|33.11|1.44|2.44|0.02|0
9701415|0.621|0.307|5.06|0.27|1.59|0.02|0M
9701872|1.0|0.001|13.59|0.54|2.06|0.02|0
9701905|1.0|0.001|32.21|2.68|2.44|0.04|0
9701922|0.986|0.034|132.42|3.97|3.04|0.02|0
9702024|0.992|0.028|96.85|3.15|2.91|0.02|0
9702057|1.0|0.001|25.21|1.8|2.32|0.03|0
9702181|0.79|0.415|239.84|10.32|3.31|0.02|0
9702474|1.0|0.001|32.36|1.54|2.42|0.02|0
9702493|0.989|0.018|146.24|7.6|3.1|0.02|0
9702609|1.0|0.001|44.93|1.5|2.56|0.02|0
9702671|0.984|0.025|67.58|11.24|2.77|0.07|1
9702754|1.0|0.001|22.58|0.79|2.27|0.02|0
9702841|1.0|0.001|38.8|1.36|2.5|0.02|0
9702885|1.0|0.001|48.48|1.46|2.62|0.02|0
9702977|0.922|0.259|233.51|17.25|3.32|0.03|0
9703186|0.999|0.005|122.15|3.72|3.02|0.02|0
9703845|0.999|0.005|206.86|6.84|3.25|0.02|0
9703961|1.0|0.001|22.72|2.18|2.27|0.04|0
9704050|0.814|0.428|5.03|0.39|1.58|0.03|2
9704246|1.0|0.001|29.11|1.38|2.39|0.02|0
9704258|1.0|0.001|53.45|1.55|2.65|0.01|0
9704325|0.996|0.034|7.92|0.38|1.78|0.02|2
9704676|1.0|0.001|40.47|1.17|2.52|0.01|0
9704774|1.0|0.001|34.37|1.46|2.46|0.02|0
9705156|0.59|0.523|126.24|9.21|3.02|0.03|0M
9705228|0.991|0.016|173.94|6.16|3.17|0.02|0
9705403|0.918|0.084|207.99|14.51|3.25|0.03|0
9705408|1.0|0.001|107.09|3.74|2.96|0.02|0
9705443|0.969|0.055|280.32|21.75|3.38|0.03|0
9705542|1.0|0.001|26.73|1.39|2.33|0.02|0
9705548|0.998|0.005|280.36|16.44|3.37|0.03|0
9705636|1.0|0.001|30.55|1.55|2.4|0.02|0
9705687|1.0|0.001|75.89|2.42|2.83|0.02|0
9705691|1.0|0.001|31.62|1.69|2.42|0.02|0
9705759|1.0|0.001|35.85|1.43|2.47|0.02|0
9705929|1.0|0.001|29.9|1.54|2.4|0.02|0
9706046|1.0|0.002|54.75|1.57|2.66|0.01|0
9706054|0.884|0.26|189.68|22.77|3.21|0.05|0
9706194|1.0|0.001|26.38|1.6|2.33|0.03|0
9706209|1.0|0.001|29.68|1.84|2.4|0.03|0
9706219|1.0|0.001|84.84|2.36|2.85|0.01|0
9706585|1.0|0.001|28.54|1.75|2.38|0.03|0
9706819|0.986|0.038|225.63|6.85|3.29|0.02|0
9706871|1.0|0.003|111.72|3.31|2.98|0.01|0
9706956|0.997|0.006|166.08|5.05|3.16|0.02|0
9707138|0.999|0.004|204.13|6.33|3.24|0.02|0
9710305|1.0|0.001|153.02|4.62|3.12|0.02|0
9710321|1.0|0.001|53.34|1.42|2.66|0.01|0
9710490|0.999|0.005|120.12|3.59|3.01|0.01|2
9710562|0.988|0.023|7.97|0.58|1.79|0.03|0
9710979|1.0|0.001|31.53|1.35|2.43|0.02|0
9711075|0.998|0.004|12.85|0.66|2.01|0.02|0
9711231|1.0|0.001|46.16|1.54|2.59|0.02|0
9711269|1.0|0.001|65.14|2.46|2.73|0.02|0
9711308|1.0|0.001|94.6|2.9|2.9|0.02|0
9711349|1.0|0.001|16.52|0.73|2.12|0.02|0
9711480|0.848|0.388|30.52|1.55|2.45|0.02|1
9711492|1.0|0.001|50.44|1.81|2.63|0.02|0
9711510|1.0|0.001|52.79|1.71|2.64|0.01|0
9711988|1.0|0.001|36.62|1.45|2.48|0.02|0
9712075|1.0|0.001|14.4|0.92|2.07|0.03|0
9712200|1.0|0.001|49.42|1.32|2.6|0.01|0
9712321|0.95|0.045|281.81|15.51|3.38|0.03|0
9712445|1.0|0.001|183.48|5.94|3.18|0.01|0
9712510|1.0|0.001|31.63|1.42|2.41|0.02|0
9712670|0.997|0.018|30.5|1.39|2.42|0.02|2
9712824|1.0|0.001|142.71|4.22|3.07|0.01|0
9712888|1.0|0.001|32.25|1.65|2.43|0.02|0
9713043|1.0|0.002|104.51|3.11|2.94|0.01|0
9713083|1.0|0.001|42.58|1.67|2.55|0.02|0
9713355|0.997|0.012|180.95|5.58|3.19|0.02|0
9713617|1.0|0.001|149.73|4.74|3.1|0.02|0
9713652|0.774|0.29|271.15|19.35|3.36|0.03|0
9714055|1.0|0.001|92.8|2.78|2.9|0.02|0
9714063|1.0|0.001|43.07|1.5|2.55|0.02|0
9714204|0.664|0.498|5.3|0.22|1.6|0.02|0M
9714342|0.964|0.096|5.46|0.22|1.62|0.02|0
9714684|1.0|0.001|36.56|1.41|2.49|0.02|0
9715090|0.965|0.143|44.69|14.21|2.57|0.14|2
9715134|0.859|0.255|7.62|0.28|1.8|0.02|2
9715550|0.993|0.014|266.22|14.42|3.36|0.02|0
9715715|0.806|0.274|42.18|5.46|2.56|0.06|2
9715992|0.93|0.148|56.79|10.32|2.68|0.08|2
9716045|0.622|0.498|4.97|0.79|1.59|0.07|0M
9716081|1.0|0.001|29.2|1.64|2.38|0.02|0
9716090|1.0|0.001|113.84|3.93|2.99|0.02|0
9716430|1.0|0.001|41.85|1.26|2.55|0.02|0
9716506|1.0|0.001|43.73|1.32|2.57|0.02|0
9716522|1.0|0.001|57.44|1.94|2.68|0.02|0
9716525|1.0|0.001|64.16|2.0|2.74|0.02|0
9716526|0.584|0.36|71.01|7.66|2.76|0.05|2M
9716803|0.995|0.012|41.19|1.34|2.54|0.02|2
9716866|1.0|0.001|29.42|2.14|2.38|0.03|0
9716885|0.996|0.011|191.81|6.46|3.21|0.02|0
9716994|1.0|0.001|32.92|1.27|2.43|0.02|0
9717040|0.998|0.007|32.27|1.51|2.42|0.02|2
9717117|0.978|0.088|30.74|2.38|2.43|0.03|2
9717214|1.0|0.001|34.96|1.26|2.45|0.02|0
9717547|1.0|0.001|9.63|0.5|1.89|0.02|0
9717595|0.574|0.526|42.8|8.67|2.57|0.09|2M
9717671|1.0|0.002|6.8|0.24|1.72|0.02|0
9717864|0.999|0.002|43.07|2.19|2.59|0.02|0
9718024|1.0|0.001|31.2|1.69|2.42|0.02|0
9718200|1.0|0.001|66.68|2.07|2.75|0.02|0
9718336|0.888|0.313|30.6|2.15|2.42|0.03|2
9718630|1.0|0.001|33.17|1.64|2.46|0.02|0
9718692|1.0|0.001|32.2|1.31|2.43|0.02|0
9718764|1.0|0.001|31.95|1.18|2.43|0.02|0
9718929|1.0|0.001|94.37|2.8|2.91|0.01|0
9719012|1.0|0.001|191.04|6.19|3.2|0.01|0
9719144|1.0|0.001|23.99|1.11|2.31|0.02|0
9719184|1.0|0.002|105.83|3.09|2.96|0.01|2
9719196|0.989|0.018|249.93|20.23|3.33|0.04|0
9719198|1.0|0.001|31.55|1.31|2.42|0.02|0
9719498|0.612|0.468|10.41|0.82|1.89|0.04|0M
9719858|1.0|0.001|48.12|1.45|2.61|0.01|0
9722886|0.758|0.33|19.48|1.32|2.21|0.03|1
9723501|1.0|0.001|35.79|1.25|2.47|0.02|0
9723621|1.0|0.001|70.3|2.25|2.77|0.02|0
9723831|0.775|0.374|47.37|7.56|2.59|0.07|0
9724023|1.0|0.002|95.43|2.75|2.91|0.01|0
9724029|1.0|0.001|38.33|1.28|2.5|0.02|0
9724324|1.0|0.001|42.11|1.69|2.55|0.02|0
9724429|1.0|0.001|33.6|1.25|2.45|0.02|0
9724451|0.999|0.003|160.52|4.89|3.13|0.02|0
9724859|1.0|0.001|34.53|1.25|2.45|0.02|0
9724882|1.0|0.001|35.93|1.36|2.49|0.02|0
9725292|1.0|0.001|34.5|2.65|2.46|0.03|0
9725610|0.965|0.08|12.16|0.88|1.99|0.03|0
9725624|0.512|0.432|9.79|0.4|1.92|0.02|2M
9725644|0.973|0.057|185.03|27.36|3.2|0.06|2
9725990|1.0|0.001|43.94|1.56|2.59|0.02|0
9726045|0.591|0.402|5.38|0.37|1.62|0.03|0M
9726370|0.998|0.004|222.75|25.81|3.28|0.05|0
9726388|1.0|0.001|32.66|1.19|2.44|0.02|0
9726536|0.998|0.004|225.87|7.15|3.28|0.02|0
9726669|1.0|0.002|83.97|2.38|2.85|0.01|0
9726814|1.0|0.001|46.87|1.44|2.58|0.02|0
9726823|1.0|0.001|42.97|1.21|2.57|0.01|0
9726854|1.0|0.001|31.27|1.18|2.42|0.02|0
9726997|1.0|0.001|105.57|2.96|2.95|0.01|0
9727230|0.997|0.006|194.98|6.64|3.22|0.02|0
9727261|1.0|0.001|37.64|1.17|2.48|0.01|0
9727284|0.996|0.03|59.92|1.74|2.71|0.01|0
9727392|1.0|0.001|37.95|1.57|2.51|0.02|0
9727451|1.0|0.001|34.21|1.09|2.46|0.02|0
9727675|1.0|0.001|70.42|2.04|2.78|0.01|0
9728284|1.0|0.001|46.73|1.52|2.59|0.02|0
9728634|1.0|0.001|40.11|1.17|2.52|0.01|0
9728645|1.0|0.001|43.18|1.5|2.56|0.02|0
9728765|0.999|0.003|92.53|3.12|2.89|0.02|0
9728822|0.8|0.436|5.6|0.39|1.62|0.03|0M
9728845|1.0|0.001|30.98|1.54|2.4|0.02|0
9752290|1.0|0.001|21.73|1.33|2.24|0.03|0
9752341|1.0|0.001|27.92|1.25|2.37|0.02|2
9753097|1.0|0.001|71.86|2.56|2.77|0.02|0
9753178|1.0|0.001|29.52|1.81|2.4|0.03|0
9753517|0.997|0.007|196.53|6.19|3.22|0.02|0
9753810|1.0|0.001|30.19|1.64|2.4|0.02|0
9754133|1.0|0.001|137.54|4.41|3.05|0.01|2
9754168|1.0|0.001|14.24|0.57|2.07|0.02|0
9754625|0.986|0.081|6.19|0.35|1.67|0.02|0
9754808|0.999|0.004|22.2|3.29|2.25|0.06|0
9754882|1.0|0.001|30.59|1.25|2.42|0.02|0
9755001|1.0|0.002|200.4|6.14|3.23|0.02|0
9755122|0.723|0.367|33.82|6.1|2.46|0.08|2
9755234|0.881|0.21|163.6|6.67|3.15|0.02|0
9757624|1.0|0.001|112.15|3.21|2.96|0.01|0
9757679|1.0|0.001|32.06|1.92|2.42|0.03|0
9757998|0.962|0.087|246.52|35.88|3.32|0.06|0
9758145|1.0|0.001|36.66|2.16|2.48|0.03|0
9758193|1.0|0.001|73.7|2.17|2.8|0.01|0
9758246|1.0|0.001|22.12|1.09|2.26|0.02|0
9758850|1.0|0.001|35.76|1.83|2.47|0.02|0
9760514|1.0|0.001|189.08|5.84|3.2|0.01|0
9760732|1.0|0.001|28.98|1.52|2.4|0.02|0
9760904|1.0|0.001|26.2|1.68|2.35|0.03|0
9761128|0.908|0.234|198.17|8.55|3.24|0.02|0
9761215|1.0|0.001|16.78|0.7|2.13|0.02|0
9761521|1.0|0.001|32.46|1.27|2.44|0.02|0
9761597|1.0|0.001|59.84|2.21|2.68|0.02|0
9761605|1.0|0.001|31.39|1.31|2.43|0.02|0
9761625|1.0|0.001|9.67|0.45|1.89|0.02|0
9761692|1.0|0.001|31.33|1.33|2.44|0.02|0
9761944|0.965|0.078|241.6|8.69|3.32|0.02|2
9762408|1.0|0.001|44.63|1.3|2.56|0.01|0
9762594|1.0|0.001|35.05|1.36|2.49|0.02|0
9762744|1.0|0.001|32.6|1.34|2.46|0.02|0
9762752|1.0|0.001|35.0|1.38|2.46|0.02|0
9762943|1.0|0.001|34.01|1.44|2.45|0.02|0
9763021|0.997|0.011|126.56|4.17|3.03|0.02|0
9763240|1.0|0.001|220.53|6.91|3.28|0.02|0
9763403|1.0|0.001|33.75|1.16|2.45|0.02|0
9763419|1.0|0.001|31.82|1.62|2.42|0.02|0
9763443|1.0|0.001|25.22|0.92|2.34|0.02|0
9763445|1.0|0.001|111.44|3.11|2.98|0.01|0
9763564|0.999|0.009|8.26|0.58|1.81|0.03|0
9763796|1.0|0.001|148.06|4.81|3.1|0.02|0
9764684|1.0|0.001|29.65|1.53|2.4|0.02|0
9764708|1.0|0.001|35.34|1.74|2.47|0.02|0
9764758|1.0|0.001|54.88|1.78|2.65|0.01|0
9764760|0.998|0.005|147.8|4.53|3.11|0.02|0
9764952|1.0|0.001|28.66|1.92|2.39|0.03|0
9765062|0.556|0.596|5.27|0.29|1.6|0.02|0M
9765607|1.0|0.001|34.81|1.73|2.46|0.02|0
9765664|1.0|0.002|31.79|2.04|2.43|0.03|0
9765803|1.0|0.001|64.32|1.91|2.73|0.01|2
9765882|0.994|0.016|246.94|12.31|3.32|0.02|0
9766158|1.0|0.001|40.4|1.4|2.52|0.02|0
9766390|1.0|0.001|32.9|1.36|2.44|0.02|0
9766403|1.0|0.001|56.15|1.78|2.66|0.01|0
9766481|1.0|0.001|19.15|0.68|2.2|0.02|0
9766517|1.0|0.001|48.38|1.55|2.61|0.02|0
9766639|1.0|0.001|35.73|1.18|2.47|0.02|0
9766906|1.0|0.001|25.09|1.49|2.31|0.03|0
9767051|1.0|0.001|21.93|1.01|2.24|0.02|0
9767322|1.0|0.001|22.94|1.08|2.27|0.02|0
9767332|1.0|0.001|107.56|3.35|2.97|0.02|0
9767815|1.0|0.001|80.83|2.42|2.84|0.02|0
9767966|1.0|0.001|32.0|1.53|2.43|0.02|0
9768134|0.999|0.002|228.32|7.33|3.28|0.02|0
9770992|0.932|0.224|29.53|4.96|2.39|0.07|0
9771031|1.0|0.001|57.96|1.72|2.68|0.01|0
9771209|1.0|0.001|63.19|1.98|2.72|0.02|0
9771266|0.801|0.321|62.3|13.25|2.76|0.09|1
9771404|0.979|0.034|8.21|0.56|1.81|0.03|0
9771791|0.948|0.096|204.28|28.55|3.25|0.06|0
9771905|0.618|0.463|14.35|0.75|2.05|0.02|2M
9772056|1.0|0.001|33.0|1.44|2.45|0.02|0
9772143|0.97|0.129|16.88|1.51|2.13|0.04|0
9772156|1.0|0.001|31.25|1.51|2.43|0.02|0
9772366|1.0|0.001|74.8|2.56|2.79|0.02|0
9772371|1.0|0.001|31.97|2.56|2.42|0.04|0
9772519|1.0|0.001|43.2|1.34|2.56|0.02|0
9772754|1.0|0.001|37.87|1.54|2.5|0.02|0
9772898|1.0|0.001|31.59|1.78|2.41|0.03|0
9773214|1.0|0.001|42.12|1.46|2.54|0.02|0
9773266|1.0|0.001|32.62|1.44|2.43|0.02|0
9773335|1.0|0.001|93.34|2.68|2.9|0.01|0
9773489|1.0|0.001|33.5|1.36|2.44|0.02|0
9773666|1.0|0.001|31.81|1.38|2.43|0.02|0
9773741|1.0|0.001|24.32|1.14|2.3|0.02|0
9773821|0.994|0.021|116.65|5.43|3.02|0.02|0
9773909|1.0|0.001|38.04|1.44|2.51|0.02|0
9773922|1.0|0.001|58.83|1.62|2.68|0.01|0
9773979|1.0|0.001|34.27|1.05|2.45|0.02|0
9774070|0.927|0.132|259.91|29.12|3.34|0.05|0
9774312|1.0|0.001|36.64|1.38|2.48|0.02|0
9774417|1.0|0.001|29.26|1.55|2.38|0.02|0
9774549|1.0|0.001|96.4|2.86|2.91|0.01|0
9775092|0.999|0.01|31.32|1.57|2.43|0.02|2
9775132|1.0|0.003|164.42|5.17|3.14|0.02|0
9775232|1.0|0.001|12.38|0.43|1.99|0.02|0
9775302|1.0|0.001|157.14|4.72|3.12|0.01|0
9775413|0.993|0.024|31.94|3.34|2.43|0.05|2
9775446|0.999|0.011|8.92|0.51|1.84|0.03|0
9775516|1.0|0.001|42.26|1.5|2.54|0.02|0
9775566|1.0|0.001|30.7|1.7|2.4|0.02|0
9775591|1.0|0.001|20.59|1.13|2.22|0.03|0
9775686|0.761|0.342|46.2|2.66|2.6|0.03|2
9775811|0.941|0.119|15.17|0.54|2.1|0.02|2
9775924|0.998|0.006|31.1|1.43|2.43|0.02|2
9775927|1.0|0.001|105.5|3.47|2.96|0.02|0
9775951|0.581|0.457|61.24|5.97|2.72|0.04|2M
9775952|0.774|0.347|61.76|3.47|2.71|0.03|2
9776371|0.824|0.379|13.83|0.6|2.06|0.02|2
9776453|0.931|0.148|46.4|2.34|2.59|0.02|2
9776466|1.0|0.001|18.49|0.72|2.17|0.02|0
9776559|0.874|0.327|41.74|5.78|2.56|0.06|2
9776604|0.957|0.167|28.2|1.31|2.38|0.02|2
9776660|1.0|0.001|28.45|1.17|2.37|0.02|0
9776739|1.0|0.001|96.43|2.97|2.91|0.01|0
9776795|1.0|0.002|29.42|1.91|2.39|0.03|0
9777088|1.0|0.001|31.67|1.55|2.41|0.02|0
9777108|1.0|0.001|17.76|1.03|2.16|0.03|0
9777198|1.0|0.001|36.99|1.56|2.48|0.02|0
9777293|1.0|0.001|177.79|5.6|3.17|0.01|0
9777355|1.0|0.001|195.49|6.25|3.23|0.02|0
9777479|1.0|0.002|196.48|6.62|3.23|0.02|0
9777533|1.0|0.001|41.78|1.73|2.53|0.02|0
9777536|1.0|0.001|46.03|1.38|2.58|0.02|0
9777556|0.94|0.301|34.02|2.88|2.45|0.04|2
9777688|0.999|0.004|17.18|0.72|2.13|0.02|0
9777855|1.0|0.002|43.77|1.82|2.56|0.02|0
9777885|1.0|0.001|35.65|1.59|2.47|0.02|0
9777902|1.0|0.001|33.11|1.46|2.45|0.02|0
9778176|0.936|0.145|33.31|2.32|2.45|0.03|2
9778288|1.0|0.001|60.69|1.77|2.71|0.01|0
9778638|1.0|0.001|79.29|2.87|2.83|0.02|0
9778826|1.0|0.001|8.42|0.44|1.82|0.02|0
9778887|1.0|0.001|81.25|2.2|2.83|0.01|0
9779084|0.999|0.007|5.7|0.41|1.65|0.03|0
9779238|1.0|0.001|28.77|1.48|2.38|0.02|0
9779249|0.998|0.004|112.6|3.58|2.98|0.02|0
9779708|1.0|0.001|31.47|1.72|2.42|0.02|0
9779963|1.0|0.001|33.57|1.56|2.44|0.02|0
9780154|0.999|0.003|209.86|6.7|3.25|0.02|0
9780183|1.0|0.001|31.82|1.8|2.42|0.03|0
9782588|1.0|0.001|27.8|1.03|2.37|0.02|0
9782657|0.729|0.39|216.67|19.73|3.26|0.04|0M
9782746|1.0|0.001|102.68|3.58|2.94|0.02|0
9782772|0.986|0.039|171.03|6.1|3.15|0.02|0
9782817|1.0|0.001|58.39|2.56|2.69|0.02|0
9782964|1.0|0.001|52.59|1.59|2.63|0.01|0
9782974|0.861|0.48|52.37|2.01|2.65|0.02|0
9783005|1.0|0.002|53.31|1.84|2.64|0.02|0
9783225|1.0|0.001|31.39|1.61|2.41|0.02|2
9783226|1.0|0.001|57.21|2.45|2.67|0.02|0
9783247|1.0|0.001|36.86|1.14|2.48|0.01|0
9783656|1.0|0.001|34.69|1.44|2.48|0.02|0
9783681|1.0|0.002|66.76|2.1|2.76|0.02|0
9783838|1.0|0.001|44.07|1.24|2.57|0.01|0
9783880|1.0|0.001|37.23|1.23|2.49|0.02|0
9783901|0.815|0.366|42.47|2.39|2.54|0.02|2
9783919|1.0|0.001|31.94|1.29|2.42|0.02|0
9783993|1.0|0.001|37.22|1.31|2.5|0.02|0
9784000|0.999|0.004|156.53|4.98|3.13|0.02|0
9784059|1.0|0.001|73.47|2.19|2.79|0.01|0
9784277|1.0|0.001|33.95|2.5|2.51|0.03|2
9784419|1.0|0.001|31.95|1.41|2.43|0.02|0
9784549|0.575|0.452|18.95|3.47|2.24|0.08|1M
9784558|1.0|0.001|17.6|0.77|2.17|0.02|0
9784559|0.658|0.43|43.62|9.48|2.57|0.09|1M
9784586|1.0|0.001|78.45|2.42|2.81|0.01|0
9784685|0.995|0.008|265.34|17.34|3.35|0.03|0
9784687|1.0|0.001|37.29|1.23|2.48|0.01|0
9784743|1.0|0.001|44.73|1.41|2.58|0.02|0
9784946|1.0|0.001|57.79|1.9|2.67|0.01|0
9785533|0.921|0.225|6.02|0.28|1.66|0.02|0
9785675|1.0|0.001|24.66|1.85|2.3|0.03|0
9785837|1.0|0.001|34.95|1.14|2.47|0.02|0
9786280|0.526|0.469|89.54|24.42|2.89|0.12|1M
9786625|1.0|0.001|45.42|1.48|2.57|0.02|0
9786779|0.998|0.009|7.5|0.28|1.77|0.02|0
9786910|1.0|0.001|28.8|1.52|2.38|0.02|0
9787045|1.0|0.001|41.86|1.36|2.53|0.01|0
9787129|1.0|0.001|43.13|1.25|2.56|0.01|0
9787442|1.0|0.001|34.14|1.36|2.45|0.02|0
9787503|1.0|0.001|32.19|1.44|2.42|0.02|0
9787723|1.0|0.001|38.91|1.41|2.5|0.02|0
9787747|1.0|0.001|63.13|1.78|2.71|0.01|0
9788366|1.0|0.001|42.65|1.18|2.55|0.01|0
9788481|1.0|0.001|33.99|2.51|2.44|0.03|0
9788559|0.999|0.005|14.27|0.96|2.05|0.03|0
9788575|0.966|0.061|153.51|26.4|3.11|0.08|0
9788579|0.625|0.369|70.77|31.19|2.77|0.19|1M
9788756|1.0|0.001|82.93|7.45|2.84|0.04|0
9788777|1.0|0.001|67.08|2.02|2.74|0.01|0
9788834|1.0|0.001|28.31|1.62|2.37|0.03|0
9788835|0.943|0.116|8.55|0.61|1.83|0.03|0
9788881|1.0|0.001|34.55|2.26|2.46|0.03|0
9789403|1.0|0.001|34.41|1.5|2.46|0.02|0
9789635|0.998|0.005|218.03|6.53|3.26|0.01|2
9790050|1.0|0.001|56.66|1.66|2.68|0.01|0
9790384|1.0|0.001|32.96|1.36|2.43|0.02|0
9790857|0.999|0.008|25.98|1.22|2.33|0.02|0
9790884|0.93|0.236|4.54|0.36|1.54|0.04|0
9791248|1.0|0.001|11.29|0.59|1.95|0.02|0
9791929|1.0|0.001|46.38|1.49|2.57|0.02|0
9811950|1.0|0.001|121.59|3.58|3.0|0.01|0
9812335|0.997|0.015|51.02|1.42|2.65|0.01|2
9812396|0.529|0.436|220.03|7.38|3.31|0.02|2M
9812507|1.0|0.001|124.62|3.5|3.01|0.01|0
9812648|1.0|0.001|94.19|2.84|2.89|0.02|0
9813102|1.0|0.001|30.9|1.59|2.41|0.02|0
9813713|1.0|0.001|24.07|0.88|2.29|0.02|0
9813798|1.0|0.001|46.89|2.03|2.6|0.02|0
9813904|1.0|0.001|33.62|1.35|2.45|0.02|0
9813963|-99.0|-99.0|43.53|24.79|2.55|0.25|0
9814077|0.995|0.01|268.92|21.16|3.36|0.04|0
9814430|0.999|0.003|215.6|7.01|3.26|0.02|0
9814467|1.0|0.001|47.56|1.44|2.59|0.02|0
9814943|1.0|0.001|27.66|1.5|2.37|0.02|0
9815149|1.0|0.001|23.82|0.79|2.31|0.02|0
9815168|0.999|0.003|131.23|3.86|3.05|0.01|0
9815354|1.0|0.001|35.46|2.27|2.46|0.03|0
9815461|1.0|0.001|25.7|1.42|2.33|0.03|0
9815478|0.94|0.166|185.74|7.5|3.2|0.02|0
9815488|1.0|0.001|35.78|1.69|2.47|0.02|0
9815804|0.986|0.068|37.53|2.35|2.49|0.03|0
9818288|1.0|0.001|93.98|2.91|2.88|0.01|0
9818371|1.0|0.001|38.78|2.15|2.53|0.03|0
9818513|1.0|0.001|29.07|1.63|2.38|0.03|0
9818564|1.0|0.001|29.44|1.76|2.39|0.03|0
9818604|1.0|0.001|27.78|1.68|2.35|0.03|0
9818955|0.999|0.009|114.6|3.43|2.99|0.02|0
9820702|1.0|0.001|63.75|1.92|2.73|0.02|0
9820708|1.0|0.002|36.73|2.22|2.49|0.03|0
9821084|1.0|0.001|29.92|1.37|2.42|0.02|0
9821622|1.0|0.001|66.5|2.0|2.75|0.02|0
9821783|1.0|0.001|32.9|1.56|2.45|0.02|0
9822086|0.71|0.301|154.23|15.23|3.13|0.04|0
9822609|1.0|0.001|55.38|1.78|2.65|0.01|0
9822826|1.0|0.001|67.79|2.04|2.75|0.02|0
9823871|1.0|0.001|40.88|1.38|2.52|0.02|0
9823926|1.0|0.001|167.42|5.54|3.16|0.02|0
9824132|0.765|0.394|5.05|0.26|1.59|0.02|0
9824211|0.997|0.012|10.42|0.39|1.99|0.02|1
9824342|1.0|0.003|61.73|2.08|2.71|0.02|0
9824343|1.0|0.002|124.93|3.69|3.01|0.01|0
9824516|1.0|0.001|190.57|5.81|3.21|0.01|0
9824520|0.845|0.257|210.61|24.68|3.27|0.05|0
9824711|0.999|0.004|16.65|1.31|2.13|0.03|0
9824863|1.0|0.001|33.0|1.39|2.43|0.02|0
9824874|1.0|0.001|76.24|2.33|2.79|0.01|0
9824971|1.0|0.001|23.18|1.26|2.29|0.02|0
9825039|1.0|0.001|99.77|3.31|2.93|0.02|0
9825272|1.0|0.001|66.87|1.83|2.75|0.01|0
9825327|0.575|0.385|120.31|12.25|3.01|0.04|0M
9825581|0.964|0.054|245.0|29.94|3.32|0.05|0
9825822|0.999|0.005|6.69|0.34|1.72|0.02|2
9826306|1.0|0.001|77.36|2.56|2.82|0.02|0
9827003|0.997|0.01|219.9|6.74|3.26|0.01|0
9827381|0.967|0.129|8.56|0.57|1.82|0.03|0
9827399|0.999|0.002|238.56|7.56|3.3|0.02|0
9827682|1.0|0.001|37.1|1.2|2.48|0.01|0
9827736|0.996|0.008|261.36|12.04|3.35|0.02|0
9827743|1.0|0.001|60.46|1.87|2.71|0.01|2
9832235|0.999|0.005|37.97|2.9|2.53|0.03|0
9832239|1.0|0.001|39.23|1.24|2.51|0.02|0
9832790|1.0|0.001|105.63|4.48|2.95|0.02|0
9832794|1.0|0.001|24.97|0.97|2.32|0.02|0
9833008|1.0|0.001|29.74|1.35|2.4|0.02|0
9833073|1.0|0.001|30.6|1.67|2.4|0.02|0
9833091|1.0|0.001|30.79|1.71|2.41|0.03|0
9833272|1.0|0.001|42.42|1.34|2.54|0.01|0
9833457|1.0|0.001|38.83|1.09|2.51|0.01|0
9833561|1.0|0.001|25.99|1.0|2.31|0.02|0
9833591|1.0|0.001|23.82|1.09|2.28|0.02|0
9833651|1.0|0.001|43.16|1.56|2.55|0.02|0
9833831|1.0|0.001|32.45|1.34|2.43|0.02|0
9833839|0.849|0.464|32.53|3.43|2.43|0.05|1
9833846|1.0|0.001|11.88|0.57|1.99|0.02|0
9834133|1.0|0.001|25.81|0.98|2.34|0.02|0
9834173|0.999|0.002|146.08|4.3|3.09|0.01|0
9834183|1.0|0.001|35.46|1.42|2.47|0.02|0
9834288|1.0|0.002|34.5|1.23|2.46|0.02|0
9834365|1.0|0.001|39.88|1.37|2.52|0.02|0
9834577|1.0|0.001|32.3|1.51|2.43|0.02|0
9835269|1.0|0.001|34.32|1.36|2.45|0.02|0
9835436|1.0|0.001|24.1|1.14|2.3|0.02|0
9835501|0.597|0.54|33.3|3.84|2.46|0.05|0M
9835575|1.0|0.001|31.39|1.28|2.4|0.02|0
9835626|1.0|0.001|57.54|1.97|2.68|0.02|0
9835672|0.982|0.082|4.84|0.36|1.56|0.03|0
9835713|1.0|0.001|54.03|2.02|2.64|0.02|0
9835756|1.0|0.001|27.89|1.63|2.36|0.03|0
9835790|1.0|0.001|64.56|1.97|2.73|0.02|0
9835853|1.0|0.001|24.0|1.26|2.29|0.02|0
9835952|0.686|0.475|49.42|3.3|2.61|0.03|2M
9835973|0.901|0.171|84.43|28.47|2.85|0.15|2
9836234|0.592|0.566|78.79|3.58|2.85|0.02|1M
9836330|0.908|0.171|27.49|9.35|2.36|0.15|2
9836339|0.547|0.486|36.71|1.95|2.49|0.02|2M
9836566|1.0|0.001|67.13|2.03|2.75|0.02|0
9836809|0.88|0.195|9.26|0.66|1.86|0.03|0
9836818|-99.0|-99.0|9.8|1.19|-99.0|-99.0|2
9836823|0.918|0.163|45.5|2.63|2.59|0.03|1
9836899|0.695|0.45|32.68|2.27|2.45|0.03|2M
9836930|1.0|0.001|76.77|2.92|2.81|0.02|0
9837010|1.0|0.001|33.84|1.11|2.45|0.02|0
9837040|1.0|0.001|30.16|1.59|2.4|0.02|0
9837129|1.0|0.001|87.89|2.59|2.86|0.01|0
9837287|1.0|0.001|44.41|1.36|2.56|0.01|0
9837429|1.0|0.001|32.47|1.71|2.45|0.02|0
9837478|1.0|0.001|51.78|1.44|2.64|0.01|0
9837673|0.999|0.002|208.31|11.48|3.25|0.03|0
9837742|1.0|0.001|32.31|1.41|2.44|0.02|0
9838010|0.99|0.016|262.47|29.54|3.35|0.05|0
9838432|1.0|0.001|23.54|1.03|2.29|0.02|0
9838483|0.997|0.009|296.11|25.16|3.39|0.04|2
9838510|1.0|0.001|28.13|2.06|2.36|0.03|0
9838653|0.947|0.166|29.04|3.08|2.39|0.05|2
9838719|1.0|0.002|94.85|2.85|2.91|0.02|0
9838935|0.851|0.341|201.57|24.57|3.24|0.05|0
9838978|1.0|0.001|28.82|1.6|2.38|0.03|0
9839246|1.0|0.001|44.63|1.47|2.57|0.02|0
9839273|1.0|0.001|28.25|1.21|2.38|0.02|0
9839379|0.982|0.045|221.77|6.66|3.27|0.01|2
9839793|1.0|0.001|45.73|1.32|2.58|0.01|0
9839918|1.0|0.001|47.89|1.52|2.6|0.02|0
9840003|1.0|0.002|178.63|5.35|3.19|0.02|0
9840492|1.0|0.001|38.84|1.29|2.5|0.02|0
9843104|1.0|0.001|28.13|2.25|2.36|0.04|2
9843108|0.563|0.393|65.86|13.36|2.75|0.09|0M
9843226|0.854|0.218|259.37|18.49|3.34|0.03|2
9843358|1.0|0.001|29.68|1.56|2.39|0.02|0
9843486|1.0|0.002|93.17|2.81|2.89|0.01|0
9843508|0.695|0.334|5.48|0.4|1.63|0.03|0
9843513|1.0|0.001|52.3|1.53|2.64|0.01|0
9843754|1.0|0.001|31.93|1.36|2.41|0.02|0
9843910|1.0|0.001|51.71|1.5|2.63|0.01|0
9843972|0.957|0.084|43.3|12.31|2.55|0.12|2
9844294|1.0|0.001|26.61|1.09|2.35|0.02|2
9844539|0.996|0.007|201.61|6.28|3.23|0.02|0
9844773|1.0|0.001|34.81|1.07|2.47|0.02|0
9844865|1.0|0.001|53.66|1.51|2.65|0.01|0
9845028|1.0|0.001|32.81|1.27|2.44|0.02|0
9845286|1.0|0.001|21.27|0.74|2.24|0.02|0
9845323|0.999|0.003|5.88|0.26|1.65|0.02|0
9845354|1.0|0.001|31.6|1.56|2.42|0.02|0
9845772|1.0|0.001|42.47|1.21|2.55|0.01|0
9845773|0.976|0.068|41.02|3.25|2.58|0.04|1
9845795|1.0|0.001|43.97|1.32|2.56|0.01|0
9846098|1.0|0.001|47.34|1.75|2.6|0.02|0
9846355|1.0|0.001|28.95|1.62|2.37|0.03|0
9846437|1.0|0.001|18.0|0.81|2.17|0.02|0
9846810|1.0|0.001|41.23|1.28|2.53|0.01|0
9846877|1.0|0.001|32.73|1.67|2.44|0.02|0
9846977|1.0|0.001|30.62|1.43|2.4|0.02|0
9847159|1.0|0.001|41.6|3.65|2.52|0.04|0
9847707|0.984|0.032|219.86|6.59|3.29|0.02|0
9847893|1.0|0.001|24.27|2.27|2.31|0.04|0
9847922|1.0|0.001|62.8|2.14|2.71|0.02|0
9848308|1.0|0.001|38.97|1.36|2.5|0.02|0
9848554|0.979|0.046|209.26|32.75|3.25|0.07|0
9848769|0.546|0.599|151.24|11.82|3.12|0.03|0M
9851596|1.0|0.001|120.43|3.78|3.0|0.01|0
9851743|1.0|0.001|46.68|1.61|2.59|0.02|0
9852023|0.992|0.019|216.42|7.46|3.26|0.02|0
9852480|1.0|0.001|38.26|1.28|2.5|0.02|0
9852625|1.0|0.001|15.58|0.7|2.1|0.02|0
9871800|1.0|0.001|28.6|1.18|2.37|0.02|0
9871920|1.0|0.001|110.71|3.18|2.95|0.01|0
9872162|1.0|0.002|7.8|0.31|1.78|0.02|0
9872165|0.695|0.465|10.07|0.64|1.88|0.03|0M
9872645|1.0|0.001|32.69|1.34|2.44|0.02|0
9872731|0.898|0.151|193.45|42.44|3.22|0.1|0
9873116|0.985|0.047|8.37|0.51|1.81|0.03|0
9873127|1.0|0.001|202.46|6.03|3.22|0.01|0
9873395|1.0|0.001|33.53|1.27|2.44|0.02|0
9873604|0.993|0.012|246.85|18.55|3.32|0.03|0
9873628|1.0|0.001|144.73|4.48|3.09|0.02|0
9873753|1.0|0.001|223.0|6.79|3.27|0.01|0
9874143|1.0|0.002|140.06|4.38|3.07|0.02|0
9874152|0.976|0.091|141.36|4.57|3.11|0.02|1
9874261|1.0|0.001|91.63|2.79|2.87|0.01|0
9874730|1.0|0.001|32.97|1.6|2.43|0.02|0
9874731|1.0|0.001|149.01|4.64|3.1|0.02|0
9875046|1.0|0.001|47.85|1.4|2.6|0.01|0
9875364|1.0|0.001|35.66|1.24|2.48|0.02|0
9875719|0.999|0.007|124.19|3.53|3.03|0.01|0
9877891|1.0|0.001|60.12|1.72|2.71|0.01|0
9877994|1.0|0.001|33.45|1.59|2.44|0.02|0
9878206|1.0|0.001|29.51|1.58|2.4|0.02|0
9878440|1.0|0.001|33.88|1.25|2.45|0.02|0
9880324|1.0|0.001|49.42|1.45|2.61|0.01|0
9880435|1.0|0.001|57.6|2.08|2.67|0.02|0
9880457|1.0|0.001|40.86|1.85|2.53|0.02|0
9880563|1.0|0.001|100.9|3.23|2.92|0.01|0
9881071|1.0|0.001|91.46|2.64|2.9|0.01|0
9881156|1.0|0.002|121.08|3.51|3.02|0.01|0
9881167|1.0|0.001|29.6|1.5|2.39|0.02|0
9881628|1.0|0.001|30.15|1.93|2.4|0.03|0
9881699|0.642|0.487|7.72|0.58|1.78|0.03|0M
9881708|1.0|0.001|137.55|4.19|3.06|0.01|0
9881745|1.0|0.001|32.47|1.61|2.44|0.02|0
9881900|1.0|0.002|125.08|3.65|3.03|0.01|0
9882316|1.0|0.001|177.43|5.47|3.19|0.02|0
9882446|1.0|0.001|50.05|1.72|2.62|0.02|0
9882550|1.0|0.001|35.02|1.43|2.47|0.02|0
9882614|0.745|0.308|134.5|22.09|3.07|0.07|0
9882634|1.0|0.001|52.73|1.44|2.65|0.01|0
9882697|0.91|0.209|209.45|7.79|3.26|0.02|0
9882766|1.0|0.001|168.08|5.21|3.16|0.02|0
9883123|1.0|0.001|93.49|3.31|2.9|0.02|0
9883214|1.0|0.001|27.98|2.05|2.37|0.03|0
9883389|0.992|0.026|6.42|0.24|1.69|0.02|0
9883396|0.999|0.003|285.26|13.59|3.37|0.02|0
9883557|1.0|0.001|34.09|1.32|2.45|0.02|0
9884319|1.0|0.001|32.85|1.72|2.43|0.02|0
9884818|1.0|0.001|32.91|1.17|2.44|0.02|0
9885065|0.866|0.231|266.21|23.19|3.36|0.04|0
9885121|1.0|0.001|75.37|2.12|2.81|0.01|0
9885156|0.997|0.009|254.07|11.47|3.34|0.02|0
9885172|1.0|0.002|19.05|0.86|2.18|0.02|0
9885553|1.0|0.001|48.12|1.53|2.61|0.02|0
9885882|1.0|0.001|25.35|0.94|2.34|0.02|0
9886274|1.0|0.001|42.18|1.43|2.54|0.02|0
9886349|1.0|0.001|21.98|1.28|2.26|0.03|0
9886542|1.0|0.001|34.23|1.41|2.45|0.02|0
9887134|1.0|0.001|24.51|0.95|2.29|0.02|0
9887199|1.0|0.001|33.64|1.4|2.45|0.02|0
9887488|1.0|0.001|29.5|1.41|2.39|0.02|0
9887526|0.999|0.005|183.77|5.69|3.2|0.02|0
9887555|1.0|0.001|29.58|1.68|2.39|0.03|0
9887609|1.0|0.003|115.08|3.48|2.98|0.01|0
9887670|1.0|0.001|83.4|2.54|2.85|0.02|0
9892756|1.0|0.001|34.14|1.37|2.45|0.02|0
9893036|1.0|0.002|181.09|5.29|3.19|0.01|0
9893084|0.967|0.167|96.2|14.95|2.96|0.07|1
9893216|0.646|0.444|5.73|0.36|1.64|0.03|0M
9893423|1.0|0.003|122.51|3.62|3.01|0.01|0
9893437|1.0|0.001|166.48|38.35|3.14|0.1|0
9893440|1.0|0.001|194.64|30.33|3.2|0.07|0
9893479|0.817|0.383|61.81|2.9|2.72|0.02|2
9893850|0.999|0.008|132.27|3.96|3.06|0.02|0
9893852|1.0|0.001|31.78|1.18|2.43|0.02|0
9893855|1.0|0.001|29.93|1.29|2.46|0.02|1
9893889|1.0|0.001|28.06|1.61|2.37|0.03|0
9894100|0.868|0.205|224.34|28.12|3.28|0.05|0
9894103|0.983|0.038|234.69|7.52|3.3|0.02|0
9894199|1.0|0.001|74.93|2.21|2.8|0.01|0
9894576|1.0|0.001|36.16|1.35|2.49|0.02|0
9895067|1.0|0.001|40.51|2.35|2.51|0.03|0
9895364|0.998|0.003|119.65|3.75|3.0|0.02|0
9895367|1.0|0.003|10.75|0.59|1.92|0.03|0
9895714|0.759|0.388|71.52|22.25|2.78|0.14|2
9896100|0.806|0.281|57.78|11.47|2.69|0.09|2
9896174|0.999|0.005|249.4|15.23|3.33|0.03|0
9896187|1.0|0.001|51.31|1.37|2.62|0.01|0
9896445|0.869|0.106|113.12|6.59|2.98|0.03|0
9896470|1.0|0.001|32.56|1.78|2.42|0.02|0
9896523|0.928|0.203|34.08|1.97|2.46|0.03|2
9896877|1.0|0.001|9.86|0.62|1.89|0.03|0
9897206|1.0|0.001|71.07|2.02|2.78|0.01|0
9897257|1.0|0.001|40.38|1.28|2.53|0.02|0
9897291|1.0|0.001|33.84|1.15|2.45|0.02|0
9897403|1.0|0.001|90.21|2.64|2.88|0.01|0
9897536|1.0|0.001|27.55|1.12|2.35|0.02|0
9897592|1.0|0.001|48.19|1.46|2.61|0.02|0
9897634|1.0|0.001|72.46|2.47|2.79|0.02|0
9897668|0.997|0.008|20.34|0.93|2.21|0.02|0
9897809|1.0|0.001|59.75|1.65|2.68|0.01|0
9898087|0.796|0.438|48.51|2.86|2.61|0.03|2M
9898100|1.0|0.001|56.14|1.79|2.67|0.02|0
9898120|0.747|0.409|49.19|2.22|2.62|0.02|2M
9898240|1.0|0.001|33.53|1.81|2.43|0.02|0
9898284|1.0|0.001|34.37|2.35|2.45|0.03|0
9898373|1.0|0.001|44.18|1.68|2.56|0.02|0
9898393|1.0|0.001|58.81|1.8|2.69|0.02|0
9898657|1.0|0.001|28.96|1.54|2.37|0.02|0
9898999|1.0|0.001|32.77|1.42|2.43|0.02|0
9899239|1.0|0.001|16.74|0.56|2.14|0.02|0
9899245|1.0|0.001|34.48|1.43|2.46|0.02|0
9899323|1.0|0.001|37.41|1.6|2.49|0.02|0
9899410|1.0|0.004|36.97|1.78|2.5|0.02|0
9899421|1.0|0.001|29.35|2.64|2.37|0.04|0
9899534|1.0|0.001|57.69|1.65|2.69|0.01|0
9899807|0.9|0.209|14.76|1.1|2.05|0.03|0
9902586|1.0|0.001|145.26|4.53|3.1|0.02|0
9902594|1.0|0.001|32.52|1.42|2.44|0.02|0
9902695|1.0|0.001|29.47|1.36|2.37|0.02|0
9902827|1.0|0.001|36.74|1.29|2.48|0.02|2
9902829|1.0|0.001|35.56|1.13|2.52|0.02|2
9902962|1.0|0.001|78.22|2.28|2.83|0.01|0
9903015|0.992|0.032|160.97|5.69|3.14|0.02|0
9903271|0.997|0.007|211.06|8.08|3.24|0.02|0
9903290|1.0|0.002|6.38|0.22|1.7|0.02|0
9903377|0.86|0.273|12.24|0.53|1.99|0.02|0
9903392|1.0|0.003|109.11|3.26|2.96|0.02|0
9903422|1.0|0.001|69.06|1.95|2.75|0.01|0
9903598|0.999|0.003|145.8|4.53|3.1|0.02|0
9903915|1.0|0.001|69.99|2.32|2.77|0.02|0
9903947|1.0|0.001|13.34|0.73|2.03|0.02|0
9904029|1.0|0.001|31.0|1.37|2.41|0.02|0
9904059|0.999|0.003|141.88|4.21|3.07|0.01|0
9904365|0.998|0.014|210.13|7.0|3.24|0.02|0
9904409|0.989|0.023|10.28|0.72|1.89|0.03|0
9904563|1.0|0.001|39.14|1.26|2.52|0.02|0
9904580|1.0|0.001|31.69|1.21|2.4|0.02|0
9904681|0.998|0.008|168.54|4.97|3.16|0.01|0
9904945|0.891|0.19|8.44|0.57|1.82|0.03|0
9905059|1.0|0.001|31.42|1.51|2.43|0.02|0
9905106|1.0|0.001|62.96|2.07|2.71|0.01|0
9905403|1.0|0.001|47.68|1.41|2.59|0.01|0
9905526|1.0|0.001|25.4|1.46|2.32|0.03|0
9905582|0.999|0.006|138.29|4.32|3.07|0.02|0
9906240|1.0|0.001|87.4|2.49|2.86|0.01|0
9906278|1.0|0.001|45.17|1.49|2.58|0.02|0
9906303|1.0|0.001|48.39|1.38|2.6|0.01|0
9906321|1.0|0.001|49.32|1.49|2.62|0.02|0
9906449|1.0|0.001|23.26|1.72|2.29|0.03|0
9906608|0.673|0.431|7.58|0.32|1.76|0.02|2M
9906673|1.0|0.003|34.23|1.87|2.46|0.02|0
9906804|1.0|0.001|8.52|0.45|1.83|0.02|2
9906841|1.0|0.001|38.4|1.14|2.5|0.01|0
9906905|1.0|0.001|42.82|1.38|2.55|0.01|0
9907001|1.0|0.001|34.34|1.27|2.45|0.02|0
9907009|1.0|0.001|71.59|15.29|2.77|0.09|0
9907052|1.0|0.001|30.28|1.32|2.41|0.02|0
9907147|1.0|0.001|12.8|0.87|2.01|0.03|0
9907164|1.0|0.001|46.79|1.54|2.6|0.02|0
9907188|1.0|0.001|120.42|3.57|2.99|0.01|0
9907368|1.0|0.001|30.31|1.45|2.4|0.02|0
9907377|1.0|0.001|33.86|1.19|2.44|0.02|0
9907511|1.0|0.001|143.07|4.45|3.09|0.02|0
9907527|0.699|0.427|49.43|9.66|2.65|0.09|1M
9907534|1.0|0.001|31.48|1.39|2.42|0.02|0
9907702|0.646|0.388|246.18|19.77|3.33|0.04|0M
9907856|1.0|0.001|32.64|1.36|2.43|0.02|0
9908082|1.0|0.001|32.07|1.51|2.42|0.02|0
9908198|1.0|0.001|30.02|1.64|2.4|0.02|0
9908466|1.0|0.001|124.39|3.56|3.02|0.01|0
9908486|1.0|0.001|26.15|0.96|2.33|0.02|0
9908491|0.802|0.293|35.88|2.96|2.47|0.04|2
9908646|1.0|0.001|41.08|3.68|2.54|0.04|0
9908656|1.0|0.002|16.4|0.59|2.13|0.02|0
9909795|0.997|0.007|13.46|0.51|2.03|0.02|2
9909804|1.0|0.001|34.28|1.62|2.46|0.02|0
9910166|1.0|0.001|34.0|1.13|2.45|0.02|0
9910430|1.0|0.001|106.44|3.23|2.96|0.02|0
9910668|0.876|0.322|27.48|2.56|2.4|0.04|1
9910758|1.0|0.001|33.86|1.68|2.44|0.02|0
9912196|0.992|0.03|8.04|0.27|1.79|0.02|0
9912895|1.0|0.001|31.84|1.37|2.43|0.02|0
9913261|0.996|0.017|18.69|0.83|2.17|0.02|0
9913471|1.0|0.002|17.33|0.66|2.13|0.02|0
9913724|1.0|0.001|38.79|1.68|2.5|0.02|0
9932339|1.0|0.001|61.33|2.13|2.7|0.02|0
9932463|0.999|0.005|191.02|5.75|3.2|0.01|0
9932866|1.0|0.001|69.52|2.24|2.75|0.01|0
9932873|0.949|0.154|69.93|2.71|2.78|0.02|1
9933126|1.0|0.001|33.04|1.43|2.46|0.02|0
9933170|1.0|0.001|33.3|1.43|2.44|0.02|0
9933505|0.79|0.307|9.47|0.48|1.87|0.02|0
9933717|1.0|0.001|22.69|0.83|2.27|0.02|0
9933754|1.0|0.001|31.43|1.55|2.41|0.02|0
9933795|0.722|0.406|185.57|7.19|3.2|0.02|0M
9934910|0.723|0.332|180.76|11.11|3.18|0.03|0
9934955|0.999|0.004|138.17|4.35|3.07|0.02|0
9935720|1.0|0.002|91.17|2.73|2.88|0.02|0
9935993|0.516|0.533|17.81|6.19|2.1|0.15|0M
9936015|1.0|0.001|123.02|3.49|3.01|0.01|0
9936306|0.994|0.016|270.89|18.62|3.36|0.03|0
9936310|1.0|0.001|157.34|4.77|3.13|0.02|0
9936456|1.0|0.001|34.46|1.61|2.46|0.02|0
9936571|1.0|0.001|64.45|1.87|2.72|0.01|0
9936702|1.0|0.001|33.73|1.26|2.46|0.02|0
9936758|0.957|0.072|192.67|26.71|3.22|0.06|0
9940533|1.0|0.001|46.55|1.36|2.59|0.01|0
9940544|0.997|0.01|46.37|1.51|2.64|0.02|1
9940631|0.994|0.012|129.26|4.27|3.04|0.02|0
9940675|1.0|0.001|31.4|1.54|2.42|0.02|0
9941141|1.0|0.001|89.64|2.84|2.87|0.02|0
9941242|1.0|0.001|17.06|0.74|2.14|0.02|0
9941425|0.94|0.189|5.75|0.29|1.64|0.02|0
9941502|1.0|0.001|25.46|0.9|2.34|0.02|0
9941550|1.0|0.001|81.25|2.23|2.84|0.01|0
9941713|1.0|0.001|47.75|1.35|2.6|0.01|0
9941840|1.0|0.001|49.32|1.36|2.62|0.01|0
9941911|1.0|0.001|35.59|1.25|2.46|0.02|0
9942071|1.0|0.001|33.59|1.49|2.45|0.02|0
9942292|1.0|0.001|42.49|1.74|2.54|0.02|0
9942456|1.0|0.002|119.74|3.38|3.01|0.01|0
9942568|-99.0|-99.0|9.62|3.61|1.91|0.16|1
9942613|1.0|0.001|28.54|1.5|2.39|0.02|0
9942816|1.0|0.001|39.2|1.75|2.53|0.02|0
9943018|1.0|0.001|32.8|1.9|2.43|0.03|0
9943601|1.0|0.001|20.13|0.72|2.22|0.02|0
9944065|1.0|0.001|62.37|2.02|2.72|0.02|0
9944140|1.0|0.001|30.38|2.16|2.4|0.03|0
9944321|0.989|0.022|261.65|13.27|3.35|0.02|0
9944776|1.0|0.001|35.01|1.26|2.47|0.02|0
9944851|0.998|0.003|222.02|7.21|3.29|0.02|0
9945210|1.0|0.001|30.84|1.49|2.42|0.02|0
9945290|1.0|0.001|37.55|1.66|2.5|0.02|0
9945372|0.968|0.059|235.24|7.84|3.3|0.02|0
9945389|0.999|0.002|215.48|6.49|3.26|0.02|0
9946067|1.0|0.001|26.37|1.53|2.32|0.03|0
9946074|1.0|0.001|63.8|1.95|2.73|0.02|0
9946213|1.0|0.001|113.19|3.33|2.98|0.01|0
9946764|1.0|0.002|30.32|1.9|2.43|0.03|1
9946773|1.0|0.001|28.32|1.88|2.39|0.03|0
9947085|1.0|0.001|36.51|1.7|2.48|0.02|0
9947390|1.0|0.001|34.5|1.57|2.47|0.02|0
9947511|1.0|0.001|31.22|1.44|2.41|0.02|0
9947777|1.0|0.001|34.45|1.7|2.46|0.02|0
9950033|1.0|0.001|31.54|1.51|2.43|0.02|0
9950308|1.0|0.001|32.42|1.34|2.43|0.02|0
9950326|0.99|0.015|289.49|22.24|3.39|0.03|0
9950644|1.0|0.001|35.41|1.51|2.47|0.02|0
9953542|0.999|0.002|159.04|5.22|3.13|0.02|0
9954230|0.966|0.071|229.16|12.4|3.3|0.02|0
9954248|1.0|0.001|44.8|1.41|2.56|0.01|0
9955228|1.0|0.001|33.39|1.4|2.45|0.02|0
9955511|1.0|0.001|28.83|1.47|2.39|0.02|0
9955959|1.0|0.001|38.47|1.19|2.5|0.01|2
9956184|0.999|0.004|254.57|11.26|3.34|0.02|0
9956345|1.0|0.001|90.1|2.69|2.87|0.02|0
9956422|1.0|0.001|100.16|2.96|2.93|0.01|0
9956916|0.679|0.479|34.62|1.83|2.47|0.02|2M
9956998|0.786|0.284|6.82|0.31|1.73|0.02|0
9957219|1.0|0.001|32.23|1.42|2.43|0.02|0
9957278|1.0|0.001|27.6|1.28|2.34|0.02|2
9957288|1.0|0.001|45.16|1.79|2.58|0.02|0
9957331|0.973|0.161|5.46|0.28|1.63|0.02|0
9957333|1.0|0.001|31.94|1.68|2.43|0.02|0
9957477|1.0|0.001|32.08|1.34|2.42|0.02|0
9957786|0.679|0.446|20.06|0.8|2.22|0.02|2M
9957789|0.679|0.553|38.87|1.78|2.52|0.02|2M
9958113|0.615|0.404|105.06|14.77|2.95|0.06|2M
9958140|0.831|0.255|120.34|13.66|3.02|0.05|0
9958227|0.618|0.473|9.15|0.53|1.85|0.03|0M
9958287|1.0|0.001|87.42|2.61|2.86|0.02|0
9958470|0.972|0.067|235.18|23.78|3.31|0.04|2
9958521|1.0|0.001|26.55|1.53|2.35|0.03|0
9958522|1.0|0.001|35.1|1.46|2.46|0.02|0
9958567|1.0|0.001|27.09|2.2|2.36|0.04|0
9958602|1.0|0.001|80.55|2.31|2.84|0.01|0
9958897|1.0|0.001|39.33|1.21|2.53|0.02|0
9959141|1.0|0.002|226.27|7.33|3.29|0.02|0
9959245|1.0|0.001|81.63|2.89|2.91|0.02|2
9959497|1.0|0.002|8.42|0.43|1.84|0.02|0
9959555|1.0|0.001|25.23|0.92|2.32|0.02|2
9959704|1.0|0.001|24.67|0.9|2.32|0.02|0
9959763|1.0|0.001|14.19|0.62|2.07|0.02|0
9960005|1.0|0.001|52.33|2.3|2.65|0.02|0
9962487|0.596|0.502|182.77|12.82|3.19|0.03|0M
9962694|0.999|0.005|23.41|2.88|2.3|0.05|0
9962729|1.0|0.001|50.99|1.62|2.61|0.01|0
9962849|1.0|0.001|71.53|2.45|2.78|0.02|0
9962917|1.0|0.001|67.12|1.98|2.76|0.01|0
9962982|1.0|0.001|74.4|2.25|2.79|0.01|0
9963325|0.995|0.01|269.87|23.85|3.37|0.04|0
9963328|1.0|0.001|35.64|1.21|2.48|0.02|0
9963459|0.963|0.11|9.99|0.54|1.89|0.02|0
9963690|1.0|0.001|171.56|5.41|3.17|0.02|0
9963898|1.0|0.001|114.89|3.68|2.98|0.01|0
9964206|1.0|0.001|31.25|1.57|2.41|0.02|0
9964436|0.999|0.002|194.34|5.75|3.21|0.01|0
9964599|0.583|0.459|249.94|26.25|3.33|0.05|0M
9964829|1.0|0.001|35.48|1.27|2.48|0.02|0
9964863|0.999|0.003|87.19|2.61|2.87|0.01|2
9964891|1.0|0.001|50.98|1.52|2.64|0.02|0
9964967|1.0|0.001|27.66|1.98|2.38|0.03|0
9965093|1.0|0.001|32.52|1.21|2.43|0.02|0
9965286|1.0|0.001|15.32|1.32|2.09|0.04|2
9965354|1.0|0.001|33.46|1.58|2.44|0.02|0
9965582|1.0|0.001|7.76|0.32|1.78|0.02|0
9965648|1.0|0.003|56.98|1.58|2.68|0.01|0
9965980|1.0|0.002|77.39|2.37|2.82|0.02|0
9965984|0.981|0.03|197.97|6.96|3.22|0.02|0
9965988|1.0|0.001|53.91|1.7|2.65|0.02|0
9966247|1.0|0.001|30.24|1.76|2.4|0.03|0
9966453|0.737|0.464|6.11|0.53|1.69|0.04|0M
9966475|0.933|0.167|29.2|4.44|2.39|0.07|1
9966518|1.0|0.001|32.49|1.48|2.44|0.02|0
9966796|1.0|0.001|194.03|5.88|3.21|0.01|0
9966823|1.0|0.001|30.94|1.58|2.4|0.02|0
9966868|1.0|0.001|40.36|1.2|2.54|0.02|0
9966914|1.0|0.001|112.3|3.4|3.0|0.01|0
9967076|1.0|0.001|32.07|1.48|2.41|0.02|0
9967100|1.0|0.001|36.65|1.18|2.49|0.02|2
9967174|1.0|0.001|57.43|1.82|2.69|0.02|0
9967351|1.0|0.001|63.65|2.14|2.72|0.02|0
9967646|1.0|0.001|36.28|1.17|2.49|0.02|0
9967700|1.0|0.003|106.55|3.0|2.96|0.01|0
9967817|0.79|0.284|7.53|0.68|1.76|0.04|0
9968040|1.0|0.001|44.44|1.58|2.58|0.02|0
9968125|1.0|0.001|49.14|1.5|2.62|0.02|0
9968249|1.0|0.001|89.57|2.62|2.88|0.01|0
9968907|0.976|0.068|266.65|29.32|3.35|0.05|0
9969088|0.996|0.013|169.42|5.21|3.16|0.02|0
9969574|1.0|0.001|111.93|3.31|2.97|0.01|0
9969732|1.0|0.001|52.2|1.62|2.64|0.01|0
9970068|1.0|0.001|31.12|1.33|2.41|0.02|0
9970073|0.956|0.111|8.09|0.64|1.8|0.04|0
9970098|1.0|0.001|33.44|1.38|2.45|0.02|0
9970262|0.997|0.011|10.93|0.54|1.93|0.02|0
9970396|1.0|0.001|64.1|2.4|2.72|0.02|0
9970454|1.0|0.001|30.44|1.43|2.39|0.02|0
9970467|1.0|0.001|44.89|1.59|2.56|0.02|0
9970830|1.0|0.001|53.04|2.28|2.65|0.02|0
9972782|1.0|0.001|36.42|1.81|2.47|0.02|0
9972796|1.0|0.001|38.68|1.21|2.49|0.02|0
9973278|0.713|0.34|12.83|1.6|2.0|0.05|0
9991281|1.0|0.001|33.95|1.49|2.48|0.02|0
9991392|0.993|0.014|115.87|3.85|3.0|0.02|0
9992544|1.0|0.001|28.71|1.72|2.37|0.03|0
9992866|1.0|0.001|100.93|2.9|2.94|0.01|0
9992999|1.0|0.001|31.95|1.71|2.43|0.02|0
9993423|0.999|0.005|7.51|0.42|1.79|0.03|0
9993459|1.0|0.001|49.08|1.35|2.59|0.01|0
9993925|1.0|0.001|55.87|1.57|2.67|0.01|0
9994039|0.829|0.237|207.59|9.99|3.25|0.02|0
9994075|0.696|0.352|63.29|8.36|2.73|0.06|0M
9994630|1.0|0.001|29.71|1.73|2.38|0.03|0
9994652|1.0|0.001|49.99|1.46|2.6|0.01|0
9994798|1.0|0.001|39.02|1.65|2.51|0.02|0
9994845|1.0|0.001|31.43|1.46|2.41|0.02|0
9995094|1.0|0.001|31.65|1.25|2.42|0.02|0
9995133|1.0|0.001|50.92|1.4|2.62|0.01|0
9995162|1.0|0.001|59.09|2.22|2.68|0.02|0
9995317|0.9|0.313|4.2|0.36|1.5|0.04|0
9995464|1.0|0.001|30.3|1.46|2.41|0.02|0
9995535|1.0|0.001|32.22|1.76|2.43|0.02|0
9995755|1.0|0.001|32.73|1.31|2.44|0.02|0
9996342|1.0|0.001|34.73|1.68|2.47|0.02|0
9996595|1.0|0.001|139.44|4.32|3.08|0.02|0
9996624|1.0|0.003|142.54|4.42|3.08|0.02|0
9999911|0.995|0.011|138.73|4.7|3.07|0.02|0
10000108|1.0|0.001|55.42|1.72|2.67|0.02|0
10000151|0.992|0.014|249.64|16.38|3.32|0.03|0
10000162|0.998|0.004|141.87|4.49|3.07|0.01|0
10000198|1.0|0.003|124.32|3.56|3.02|0.01|0
10000207|1.0|0.001|94.42|3.07|2.89|0.01|0
10000228|0.972|0.069|163.88|5.35|3.14|0.02|0
10000279|0.808|0.256|176.8|7.38|3.17|0.02|0
10000547|1.0|0.001|158.61|4.82|3.13|0.02|0
10000766|1.0|0.001|37.4|1.83|2.49|0.02|0
10000981|1.0|0.001|65.77|2.02|2.75|0.02|0
10001154|0.996|0.02|8.36|0.38|1.83|0.02|0
10001167|1.0|0.001|22.15|2.16|2.25|0.04|0
10001284|0.742|0.385|171.2|7.62|3.17|0.02|0
10001326|1.0|0.001|48.3|1.31|2.59|0.01|0
10001440|1.0|0.001|43.87|1.51|2.55|0.02|0
10001558|1.0|0.003|286.98|16.25|3.39|0.03|0
10001728|0.991|0.03|140.97|4.59|3.09|0.02|0
10001796|1.0|0.001|31.32|1.42|2.41|0.02|0
10001935|1.0|0.001|33.29|1.66|2.44|0.02|0
10001994|1.0|0.001|188.84|5.81|3.22|0.02|0
10002385|1.0|0.001|31.46|1.15|2.43|0.02|2
10002493|1.0|0.001|35.82|1.17|2.49|0.02|0
10002496|1.0|0.001|35.7|1.01|2.53|0.01|1
10002556|1.0|0.001|31.14|1.4|2.41|0.02|0
10002647|1.0|0.001|33.78|1.77|2.46|0.02|0
10003039|0.999|0.008|211.62|7.04|3.26|0.02|0
10003349|1.0|0.001|48.51|1.42|2.6|0.01|0
10003419|1.0|0.001|35.62|1.72|2.47|0.02|0
10003464|1.0|0.001|31.13|1.09|2.43|0.02|0
10003497|1.0|0.001|29.0|1.58|2.38|0.02|0
10004518|0.739|0.425|219.13|25.76|3.27|0.05|0M
10004825|1.0|0.001|58.26|1.63|2.68|0.01|0
10004898|0.998|0.005|226.62|7.2|3.29|0.02|0
10004991|1.0|0.001|34.0|1.32|2.46|0.02|0
10005321|0.983|0.028|289.17|19.71|3.4|0.03|2
10005422|1.0|0.001|27.49|1.82|2.37|0.03|0
10005428|0.994|0.013|211.52|6.73|3.27|0.02|0
10005429|1.0|0.001|40.04|1.29|2.52|0.01|0
10005502|1.0|0.001|41.68|1.19|2.55|0.01|0
10005966|1.0|0.001|28.09|1.77|2.37|0.03|0
10006097|1.0|0.001|141.47|4.36|3.07|0.01|0
10006158|1.0|0.001|28.66|1.91|2.37|0.03|0
10006244|1.0|0.001|46.52|1.32|2.59|0.01|0
10006548|1.0|0.001|29.62|1.42|2.38|0.02|0
10006797|1.0|0.001|38.37|1.31|2.51|0.02|0
10006828|1.0|0.001|21.98|0.83|2.25|0.02|0
10006852|1.0|0.001|80.2|2.68|2.83|0.02|0
10007150|1.0|0.001|33.45|1.33|2.44|0.02|0
10007364|1.0|0.001|31.9|2.15|2.42|0.03|0
10007492|0.999|0.003|214.03|6.72|3.25|0.01|0
10007644|0.999|0.008|78.52|2.18|2.83|0.01|0
10008121|0.994|0.017|39.44|1.75|2.57|0.02|1
10008122|0.501|0.412|237.55|24.59|3.32|0.05|0M
10010358|1.0|0.001|43.49|1.71|2.56|0.02|0
10010483|1.0|0.001|34.21|1.58|2.46|0.02|0
10010659|0.959|0.097|8.0|0.6|1.8|0.03|0
10010946|1.0|0.001|41.56|1.5|2.54|0.02|0
10010983|1.0|0.001|25.44|1.08|2.32|0.02|0
10011212|1.0|0.001|39.18|1.28|2.52|0.02|0
10011329|1.0|0.001|34.43|1.35|2.46|0.02|0
10014635|1.0|0.001|27.6|1.93|2.36|0.03|0
10014893|1.0|0.001|26.71|1.22|2.33|0.02|0
10014914|1.0|0.001|43.18|1.43|2.55|0.01|0
10014917|0.978|0.033|220.87|9.51|3.28|0.02|0
10014959|1.0|0.001|175.39|5.55|3.16|0.01|0
10015516|0.959|0.241|39.02|11.83|2.53|0.13|0
10015663|1.0|0.001|40.14|1.22|2.52|0.01|0
10015821|1.0|0.001|35.75|1.26|2.48|0.02|0
10016093|1.0|0.001|31.68|1.84|2.41|0.03|0
10016950|0.999|0.003|7.86|0.27|1.79|0.02|0
10017720|0.979|0.043|236.87|19.1|3.31|0.04|0
10017956|1.0|0.001|37.57|1.17|2.5|0.02|0
10018076|1.0|0.001|41.77|1.26|2.55|0.02|0
10018239|1.0|0.001|31.72|1.57|2.41|0.02|0
10018337|0.943|0.079|292.92|16.29|3.4|0.03|0
10018357|1.0|0.001|155.39|4.73|3.13|0.02|0
10018442|1.0|0.001|72.79|2.07|2.78|0.01|0
10018811|1.0|0.001|77.73|2.4|2.81|0.01|0
10018820|0.705|0.506|57.77|6.38|2.72|0.05|1M
10018832|1.0|0.001|52.59|1.64|2.64|0.02|0
10018923|1.0|0.001|41.0|1.34|2.52|0.02|0
10018967|1.0|0.001|59.71|1.9|2.7|0.01|0
10018973|1.0|0.001|28.96|1.74|2.37|0.03|0
10019007|0.999|0.008|33.46|1.9|2.46|0.03|2
10019136|1.0|0.001|42.7|1.33|2.57|0.02|0
10019421|0.586|0.424|28.48|6.22|2.42|0.1|1M
10019661|1.0|0.002|137.87|4.29|3.06|0.02|0
10019810|0.988|0.057|29.36|1.58|2.4|0.02|1
10019961|1.0|0.001|31.67|1.5|2.41|0.02|0
10023032|0.997|0.027|6.95|0.25|1.76|0.02|0
10023112|0.992|0.022|280.96|16.41|3.37|0.03|0
10023322|1.0|0.001|26.37|1.0|2.33|0.02|0
10023439|1.0|0.001|63.05|2.12|2.71|0.02|0
10023520|1.0|0.001|34.71|1.22|2.46|0.02|0
10023547|1.0|0.001|93.85|2.67|2.9|0.01|0
10023806|1.0|0.001|34.51|1.52|2.47|0.02|0
10023911|1.0|0.002|83.49|2.36|2.85|0.01|0
10023978|0.943|0.224|5.8|0.32|1.65|0.02|0
10024405|1.0|0.001|36.67|2.07|2.48|0.03|0
10024454|0.977|0.061|59.36|1.89|2.69|0.02|0
10024460|1.0|0.001|36.01|1.35|2.46|0.02|0
10024484|1.0|0.001|32.0|1.43|2.42|0.02|0
10024766|0.998|0.016|31.88|1.33|2.44|0.02|2
10024786|1.0|0.001|32.28|1.29|2.42|0.02|0
10024883|1.0|0.001|25.91|0.84|2.34|0.02|0
10024931|1.0|0.001|47.93|1.34|2.61|0.01|0
10025167|1.0|0.001|28.36|1.32|2.38|0.02|0
10025321|1.0|0.001|129.37|3.92|3.04|0.02|0
10025387|1.0|0.001|141.82|4.5|3.08|0.02|0
10025720|-99.0|-99.0|118.64|3.56|3.0|0.01|0
10025907|1.0|0.001|35.72|1.66|2.46|0.02|0
10026681|0.931|0.114|167.12|6.82|3.17|0.02|1
10026767|1.0|0.001|31.19|1.56|2.4|0.02|0
10026795|1.0|0.001|48.59|1.44|2.6|0.01|0
10027098|1.0|0.001|33.92|1.13|2.46|0.02|0
10027103|0.963|0.104|33.04|1.7|2.47|0.02|1
10027190|1.0|0.001|31.74|1.28|2.43|0.02|0
10027385|1.0|0.001|41.94|1.22|2.54|0.01|0
10027467|0.942|0.121|219.24|35.31|3.27|0.07|0
10027559|1.0|0.001|13.11|0.53|2.04|0.02|0
10027735|0.999|0.002|106.52|3.3|2.95|0.01|0
10028221|1.0|0.001|28.2|1.32|2.37|0.02|0
10028634|1.0|0.001|93.52|2.63|2.89|0.01|0
10029716|0.973|0.084|35.55|2.94|2.48|0.04|2
10029763|1.0|0.001|36.18|1.14|2.47|0.01|0
10029821|1.0|0.001|65.13|1.93|2.74|0.01|0
10029899|1.0|0.001|28.0|1.24|2.38|0.02|0
10030451|1.0|0.002|72.63|2.15|2.78|0.01|0
10030646|1.0|0.002|152.36|4.82|3.11|0.02|0
10030807|0.998|0.006|134.13|4.01|3.05|0.02|0
10030919|0.994|0.013|189.32|5.7|3.2|0.02|0
10031091|0.999|0.002|120.78|3.74|3.0|0.01|2
10031345|0.995|0.014|118.58|3.67|3.0|0.02|0
10031427|1.0|0.001|35.77|1.04|2.47|0.01|0
10031856|1.0|0.001|21.04|0.97|2.22|0.02|0
10032289|0.883|0.24|254.32|32.01|3.32|0.06|0
10032715|1.0|0.001|30.42|1.34|2.4|0.02|0
10033081|1.0|0.001|44.79|1.77|2.57|0.02|0
10033231|1.0|0.001|137.46|4.14|3.06|0.01|0
10034505|1.0|0.001|46.66|1.46|2.58|0.02|0
10034623|1.0|0.001|30.84|1.67|2.4|0.02|0
10034889|0.999|0.002|143.42|5.24|3.08|0.02|0
10034955|1.0|0.001|40.82|1.55|2.52|0.02|0
10053224|1.0|0.001|29.74|2.26|2.38|0.03|0
10053392|1.0|0.001|74.18|2.27|2.78|0.01|0
10053414|1.0|0.001|40.41|1.31|2.51|0.02|0
10053551|1.0|0.001|30.52|1.37|2.4|0.02|0
10053594|1.0|0.001|94.69|2.79|2.89|0.01|0
10054362|1.0|0.001|32.79|2.35|2.45|0.03|0
10054831|1.0|0.001|33.84|1.3|2.45|0.02|0
10055061|1.0|0.001|16.4|0.79|2.1|0.02|0
10055196|1.0|0.001|106.31|3.3|2.94|0.01|0
10055660|1.0|0.001|9.63|0.43|1.87|0.02|0
10055674|1.0|0.001|44.4|1.45|2.56|0.01|0
10055700|1.0|0.001|34.6|1.58|2.46|0.02|0
10056474|1.0|0.001|51.98|1.85|2.63|0.02|0
10057095|1.0|0.001|32.03|1.43|2.43|0.02|0
10057129|1.0|0.001|25.02|1.25|2.33|0.02|0
10057222|1.0|0.001|50.34|1.4|2.61|0.01|0
10057359|1.0|0.001|35.24|1.51|2.47|0.02|0
10057435|1.0|0.001|27.8|1.93|2.37|0.03|0
10057445|0.782|0.406|46.51|1.56|2.61|0.02|2
10057632|1.0|0.001|36.93|1.1|2.5|0.02|0
10057670|1.0|0.001|48.99|1.32|2.6|0.01|0
10058649|1.0|0.001|31.52|1.19|2.43|0.02|0
10058860|0.961|0.211|37.64|1.98|2.52|0.02|2
10059173|1.0|0.002|8.88|0.37|1.86|0.02|0
10059338|1.0|0.001|10.96|0.7|1.94|0.03|0
10062594|1.0|0.001|41.03|1.38|2.53|0.02|0
10062643|0.988|0.041|189.98|6.06|3.21|0.02|0
10062704|1.0|0.001|27.22|1.71|2.36|0.03|0
10062753|1.0|0.005|30.13|1.53|2.41|0.02|0
10063028|1.0|0.001|28.48|1.33|2.37|0.02|0
10063071|0.994|0.018|219.35|6.65|3.27|0.02|0
10063169|0.982|0.026|160.95|6.17|3.13|0.02|0
10063188|1.0|0.001|44.02|1.65|2.56|0.02|0
10063214|1.0|0.001|159.88|5.11|3.12|0.01|0
10064560|1.0|0.001|31.7|1.51|2.44|0.02|0
10064712|0.894|0.387|5.74|0.28|1.64|0.02|0
10064768|1.0|0.001|32.41|1.97|2.44|0.03|0
10064921|0.921|0.371|5.49|0.29|1.63|0.02|0
10065049|1.0|0.001|18.62|1.62|2.17|0.04|0
10065293|1.0|0.001|31.07|1.14|2.43|0.02|2
10065717|0.99|0.039|99.13|3.67|2.92|0.02|0
10065848|1.0|0.001|28.51|2.2|2.38|0.03|0
10065852|0.992|0.025|55.24|2.31|2.67|0.02|2
10066053|1.0|0.001|121.87|3.71|3.01|0.02|0
10066275|0.999|0.003|137.75|4.89|3.06|0.02|0
10066568|1.0|0.001|31.4|2.63|2.43|0.04|0
10066970|0.885|0.154|248.65|16.2|3.32|0.03|0
10067242|1.0|0.001|31.95|1.78|2.43|0.03|0
10067366|0.893|0.219|163.74|24.97|3.15|0.07|0
10067407|1.0|0.001|32.19|1.67|2.43|0.02|0
10067490|1.0|0.001|20.35|0.83|2.23|0.02|0
10067983|1.0|0.001|39.99|1.93|2.53|0.02|2
10068004|1.0|0.001|31.52|1.35|2.42|0.02|0
10068014|1.0|0.001|7.5|0.27|1.76|0.02|0
10068280|0.863|0.385|64.87|1.92|2.75|0.01|2
10068490|1.0|0.001|65.23|2.78|2.75|0.02|0
10068556|1.0|0.001|181.33|5.67|3.19|0.02|0
10068801|1.0|0.001|11.97|0.81|1.98|0.03|0
10068810|1.0|0.001|49.58|1.48|2.61|0.02|0
10068892|1.0|0.001|16.26|0.96|2.11|0.03|0
10069045|1.0|0.001|46.46|1.4|2.58|0.02|0
10069277|1.0|0.001|27.8|1.65|2.38|0.03|0
10069498|0.978|0.091|39.16|1.46|2.52|0.02|2
10069570|1.0|0.001|41.81|1.47|2.53|0.02|0
10069788|1.0|0.002|130.77|4.11|3.05|0.02|0
10070567|0.984|0.025|131.64|4.12|3.09|0.02|1
10070579|0.753|0.353|156.4|37.99|3.12|0.11|0
10070717|1.0|0.001|32.2|1.33|2.43|0.02|0
10071079|1.0|0.001|30.78|1.33|2.41|0.02|0
10071151|1.0|0.001|31.85|1.3|2.42|0.02|0
10071179|0.992|0.028|119.99|3.62|3.01|0.01|2
10071249|1.0|0.001|29.0|1.43|2.38|0.02|0
10073370|1.0|0.001|30.48|1.48|2.41|0.02|0
10073828|1.0|0.001|30.98|1.51|2.41|0.02|0
10073905|1.0|0.001|35.43|1.24|2.47|0.02|0
10074230|1.0|0.001|19.99|0.76|2.2|0.02|0
10074700|0.937|0.129|228.18|16.16|3.29|0.03|0
10074890|1.0|0.001|31.39|1.43|2.43|0.02|0
10075553|1.0|0.001|34.42|1.33|2.46|0.02|0
10078979|1.0|0.001|229.45|8.33|3.28|0.02|0
10079263|1.0|0.001|32.15|1.47|2.43|0.02|0
10079863|1.0|0.001|33.3|1.21|2.45|0.02|0
10079873|0.957|0.117|5.98|0.29|1.66|0.02|0
10079987|1.0|0.001|30.58|1.63|2.39|0.02|0
10080077|0.976|0.047|266.53|17.73|3.36|0.03|0
10080974|1.0|0.001|41.68|1.29|2.54|0.02|0
10081016|0.877|0.239|168.17|8.18|3.15|0.02|0
10081050|1.0|0.002|153.39|4.42|3.12|0.01|0
10081136|1.0|0.001|33.26|1.14|2.42|0.02|1
10081137|1.0|0.001|33.54|1.2|2.45|0.02|0
10081476|1.0|0.001|26.93|1.37|2.34|0.02|0
10081598|0.858|0.242|147.17|6.95|3.11|0.02|2
10081951|1.0|0.001|33.1|1.23|2.43|0.02|0
10082360|1.0|0.001|22.62|0.84|2.26|0.02|0
10082529|-99.0|-99.0|237.07|26.84|3.31|0.05|0
10082581|1.0|0.001|30.61|1.4|2.41|0.02|0
10082602|1.0|0.001|28.34|3.38|2.36|0.05|0
10082680|1.0|0.001|48.59|1.5|2.6|0.01|0
10082909|1.0|0.001|27.06|1.6|2.36|0.03|0
10082936|1.0|0.001|12.69|0.51|2.02|0.02|0
10082955|1.0|0.001|32.95|1.2|2.47|0.02|2
10083224|1.0|0.001|35.61|1.64|2.46|0.02|0
10083226|0.951|0.121|257.34|19.47|3.35|0.03|0
10083313|1.0|0.001|33.5|1.28|2.43|0.02|0
10083318|0.998|0.009|39.51|4.38|2.51|0.05|1
10083480|1.0|0.001|30.58|1.96|2.41|0.03|0
10083666|1.0|0.002|138.43|4.25|3.08|0.02|0
10083815|1.0|0.001|17.82|0.71|2.16|0.02|0
10083995|1.0|0.002|117.38|3.5|3.0|0.02|0
10086465|1.0|0.001|40.76|1.71|2.53|0.02|0
10086803|1.0|0.001|31.6|1.46|2.43|0.02|2
10087268|1.0|0.001|18.09|0.7|2.18|0.02|0
10087271|0.732|0.302|60.14|13.16|2.7|0.1|2
10087394|1.0|0.001|61.61|1.93|2.71|0.02|0
10087432|1.0|0.001|66.11|2.13|2.74|0.02|0
10087522|1.0|0.001|62.48|2.71|2.72|0.02|0
10087579|1.0|0.001|33.58|1.3|2.46|0.02|0
10088136|0.842|0.3|193.99|8.07|3.22|0.02|0
10088276|1.0|0.001|26.67|1.11|2.34|0.02|0
10088768|1.0|0.001|34.5|1.27|2.45|0.02|0
10088999|1.0|0.001|101.05|2.99|2.93|0.01|0
10089411|0.896|0.26|48.69|3.53|2.6|0.03|0
10089702|1.0|0.002|121.39|3.47|3.02|0.01|0
10089758|0.999|0.003|6.7|0.26|1.72|0.02|0
10090039|1.0|0.001|83.67|2.41|2.84|0.01|0
10090232|1.0|0.001|26.25|0.98|2.34|0.02|0
10090400|1.0|0.001|30.28|1.81|2.4|0.03|0
10090568|1.0|0.001|72.73|2.08|2.77|0.01|0
10090700|1.0|0.001|32.67|1.2|2.44|0.02|0
10090853|1.0|0.001|36.84|1.75|2.48|0.02|0
10090916|1.0|0.001|42.64|1.73|2.54|0.02|0
10091105|0.955|0.114|183.64|7.06|3.19|0.02|2
10091547|0.99|0.018|305.08|22.04|3.41|0.03|0
10091729|1.0|0.001|73.17|2.22|2.78|0.02|0
10092017|0.856|0.248|127.44|3.96|3.07|0.01|2
10092103|1.0|0.001|59.8|1.92|2.7|0.02|0
10092485|0.996|0.009|257.14|11.17|3.33|0.02|0
10092567|0.992|0.014|215.79|6.71|3.27|0.02|0
10092657|1.0|0.001|64.73|1.75|2.73|0.01|0
10093888|0.994|0.039|6.34|0.2|1.69|0.02|0
10093930|1.0|0.001|30.59|1.72|2.4|0.03|0
10094183|1.0|0.001|31.33|1.28|2.42|0.02|0
10094358|0.982|0.103|13.09|0.52|2.01|0.02|0
10094545|1.0|0.001|75.79|2.56|2.8|0.02|2
10094550|1.0|0.001|60.64|2.55|2.71|0.02|0
10094937|0.744|0.428|5.47|0.31|1.61|0.03|0M
10095141|0.987|0.027|202.46|6.64|3.24|0.02|0
10095244|1.0|0.001|32.59|1.53|2.44|0.02|0
10095409|1.0|0.001|40.16|1.17|2.51|0.01|0
10095427|1.0|0.001|60.75|2.11|2.7|0.02|0
10095438|1.0|0.001|31.66|1.46|2.42|0.02|0
10096113|1.0|0.001|35.86|1.44|2.47|0.02|0
10096243|1.0|0.001|38.69|1.46|2.53|0.02|0
10096249|1.0|0.001|39.5|1.59|2.52|0.02|0
10096476|0.999|0.004|132.05|4.03|3.04|0.01|0
10097120|0.994|0.013|192.65|6.79|3.21|0.02|0
10097375|0.937|0.171|82.47|2.74|2.84|0.02|2
10098590|1.0|0.001|28.72|1.63|2.36|0.03|0
10098804|1.0|0.001|34.31|1.34|2.45|0.02|0
10098932|-99.0|-99.0|19.47|0.73|-99.0|-99.0|2
10118384|1.0|0.001|34.31|1.37|2.46|0.02|0
10118422|1.0|0.001|44.45|1.55|2.57|0.02|0
10118639|0.963|0.065|6.35|0.47|1.69|0.03|0
10118658|1.0|0.001|51.84|1.85|2.63|0.02|0
10118929|1.0|0.001|41.18|1.68|2.54|0.02|0
10118979|1.0|0.001|30.74|1.85|2.41|0.03|0
10119692|1.0|0.001|31.38|1.44|2.43|0.02|0
10120040|1.0|0.001|40.65|2.17|2.53|0.02|0
10120126|1.0|0.001|77.66|2.36|2.82|0.02|0
10120503|1.0|0.001|32.96|1.28|2.45|0.02|0
10120607|1.0|0.001|22.78|0.84|2.28|0.02|0
10120707|1.0|0.001|36.84|1.37|2.5|0.02|0
10120721|0.995|0.015|209.85|6.53|3.26|0.02|0
10120966|0.992|0.009|162.44|6.07|3.15|0.02|0
10121190|1.0|0.001|33.13|1.15|2.45|0.02|0
10121853|0.995|0.013|305.96|16.4|3.41|0.02|0
10122158|1.0|0.001|190.67|6.09|3.2|0.01|0
10122250|0.998|0.007|161.66|4.89|3.14|0.02|0
10122387|0.935|0.126|33.86|1.63|2.48|0.02|1
10122402|0.999|0.004|5.97|0.21|1.64|0.02|0
10123041|-99.0|-99.0|34.87|1.2|-99.0|-99.0|2
10123207|1.0|0.001|157.1|5.0|3.11|0.01|0
10123348|1.0|0.001|123.09|3.61|3.02|0.01|0
10123573|1.0|0.001|34.45|1.35|2.46|0.02|0
10123707|1.0|0.001|28.2|2.01|2.38|0.03|0
10123890|1.0|0.001|111.8|3.29|2.98|0.01|0
10123966|1.0|0.001|28.41|1.8|2.36|0.03|0
10123983|1.0|0.001|46.48|1.91|2.59|0.02|0
10124024|1.0|0.001|30.98|1.6|2.43|0.02|0
10124179|1.0|0.001|22.63|0.97|2.26|0.02|0
10124206|1.0|0.001|32.56|1.31|2.45|0.02|0
10124436|1.0|0.001|47.94|1.42|2.59|0.01|0
10127712|1.0|0.001|26.15|0.96|2.35|0.02|0
10127758|1.0|0.001|23.71|0.92|2.3|0.02|0
10128182|1.0|0.001|34.09|1.22|2.46|0.02|0
10128250|1.0|0.001|34.48|1.25|2.48|0.02|0
10128501|0.765|0.332|206.63|27.69|3.25|0.06|0
10128629|1.0|0.001|37.83|1.8|2.51|0.02|0
10129093|0.97|0.094|134.04|5.67|3.06|0.02|0
10129802|0.884|0.185|262.4|22.2|3.35|0.04|0
10130148|1.0|0.001|31.7|1.53|2.41|0.02|0
10130225|1.0|0.001|19.35|1.19|2.21|0.03|0
10130674|1.0|0.001|22.44|0.92|2.27|0.02|0
10130679|1.0|0.001|61.53|1.76|2.7|0.01|0
10130769|0.999|0.002|245.65|9.55|3.32|0.02|0
10130853|0.999|0.002|265.78|19.63|3.34|0.03|0
10131030|1.0|0.002|105.84|3.83|2.94|0.02|0
10131438|1.0|0.001|40.71|2.43|2.53|0.03|0
10131515|1.0|0.001|104.29|3.01|2.94|0.01|0
10131856|0.999|0.003|22.14|4.42|2.33|0.09|1
10131857|1.0|0.001|21.79|1.09|2.25|0.02|0
10132247|1.0|0.001|63.81|2.03|2.72|0.02|0
10132358|1.0|0.003|79.54|2.2|2.83|0.01|0
10132592|0.991|0.025|58.99|1.93|2.71|0.02|0
10132667|1.0|0.001|35.33|1.95|2.46|0.03|0
10132814|1.0|0.001|106.17|2.96|2.96|0.01|0
10132974|1.0|0.001|27.57|1.22|2.37|0.02|0
10133033|1.0|0.001|189.84|5.71|3.2|0.01|0
10133475|1.0|0.001|33.25|1.57|2.45|0.02|0
10133590|0.757|0.43|6.18|0.42|1.71|0.03|0M
10134267|0.991|0.036|89.08|3.74|2.89|0.02|0
10134484|1.0|0.001|91.98|2.67|2.89|0.01|0
10134600|1.0|0.001|31.71|1.3|2.43|0.02|0
10134740|1.0|0.001|38.72|1.88|2.51|0.02|0
10134795|1.0|0.001|66.44|1.93|2.74|0.01|0
10135035|1.0|0.001|33.86|1.26|2.46|0.02|0
10135092|1.0|0.001|33.3|1.18|2.45|0.02|0
10135546|0.983|0.04|45.5|1.52|2.59|0.02|1
10135555|0.953|0.118|46.26|1.31|2.59|0.01|2
10136100|1.0|0.001|32.61|1.41|2.45|0.02|0
10136256|0.975|0.136|23.38|1.04|2.28|0.02|0
10136258|0.957|0.172|23.29|1.24|2.28|0.02|0
10136291|1.0|0.001|32.55|1.56|2.43|0.02|0
10136293|1.0|0.001|28.81|1.27|2.38|0.02|0
10136388|1.0|0.001|28.95|1.62|2.38|0.02|0
10136807|1.0|0.001|27.41|1.88|2.36|0.03|0
10136905|0.999|0.002|185.27|5.85|3.2|0.02|0
10136923|0.998|0.006|226.91|7.09|3.29|0.02|0
10139552|1.0|0.002|129.58|4.04|3.05|0.02|0
10139791|1.0|0.002|7.55|0.34|1.77|0.02|0
10139798|1.0|0.001|55.95|1.92|2.67|0.02|2
10139810|0.998|0.006|43.21|7.52|2.6|0.08|2
10140201|0.996|0.006|200.61|8.03|3.24|0.02|0
10140216|1.0|0.001|28.32|1.59|2.36|0.03|0
10140238|1.0|0.001|67.32|2.16|2.73|0.01|0
10140432|1.0|0.001|45.29|1.41|2.57|0.01|0
10141036|1.0|0.001|39.01|1.65|2.51|0.02|0
10141104|0.727|0.405|11.24|0.83|1.94|0.03|0M
10145279|1.0|0.001|32.98|1.95|2.44|0.03|0
10145736|1.0|0.001|193.42|6.13|3.22|0.02|0
10145852|1.0|0.001|30.38|1.49|2.42|0.02|0
10146010|1.0|0.001|25.08|1.19|2.32|0.02|0
10146025|1.0|0.001|7.96|0.33|1.79|0.02|0
10146110|0.867|0.27|34.18|7.1|2.47|0.09|2
10146311|1.0|0.001|67.55|2.1|2.75|0.02|0
10146348|1.0|0.001|77.09|3.06|2.81|0.02|0
10146382|1.0|0.001|32.82|1.19|2.44|0.02|0
10146628|1.0|0.001|55.28|1.57|2.66|0.01|0
10146729|1.0|0.001|76.84|2.19|2.8|0.01|0
10146793|0.829|0.314|246.42|25.65|3.33|0.05|1
10146803|1.0|0.001|169.98|5.15|3.16|0.01|0
10147030|1.0|0.001|32.54|1.34|2.44|0.02|0
10147072|1.0|0.001|72.72|2.37|2.78|0.02|0
10147167|1.0|0.001|121.68|3.8|3.0|0.01|0
10147918|1.0|0.001|50.45|2.85|2.63|0.03|0
10147937|0.678|0.325|10.94|0.85|1.93|0.03|0M
10147976|0.99|0.045|14.28|0.77|2.06|0.02|0
10148026|1.0|0.001|70.38|2.07|2.78|0.01|0
10148118|1.0|0.001|64.37|3.12|2.73|0.02|0
10148490|1.0|0.001|40.29|1.12|2.55|0.01|0
10148531|1.0|0.001|51.95|1.47|2.64|0.01|0
10148629|1.0|0.001|92.45|2.62|2.9|0.01|0
10148658|1.0|0.001|17.45|0.78|2.14|0.02|0
10149173|1.0|0.001|78.37|2.41|2.81|0.02|0
10149324|1.0|0.001|154.32|4.76|3.11|0.02|0
10149905|0.999|0.004|27.93|2.17|2.4|0.03|1
10149906|1.0|0.001|30.49|1.31|2.41|0.02|0
10149993|1.0|0.001|32.68|1.19|2.44|0.02|0
10150018|1.0|0.001|25.38|1.53|2.31|0.03|0
10152909|1.0|0.001|78.6|2.43|2.81|0.02|0
10153101|1.0|0.001|30.58|1.19|2.41|0.02|0
10153120|1.0|0.001|75.77|2.26|2.79|0.01|0
10153161|0.975|0.047|127.59|3.99|3.04|0.02|0
10153182|1.0|0.001|33.54|1.5|2.46|0.02|0
10153739|1.0|0.001|99.79|3.11|2.93|0.02|0
10153785|1.0|0.001|32.87|1.1|2.43|0.02|0
10154040|0.988|0.03|202.48|6.49|3.24|0.02|0
10154071|1.0|0.001|19.24|0.81|2.19|0.02|0
10154247|1.0|0.001|32.56|1.42|2.43|0.02|0
10154453|1.0|0.001|52.64|1.55|2.64|0.01|0
10155116|1.0|0.001|9.41|0.34|1.86|0.02|0
10155232|0.988|0.044|148.96|4.45|3.1|0.02|0
10155286|1.0|0.001|114.66|3.4|2.98|0.01|0
10155290|0.993|0.019|44.62|5.29|2.58|0.05|1
10155344|0.998|0.005|265.72|11.54|3.35|0.02|0
10155387|1.0|0.001|49.74|1.39|2.61|0.01|0
10155607|1.0|0.004|108.49|3.19|2.96|0.01|0
10155731|1.0|0.001|34.55|1.61|2.46|0.02|0
10155787|1.0|0.001|60.9|1.9|2.71|0.02|0
10156307|1.0|0.001|32.68|1.52|2.43|0.02|0
10156534|1.0|0.001|93.28|2.96|2.88|0.02|0
10156573|0.999|0.003|33.0|1.4|2.45|0.02|2
10156576|1.0|0.001|33.01|1.16|2.43|0.02|0
10156591|1.0|0.001|49.98|1.5|2.62|0.02|0
10156597|1.0|0.001|68.55|2.12|2.76|0.02|0
10156695|1.0|0.001|31.99|1.46|2.44|0.02|0
10157282|1.0|0.001|14.12|0.69|2.06|0.02|0
10157443|0.999|0.003|7.13|0.3|1.76|0.02|0
10157507|1.0|0.001|66.06|2.53|2.74|0.02|0
10157553|1.0|0.001|39.18|1.42|2.51|0.02|0
10157808|1.0|0.001|32.43|1.12|2.43|0.02|2
10157936|1.0|0.001|62.66|2.01|2.71|0.01|0
10158201|1.0|0.001|38.86|1.34|2.51|0.02|0
10158548|1.0|0.001|80.45|2.33|2.82|0.01|0
10158593|1.0|0.001|32.38|1.27|2.44|0.02|0
10158595|1.0|0.001|68.5|2.08|2.75|0.01|0
10159217|1.0|0.001|55.79|1.95|2.66|0.02|0
10159347|0.999|0.003|156.81|5.17|3.12|0.02|0
10159884|1.0|0.001|36.42|1.21|2.48|0.02|0
10159900|0.993|0.024|199.79|13.87|3.22|0.03|0
10160253|1.0|0.001|32.77|1.56|2.43|0.02|0
10160285|1.0|0.001|14.69|0.54|2.07|0.02|0
10160940|1.0|0.001|58.0|1.79|2.69|0.02|0
10161092|1.0|0.001|46.2|1.54|2.58|0.02|0
10161356|0.779|0.476|233.63|9.73|3.3|0.02|0M
10161943|1.0|0.001|60.97|2.05|2.7|0.02|0
10162765|1.0|0.001|88.34|2.85|2.87|0.01|2
10162795|1.0|0.001|29.88|1.39|2.39|0.02|0
10162869|-99.0|-99.0|44.44|1.34|2.57|0.01|0
10163129|0.666|0.355|12.01|0.81|1.96|0.03|0M
10163776|1.0|0.001|76.39|2.51|2.81|0.02|0
10164065|1.0|0.001|27.65|1.27|2.35|0.02|0
10164108|0.73|0.403|28.81|9.27|2.39|0.14|1M
10164508|0.759|0.467|5.33|0.23|1.61|0.02|0M
10165084|0.996|0.007|187.73|11.95|3.2|0.03|0
10165452|1.0|0.002|13.3|0.58|2.02|0.02|0
10165693|1.0|0.001|71.29|2.19|2.77|0.02|0
10166164|0.997|0.011|9.96|0.6|1.89|0.03|0
10166358|0.716|0.324|9.71|0.54|1.87|0.03|0
10166521|0.772|0.327|6.9|0.81|1.72|0.05|0
10185703|1.0|0.001|46.82|1.5|2.6|0.02|0
10186053|1.0|0.001|29.44|1.87|2.38|0.03|0
10186075|1.0|0.001|24.97|1.27|2.3|0.02|0
10186190|1.0|0.001|29.87|1.6|2.41|0.02|0
10186296|0.995|0.014|7.79|0.4|1.82|0.02|0
10186469|1.0|0.002|237.62|11.4|3.31|0.02|0
10186474|1.0|0.001|30.35|1.33|2.41|0.02|0
10186510|1.0|0.001|31.07|1.49|2.42|0.02|0
10186606|1.0|0.001|55.99|1.63|2.68|0.01|0
10186608|1.0|0.001|31.45|1.49|2.41|0.02|0
10187643|0.836|0.211|280.86|18.17|3.38|0.03|0
10187858|1.0|0.001|13.94|0.59|2.06|0.02|0
10188141|1.0|0.001|37.26|1.19|2.48|0.01|0
10188458|1.0|0.001|22.87|1.04|2.26|0.02|0
10188531|0.973|0.028|187.0|7.58|3.2|0.02|0
10188565|0.878|0.238|11.33|1.05|1.95|0.04|0
10188953|1.0|0.002|121.6|3.5|3.0|0.01|0
10188964|1.0|0.001|37.51|1.54|2.49|0.02|0
10189169|0.931|0.226|13.74|0.91|2.03|0.03|0
10189920|1.0|0.001|25.12|1.65|2.31|0.03|0
10190733|1.0|0.001|30.47|1.69|2.39|0.02|0
10190841|1.0|0.001|32.28|1.59|2.44|0.02|0
10191401|0.864|0.246|268.09|19.04|3.38|0.03|0
10191909|0.921|0.164|32.04|2.59|2.45|0.04|2
10192145|1.0|0.001|33.85|1.63|2.45|0.02|0
10192458|1.0|0.001|118.44|3.52|2.99|0.01|0
10192691|1.0|0.002|93.81|2.75|2.9|0.01|0
10193138|0.998|0.004|275.29|15.57|3.38|0.03|0
10195741|1.0|0.001|35.7|1.16|2.48|0.02|0
10196240|1.0|0.001|31.41|1.57|2.41|0.02|0
10196517|1.0|0.001|11.18|0.59|1.96|0.02|0
10196630|1.0|0.001|23.97|0.99|2.3|0.02|0
10196797|1.0|0.001|29.57|1.7|2.39|0.03|0
10197619|1.0|0.001|8.35|0.34|1.81|0.02|0
10197887|0.582|0.365|55.29|9.52|2.68|0.08|0M
10197939|1.0|0.005|79.41|2.22|2.82|0.01|0
10198207|1.0|0.001|18.18|0.73|2.16|0.02|0
10198225|0.996|0.009|245.7|19.83|3.32|0.04|0
10198347|1.0|0.001|40.0|1.79|2.53|0.02|0
10198496|1.0|0.002|244.65|7.92|3.31|0.02|0
10198761|1.0|0.001|50.82|1.51|2.63|0.01|0
10198947|0.974|0.039|239.12|8.02|3.31|0.02|2
10198960|0.735|0.306|138.32|7.97|3.06|0.03|0
10199187|1.0|0.001|19.63|0.87|2.2|0.02|0
10199289|1.0|0.002|235.01|10.22|3.29|0.02|0
10199326|0.988|0.023|238.86|19.4|3.31|0.04|0
10199406|1.0|0.001|155.15|4.5|3.13|0.01|0
10199650|0.998|0.014|113.78|3.43|2.99|0.02|0
10199795|-99.0|-99.0|19.2|0.96|-99.0|-99.0|2
10199984|0.987|0.021|216.71|8.31|3.28|0.02|0
10200031|0.995|0.007|7.57|0.57|1.77|0.03|0
10200093|1.0|0.001|30.81|1.57|2.41|0.02|0
10200377|1.0|0.001|142.1|4.18|3.08|0.01|0
10200627|0.858|0.368|212.0|7.7|3.24|0.02|0
10200728|0.999|0.003|62.66|1.87|2.71|0.02|0
10200729|1.0|0.001|32.04|1.31|2.43|0.02|0
10200831|1.0|0.001|86.66|2.43|2.86|0.01|0
10200886|1.0|0.001|37.51|1.2|2.49|0.01|0
10200892|1.0|0.001|36.76|1.31|2.49|0.02|0
10201197|0.995|0.009|257.9|22.08|3.35|0.04|0
10201244|0.532|0.513|11.87|0.77|1.97|0.03|0M
10201711|0.846|0.301|22.8|1.09|2.32|0.02|1
10201944|1.0|0.001|29.94|1.58|2.39|0.02|0
10202066|1.0|0.001|56.57|1.56|2.68|0.01|0
10202184|1.0|0.001|155.43|4.69|3.12|0.02|0
10202324|1.0|0.001|31.42|1.85|2.41|0.03|0
10202990|1.0|0.001|27.04|1.42|2.36|0.02|0
10203168|1.0|0.001|32.03|1.51|2.42|0.02|2
10203210|1.0|0.001|30.79|1.21|2.42|0.02|0
10203751|1.0|0.001|36.83|1.4|2.48|0.02|0
10206192|1.0|0.001|11.62|0.75|1.96|0.03|0
10206307|1.0|0.001|29.0|1.46|2.38|0.02|0
10206457|1.0|0.001|22.06|0.77|2.25|0.02|0
10206622|1.0|0.001|83.41|2.37|2.83|0.01|0
10206840|1.0|0.001|30.41|1.73|2.41|0.03|0
10206851|1.0|0.001|40.31|1.29|2.53|0.02|0
10206860|1.0|0.001|33.18|1.71|2.45|0.02|0
10206944|1.0|0.001|35.76|1.24|2.48|0.02|0
10207059|1.0|0.001|87.16|2.51|2.88|0.01|0
10207078|1.0|0.001|40.78|1.51|2.53|0.02|0
10207258|1.0|0.001|22.13|0.94|2.27|0.02|0
10207268|1.0|0.001|20.16|1.09|2.21|0.02|0
10207321|1.0|0.001|64.2|2.31|2.73|0.02|0
10207427|1.0|0.002|45.63|1.28|2.58|0.01|0
10207524|1.0|0.001|56.78|1.94|2.66|0.02|0
10207556|0.962|0.13|50.07|4.89|2.66|0.04|1
10207623|1.0|0.001|51.65|1.96|2.63|0.02|0
10208149|1.0|0.001|31.5|1.29|2.41|0.02|0
10208330|1.0|0.001|37.86|1.41|2.5|0.02|0
10208894|1.0|0.001|45.77|1.38|2.58|0.02|0
10209022|1.0|0.001|30.55|1.41|2.42|0.02|0
10212620|1.0|0.001|48.85|1.43|2.61|0.01|0
10212725|0.997|0.011|184.63|6.06|3.19|0.02|0
10212834|1.0|0.001|30.75|1.45|2.4|0.02|0
10212876|1.0|0.001|31.17|1.49|2.42|0.02|0
10212921|0.701|0.451|5.72|0.4|1.64|0.03|2M
10213594|1.0|0.001|137.6|4.31|3.05|0.01|0
10213610|1.0|0.001|64.39|2.02|2.72|0.01|0
10213931|1.0|0.001|43.54|1.41|2.55|0.02|0
10214045|1.0|0.001|29.81|1.64|2.38|0.02|0
10214178|1.0|0.001|41.51|1.23|2.56|0.01|0
10214295|1.0|0.001|24.18|1.07|2.29|0.02|0
10214564|1.0|0.001|38.75|1.29|2.51|0.02|0
10215438|1.0|0.001|36.36|1.78|2.47|0.02|0
10216097|0.988|0.043|138.85|5.72|3.08|0.02|0
10218792|-99.0|-99.0|33.11|2.55|-99.0|-99.0|2
10219075|1.0|0.002|133.56|4.18|3.04|0.01|0
10219166|1.0|0.001|32.89|1.18|2.45|0.02|0
10219338|0.997|0.005|203.1|20.09|3.23|0.04|0
10219361|1.0|0.002|161.33|5.34|3.13|0.02|0
10219630|1.0|0.001|35.52|1.28|2.48|0.02|0
10219690|1.0|0.001|59.92|1.64|2.7|0.01|0
10219946|1.0|0.001|19.62|0.74|2.21|0.02|0
10220213|0.99|0.019|222.75|7.42|3.28|0.02|0
10220447|1.0|0.001|32.61|1.53|2.42|0.02|0
10220613|1.0|0.001|38.95|1.3|2.51|0.02|0
10220740|1.0|0.001|34.9|1.12|2.48|0.02|0
10220795|1.0|0.001|47.12|2.1|2.6|0.02|0
10220835|1.0|0.002|69.74|1.92|2.79|0.01|0
10220865|1.0|0.001|31.58|1.4|2.42|0.02|0
10220888|1.0|0.001|34.56|1.27|2.47|0.02|0
10221370|1.0|0.001|45.58|1.44|2.58|0.02|0
10221504|1.0|0.001|30.61|1.15|2.42|0.02|0
10221511|0.704|0.439|27.73|4.42|2.38|0.07|1M
10221564|0.999|0.003|40.6|1.54|2.57|0.02|0
10221720|1.0|0.001|32.74|1.27|2.45|0.02|0
10222079|1.0|0.001|32.34|1.39|2.43|0.02|0
10222470|1.0|0.001|58.99|1.7|2.69|0.01|0
10222511|1.0|0.002|53.57|1.72|2.65|0.02|0
10222553|1.0|0.002|118.85|3.74|3.0|0.02|0
10222567|1.0|0.001|32.99|1.22|2.43|0.02|0
10222658|1.0|0.001|63.32|1.71|2.73|0.01|0
10222797|1.0|0.001|34.58|1.24|2.47|0.02|0
10223027|1.0|0.001|57.11|1.88|2.67|0.02|0
10223204|1.0|0.001|31.42|1.57|2.41|0.02|0
10223257|1.0|0.001|29.74|1.47|2.38|0.02|0
10223473|1.0|0.002|181.96|5.49|3.19|0.02|0
10224100|1.0|0.001|91.45|2.74|2.9|0.02|0
10224535|1.0|0.001|38.22|1.51|2.5|0.02|0
10224631|1.0|0.001|31.23|1.51|2.4|0.02|0
10225014|1.0|0.001|30.27|1.44|2.4|0.02|0
10225706|1.0|0.001|50.68|1.41|2.62|0.01|0
10226276|1.0|0.001|62.41|2.56|2.71|0.02|0
10226478|1.0|0.001|31.02|1.28|2.4|0.02|0
10226995|0.893|0.243|108.81|29.52|2.97|0.12|0
10227251|0.999|0.004|221.7|6.94|3.28|0.02|0
10227554|1.0|0.001|29.08|2.17|2.39|0.03|0
10227652|0.901|0.185|116.15|18.52|3.0|0.07|0
10227713|1.0|0.002|25.89|1.17|2.34|0.02|0
10227754|1.0|0.001|40.06|1.3|2.53|0.02|0
10227755|1.0|0.002|38.74|1.49|2.53|0.02|1
10227851|0.899|0.316|30.71|2.48|2.4|0.04|0
10227872|1.0|0.001|92.52|2.62|2.89|0.01|0
10228698|1.0|0.001|64.02|2.08|2.71|0.01|0
10228836|1.0|0.001|57.16|1.82|2.68|0.02|0
10229696|0.999|0.005|117.27|3.47|2.98|0.01|0
10229796|1.0|0.001|47.99|1.5|2.6|0.02|0
10230369|1.0|0.002|17.45|0.7|2.14|0.02|0
10230535|1.0|0.001|84.54|2.4|2.84|0.01|0
10230871|1.0|0.001|37.36|1.22|2.49|0.02|0
10230894|0.998|0.006|6.13|0.25|1.68|0.02|0
10231564|1.0|0.001|31.82|1.6|2.41|0.02|0
10231806|1.0|0.001|10.37|0.59|1.91|0.03|0
10231829|1.0|0.001|39.77|1.62|2.52|0.02|0
10251942|1.0|0.001|33.54|1.9|2.46|0.03|0
10252006|0.927|0.104|227.58|15.11|3.29|0.03|0
10252281|1.0|0.001|28.83|1.63|2.38|0.02|0
10252399|1.0|0.001|30.65|1.29|2.42|0.02|0
10252692|1.0|0.001|27.8|1.95|2.36|0.03|0
10252757|1.0|0.001|54.69|1.65|2.67|0.02|0
10253173|0.766|0.313|118.03|21.41|3.0|0.08|0
10253213|0.942|0.109|210.13|7.41|3.26|0.02|0
10253286|1.0|0.001|34.76|1.35|2.47|0.02|0
10253602|1.0|0.001|36.88|1.57|2.49|0.02|0
10253776|1.0|0.001|106.31|3.47|2.95|0.01|0
10253921|1.0|0.001|48.6|1.38|2.59|0.01|2
10253969|1.0|0.001|33.0|1.36|2.45|0.02|0
10254023|1.0|0.001|23.42|1.32|2.28|0.02|0
10254051|1.0|0.001|31.14|1.91|2.42|0.03|0
10254279|0.932|0.275|39.96|3.49|2.53|0.04|0
10254480|0.999|0.004|64.32|1.84|2.73|0.01|0
10255244|1.0|0.001|42.64|1.3|2.56|0.02|0
10256237|1.0|0.001|31.62|1.62|2.43|0.02|0
10256345|1.0|0.001|25.34|1.27|2.31|0.02|0
10256448|1.0|0.001|83.72|2.45|2.86|0.01|0
10256655|1.0|0.002|9.15|0.32|1.86|0.02|0
10256927|1.0|0.001|92.82|2.78|2.89|0.02|0
10257218|0.872|0.203|199.41|13.42|3.24|0.03|0
10257278|1.0|0.001|150.03|4.45|3.1|0.01|0
10257326|1.0|0.001|100.12|3.01|2.92|0.02|0
10257419|1.0|0.003|92.29|2.92|2.88|0.01|0
10257435|0.999|0.002|15.12|1.05|2.05|0.03|0
10257536|0.532|0.592|66.25|2.68|2.75|0.02|0M
10257635|1.0|0.001|95.31|2.97|2.9|0.02|0
10257683|1.0|0.001|31.21|1.99|2.4|0.03|0
10257739|0.988|0.021|174.01|23.12|3.18|0.06|0
10257750|1.0|0.001|27.39|1.62|2.35|0.03|0
10258056|1.0|0.001|8.77|0.35|1.85|0.02|0
10258061|1.0|0.001|61.78|1.74|2.7|0.01|0
10258307|1.0|0.001|54.22|1.66|2.64|0.01|0
10258377|1.0|0.001|15.88|0.72|2.11|0.02|0
10258380|-99.0|-99.0|116.65|3.5|-99.0|-99.0|2
10258460|1.0|0.001|30.26|1.41|2.41|0.02|0
10258584|1.0|0.001|59.2|1.83|2.7|0.02|0
10258588|1.0|0.001|34.14|1.31|2.46|0.02|0
10258913|0.965|0.115|5.86|0.26|1.66|0.02|0
10258971|1.0|0.001|15.62|1.23|2.11|0.03|2
10259096|1.0|0.001|31.77|1.29|2.44|0.02|0
10259348|0.792|0.258|132.92|8.58|3.06|0.03|2
10259369|1.0|0.001|27.37|1.44|2.36|0.02|0
10262310|0.997|0.012|250.61|10.01|3.33|0.02|0
10262542|1.0|0.001|105.84|3.06|2.94|0.01|0
10262627|1.0|0.001|50.03|1.58|2.62|0.02|0
10262745|1.0|0.001|46.4|1.35|2.58|0.01|0
10263213|1.0|0.001|38.2|1.95|2.49|0.02|0
10263341|1.0|0.001|91.5|2.72|2.89|0.01|0
10263397|1.0|0.001|15.04|0.95|2.08|0.03|0
10263566|0.668|0.363|146.73|6.57|3.09|0.02|0M
10263598|1.0|0.002|122.71|3.61|3.02|0.01|0
10263705|0.785|0.284|5.64|0.41|1.64|0.03|0
10264013|1.0|0.001|95.54|2.9|2.91|0.02|0
10264167|0.999|0.002|174.92|14.34|3.18|0.04|0
10264259|0.963|0.06|194.7|7.2|3.21|0.02|0
10264711|0.865|0.154|230.06|34.89|3.29|0.07|0
10264774|1.0|0.001|33.83|3.6|2.43|0.05|0
10264989|1.0|0.001|43.6|1.76|2.57|0.02|0
10265054|1.0|0.001|43.41|1.2|2.56|0.01|0
10265074|0.998|0.006|24.85|0.93|2.31|0.02|2
10265130|1.0|0.001|30.12|1.45|2.41|0.02|0
10265132|1.0|0.001|55.22|1.6|2.67|0.01|0
10265939|1.0|0.001|31.85|1.76|2.43|0.03|0
10266349|1.0|0.001|31.88|1.34|2.44|0.02|0
10266404|1.0|0.001|25.83|1.06|2.31|0.02|0
10266723|1.0|0.001|24.59|0.99|2.3|0.02|0
10266793|1.0|0.001|29.91|1.34|2.41|0.02|0
10266802|1.0|0.001|75.46|2.46|2.81|0.02|0
10267242|1.0|0.001|25.54|1.55|2.33|0.03|0
10267570|1.0|0.001|43.34|1.32|2.57|0.02|0
10268454|0.997|0.006|178.65|5.38|3.19|0.02|0
10268744|1.0|0.001|30.01|1.75|2.39|0.03|0
10269537|1.0|0.001|23.74|1.42|2.29|0.03|0
10271603|0.729|0.279|7.15|0.61|1.75|0.04|2
10271721|1.0|0.001|9.54|0.48|1.88|0.02|0
10271802|1.0|0.001|30.3|1.64|2.4|0.02|0
10271951|1.0|0.001|31.97|1.2|2.44|0.02|0
10272291|1.0|0.001|21.04|0.99|2.24|0.02|0
10272641|1.0|0.001|90.32|2.66|2.88|0.01|0
10272681|1.0|0.001|30.43|1.37|2.41|0.02|0
10272822|1.0|0.001|60.6|1.75|2.72|0.01|0
10272858|0.991|0.027|228.5|9.5|3.29|0.02|0
10272923|0.594|0.327|140.03|7.93|3.07|0.02|0M
10272966|1.0|0.001|103.0|2.96|2.94|0.01|0
10273112|1.0|0.001|32.32|1.11|2.43|0.02|0
10273140|1.0|0.001|32.62|1.39|2.43|0.02|0
10273236|1.0|0.001|34.63|1.31|2.46|0.02|0
10273431|1.0|0.001|34.47|1.06|2.47|0.02|0
10273691|0.839|0.343|133.54|15.32|3.05|0.05|0
10273787|1.0|0.001|44.69|1.31|2.57|0.01|0
10274280|1.0|0.001|41.08|1.23|2.54|0.02|0
10274404|1.0|0.001|41.96|1.22|2.55|0.01|0
10274410|1.0|0.002|196.09|6.2|3.23|0.02|0
10274445|1.0|0.001|45.89|1.28|2.57|0.01|0
10274503|0.998|0.006|161.81|5.3|3.14|0.02|0
10275084|0.999|0.005|12.89|0.91|2.01|0.03|0
10275709|0.951|0.101|182.65|14.87|3.2|0.04|0
10275884|1.0|0.001|40.48|1.44|2.53|0.02|0
10276033|1.0|0.001|41.62|1.8|2.55|0.02|0
10279457|0.974|0.068|175.3|17.59|3.18|0.04|0
10279663|1.0|0.001|30.69|1.49|2.4|0.02|0
10279676|1.0|0.001|32.59|1.34|2.43|0.02|0
10279762|0.968|0.057|200.2|26.02|3.24|0.06|2
10279833|1.0|0.001|49.44|1.36|2.62|0.01|0
10279879|1.0|0.002|7.11|0.3|1.73|0.02|0
10280105|1.0|0.001|33.11|1.31|2.44|0.02|0
10280271|1.0|0.001|24.55|0.91|2.28|0.02|0
10280410|0.998|0.004|210.33|6.33|3.26|0.02|0
10280586|1.0|0.001|29.65|1.83|2.38|0.03|0
10280656|1.0|0.001|37.39|1.36|2.49|0.02|0
10280667|1.0|0.002|72.61|2.43|2.8|0.02|0
10280750|1.0|0.001|34.37|1.22|2.46|0.02|0
10280768|1.0|0.001|40.08|1.2|2.54|0.02|0
10280852|1.0|0.001|65.88|2.05|2.74|0.02|0
10280866|1.0|0.002|65.55|1.87|2.79|0.01|1
10281118|0.999|0.004|6.41|0.25|1.69|0.02|0
10281161|1.0|0.001|110.61|3.14|2.98|0.01|0
10281329|0.975|0.092|11.07|1.1|1.95|0.04|0
10281333|0.819|0.348|218.07|15.78|3.27|0.03|0
10281513|1.0|0.001|27.32|1.71|2.34|0.03|0
10281936|1.0|0.001|59.67|2.03|2.68|0.02|0
10281965|1.0|0.001|27.7|1.78|2.37|0.03|0
10282002|1.0|0.001|29.56|1.97|2.38|0.03|0
10282108|1.0|0.001|17.65|1.13|2.15|0.03|0
10284629|1.0|0.001|32.78|1.16|2.45|0.02|0
10284740|1.0|0.003|58.69|1.69|2.7|0.01|0
10284877|0.958|0.135|8.64|0.31|1.9|0.02|2
10284878|0.998|0.019|8.47|0.3|1.85|0.02|0
10284881|0.88|0.271|5.8|0.27|1.65|0.02|0
10284883|1.0|0.001|29.81|1.37|2.4|0.02|0
10284955|1.0|0.001|33.39|2.13|2.43|0.03|0
10284967|0.992|0.026|6.29|0.26|1.7|0.02|0
10285331|1.0|0.001|33.33|1.15|2.44|0.02|0
10285389|1.0|0.001|88.95|2.76|2.87|0.01|0
10285430|1.0|0.002|8.82|0.4|1.85|0.02|0
10285449|1.0|0.001|32.99|1.43|2.44|0.02|0
10285521|1.0|0.001|35.17|1.19|2.47|0.02|0
10285522|1.0|0.001|31.92|1.26|2.43|0.02|0
10285722|1.0|0.001|52.99|2.29|2.64|0.02|0
10285754|1.0|0.001|25.15|0.92|2.33|0.02|0
10285758|1.0|0.001|24.97|0.97|2.36|0.02|1
10285836|0.999|0.003|114.61|3.46|2.99|0.02|0
10286011|1.0|0.001|99.18|2.99|2.92|0.02|0
10286173|0.509|0.43|206.01|28.69|3.25|0.06|0M
10286378|1.0|0.001|31.55|1.28|2.42|0.02|0
10286616|1.0|0.001|31.7|1.52|2.42|0.02|0
10286749|1.0|0.001|31.97|1.69|2.42|0.02|0
10286995|1.0|0.002|82.33|2.45|2.84|0.01|0
10287062|1.0|0.001|62.28|2.01|2.7|0.01|0
10287145|1.0|0.002|133.21|4.05|3.05|0.02|0
10287323|1.0|0.001|46.79|1.33|2.59|0.01|0
10287501|0.95|0.126|63.13|6.68|2.74|0.05|1
10287561|1.0|0.001|31.41|1.26|2.43|0.02|0
10288010|0.998|0.003|161.84|4.97|3.14|0.02|0
10288127|0.583|0.534|5.58|0.36|1.63|0.03|0M
10288246|1.0|0.001|29.03|1.22|2.37|0.02|0
10288283|1.0|0.001|37.24|1.26|2.48|0.02|0
10288611|1.0|0.001|31.61|1.49|2.42|0.02|0
10288903|1.0|0.001|50.0|1.48|2.61|0.01|0
10289299|1.0|0.001|84.78|2.37|2.85|0.01|0
10289378|1.0|0.001|23.3|0.89|2.27|0.02|0
10289507|1.0|0.002|124.63|3.65|3.01|0.01|0
10289776|0.777|0.337|7.19|0.66|1.73|0.04|0
10290256|1.0|0.001|31.72|1.28|2.43|0.02|0
10290315|1.0|0.001|37.49|1.23|2.49|0.02|0
10290457|1.0|0.001|30.88|1.41|2.4|0.02|0
10290459|0.987|0.012|70.64|14.68|2.79|0.09|1
10290535|1.0|0.001|31.5|1.4|2.41|0.02|0
10290718|1.0|0.001|11.57|0.79|1.96|0.03|0
10290746|1.0|0.001|30.61|1.35|2.41|0.02|0
10290882|1.0|0.001|40.72|1.19|2.54|0.01|0
10291535|1.0|0.001|115.59|4.03|2.99|0.02|0
10291659|1.0|0.001|34.69|1.29|2.47|0.02|0
10292064|1.0|0.001|7.95|0.61|1.8|0.03|0
10292156|1.0|0.001|28.42|1.22|2.36|0.02|0
10292330|1.0|0.001|42.23|1.23|2.55|0.01|0
10292554|0.576|0.575|69.94|4.28|2.79|0.03|1M
10292814|0.948|0.072|6.98|0.99|1.73|0.06|0
10292964|0.959|0.131|8.47|0.28|1.85|0.02|2
10293335|0.996|0.008|6.15|0.31|1.69|0.02|0
10293403|0.887|0.201|9.15|0.53|1.85|0.03|0
10294424|0.999|0.005|252.28|8.38|3.33|0.02|0
10294809|0.788|0.253|54.93|6.4|2.7|0.05|1
10295060|1.0|0.001|7.26|0.25|1.75|0.02|0
10295441|1.0|0.001|79.66|2.28|2.82|0.01|0
10295801|1.0|0.001|49.31|1.42|2.61|0.01|0
10296065|1.0|0.001|34.31|2.16|2.44|0.03|0
10296277|0.819|0.276|15.17|2.92|2.15|0.08|2
10296297|0.995|0.01|16.65|1.15|2.12|0.03|0
10296410|1.0|0.001|63.07|2.01|2.71|0.01|0
10297313|1.0|0.001|99.76|2.79|2.93|0.01|0
10297357|0.988|0.027|14.49|0.89|2.0|0.03|0
10297567|1.0|0.001|46.08|1.42|2.58|0.01|2
10297802|1.0|0.001|28.04|1.51|2.35|0.02|0
10318204|1.0|0.002|136.33|4.16|3.08|0.02|1
10318393|1.0|0.001|25.39|1.48|2.32|0.03|0
10318430|1.0|0.001|157.76|4.69|3.14|0.01|0
10318539|1.0|0.001|71.39|2.16|2.77|0.01|0
10318734|1.0|0.001|108.43|3.32|2.94|0.01|0
10318770|0.988|0.048|7.24|0.24|1.76|0.02|2
10318787|1.0|0.001|43.3|1.28|2.58|0.01|0
10318851|0.853|0.275|245.23|34.39|3.33|0.06|0
10318866|0.986|0.018|237.34|34.41|3.31|0.06|0
10319045|1.0|0.001|6.75|0.24|1.73|0.02|0
10319146|1.0|0.001|27.66|1.78|2.37|0.03|0
10319325|1.0|0.001|30.91|2.03|2.41|0.03|0
10319709|1.0|0.001|17.71|0.91|2.15|0.02|0
10319869|0.999|0.005|228.72|14.8|3.29|0.03|0
10320170|1.0|0.001|23.28|1.15|2.27|0.02|0
10321063|1.0|0.001|36.17|1.93|2.48|0.02|0
10321642|1.0|0.001|102.7|3.04|2.95|0.01|0
10321972|0.982|0.036|38.41|3.67|2.53|0.04|2
10322133|0.928|0.26|142.87|5.71|3.1|0.02|0
10322446|1.0|0.001|28.35|1.34|2.39|0.02|0
10322513|1.0|0.001|93.47|2.8|2.91|0.02|0
10322666|0.999|0.007|103.61|2.98|2.93|0.01|0
10322738|1.0|0.001|70.62|2.0|2.78|0.01|0
10323079|1.0|0.001|28.32|1.29|2.38|0.02|0
10323222|1.0|0.001|46.18|1.35|2.58|0.01|2
10323583|1.0|0.001|83.75|2.25|2.83|0.01|0
10323664|0.981|0.052|270.07|18.9|3.37|0.03|0
10323905|1.0|0.001|42.51|1.7|2.55|0.02|0
10324587|1.0|0.001|82.06|2.54|2.85|0.02|0
10324763|1.0|0.001|29.67|1.72|2.41|0.03|0
10324850|0.999|0.003|282.98|17.33|3.38|0.03|0
10328277|1.0|0.001|27.18|1.26|2.36|0.02|0
10328498|1.0|0.001|43.87|1.6|2.57|0.02|0
10328621|1.0|0.001|27.04|1.42|2.37|0.02|0
10328682|1.0|0.001|14.42|0.8|2.07|0.03|0
10328727|1.0|0.001|131.72|3.99|3.04|0.01|0
10328894|1.0|0.001|31.42|1.13|2.44|0.02|0
10328903|1.0|0.002|31.78|1.33|2.36|0.02|1
10328921|1.0|0.001|7.39|0.3|1.76|0.02|0
10328946|1.0|0.001|30.43|1.38|2.4|0.02|0
10329005|1.0|0.003|96.82|2.74|2.91|0.01|0
10329008|0.803|0.405|5.58|0.31|1.65|0.02|0
10329183|1.0|0.001|72.77|3.5|2.78|0.02|0
10329661|1.0|0.001|25.46|1.33|2.31|0.02|0
10329811|1.0|0.001|53.64|1.5|2.67|0.01|0
10330052|0.999|0.002|188.2|5.69|3.21|0.02|0
10330312|0.963|0.064|11.31|0.65|1.96|0.03|0
10330963|0.99|0.065|39.78|2.65|2.53|0.03|0
10331209|1.0|0.002|39.42|1.37|2.53|0.02|0
10331512|0.995|0.016|120.05|3.5|3.03|0.01|0
10331554|1.0|0.001|38.85|1.72|2.5|0.02|0
10331610|1.0|0.001|29.35|1.49|2.39|0.02|0
10331686|1.0|0.003|234.97|7.83|3.29|0.02|0
10331854|1.0|0.001|30.02|1.66|2.41|0.03|0
10331908|1.0|0.001|62.06|1.7|2.71|0.01|0
10332186|1.0|0.001|21.59|1.03|2.25|0.02|0
10332214|1.0|0.001|32.15|1.59|2.44|0.02|0
10332259|1.0|0.001|31.88|1.27|2.43|0.02|0
10332753|1.0|0.001|34.12|1.32|2.44|0.02|0
10333063|1.0|0.001|31.61|1.9|2.43|0.03|0
10333131|1.0|0.001|162.06|5.34|3.14|0.02|0
10333149|0.971|0.181|74.95|3.76|2.79|0.02|0
10334441|0.995|0.016|7.41|0.51|1.76|0.03|0
10334583|1.0|0.001|39.94|1.28|2.55|0.02|1
10334585|1.0|0.001|33.79|1.31|2.45|0.02|0
10334594|1.0|0.001|40.72|1.19|2.53|0.01|0
10336713|0.856|0.318|159.39|5.94|3.13|0.02|0
10337033|1.0|0.001|173.94|5.31|3.18|0.02|0
10337035|0.997|0.009|175.62|6.12|3.2|0.02|2
10337603|1.0|0.001|139.91|4.24|3.09|0.02|0
10337734|0.998|0.004|201.09|5.92|3.23|0.01|0
10338307|1.0|0.001|34.4|1.23|2.46|0.02|0
10338340|0.995|0.041|6.64|0.24|1.71|0.02|0
10338373|0.998|0.013|32.12|1.58|2.44|0.02|2
10338981|0.994|0.01|253.03|18.38|3.33|0.03|0
10339089|1.0|0.001|37.85|1.27|2.51|0.02|0
10339303|1.0|0.001|88.58|2.51|2.86|0.01|0
10339439|0.801|0.34|10.56|0.73|1.92|0.03|0
10339516|1.0|0.001|29.41|1.6|2.39|0.02|0
10339708|1.0|0.001|48.82|1.4|2.61|0.01|0
10340388|0.999|0.009|103.83|3.17|2.95|0.02|0
10341001|0.969|0.084|30.82|2.38|2.37|0.03|0
10341704|1.0|0.001|38.05|1.72|2.49|0.02|0
10342097|0.792|0.416|19.28|2.85|2.21|0.06|0
10345661|1.0|0.001|23.21|0.97|2.27|0.02|0
10345735|0.969|0.086|123.85|4.11|3.02|0.02|0
10345956|0.999|0.002|259.23|19.04|3.35|0.03|0
10346058|1.0|0.001|33.58|1.16|2.45|0.02|0
10346117|1.0|0.001|39.08|1.31|2.51|0.02|0
10346254|1.0|0.001|32.2|1.59|2.44|0.02|0
10346528|0.717|0.472|13.93|2.24|2.0|0.07|0M
10347360|1.0|0.001|33.44|1.54|2.45|0.02|0
10347384|-99.0|-99.0|40.7|2.28|-99.0|-99.0|2
10350302|1.0|0.001|31.83|1.46|2.42|0.02|0
10350408|1.0|0.001|32.99|1.29|2.43|0.02|0
10350441|1.0|0.001|34.45|1.71|2.44|0.02|0
10350825|1.0|0.001|40.09|1.2|2.51|0.02|0
10350849|1.0|0.001|32.06|1.3|2.43|0.02|0
10350934|1.0|0.001|35.18|1.72|2.46|0.02|0
10351017|1.0|0.001|19.55|0.68|2.2|0.02|0
10351029|-99.0|-99.0|44.79|20.74|2.55|0.2|1
10351124|0.999|0.005|142.25|4.36|3.08|0.02|0
10351142|1.0|0.001|83.68|2.52|2.85|0.02|0
10351196|1.0|0.002|201.4|6.05|3.22|0.01|0
10351268|1.0|0.001|74.0|2.2|2.78|0.01|0
10351353|0.965|0.075|182.25|5.86|3.18|0.02|0
10351528|1.0|0.001|56.22|1.52|2.66|0.01|0
10351578|1.0|0.001|55.72|1.66|2.67|0.01|0
10351585|1.0|0.004|94.99|2.71|2.91|0.01|0
10351764|1.0|0.001|24.64|1.12|2.3|0.02|0
10351792|1.0|0.001|29.68|1.81|2.38|0.03|0
10351820|1.0|0.001|60.66|1.87|2.7|0.01|0
10351898|1.0|0.001|44.55|1.3|2.57|0.01|0
10351947|1.0|0.001|95.06|2.71|2.9|0.01|0
10352511|1.0|0.001|33.1|1.24|2.44|0.02|0
10352610|1.0|0.001|33.31|1.49|2.43|0.02|0
10352615|1.0|0.001|60.51|1.87|2.71|0.02|0
10352759|1.0|0.001|58.14|1.7|2.68|0.01|0
10353044|1.0|0.001|30.66|1.57|2.41|0.02|0
10353242|1.0|0.001|33.34|1.66|2.45|0.02|0
10353366|1.0|0.001|41.3|1.17|2.54|0.01|0
10353420|1.0|0.001|28.16|1.0|2.37|0.02|0
10353533|1.0|0.001|47.07|1.33|2.61|0.01|0
10353556|0.999|0.003|243.8|8.08|3.31|0.02|0
10353660|0.954|0.29|60.63|1.82|2.7|0.02|2
10354029|0.996|0.008|203.71|6.57|3.25|0.02|0
10354110|1.0|0.001|32.56|1.32|2.45|0.02|0
10354144|1.0|0.001|35.34|1.15|2.48|0.02|0
10354267|1.0|0.001|34.14|1.31|2.46|0.02|0
10354555|1.0|0.001|30.69|1.45|2.42|0.02|0
10354603|1.0|0.001|32.46|1.3|2.44|0.02|0
10354887|1.0|0.001|112.44|3.38|2.97|0.02|0
10355090|0.999|0.003|137.04|4.05|3.07|0.01|0
10355672|1.0|0.001|35.24|1.66|2.46|0.02|0
10355764|1.0|0.001|33.34|1.55|2.44|0.02|0
10355786|0.999|0.005|65.91|2.05|2.75|0.02|0
10355989|0.989|0.036|80.0|2.62|2.83|0.02|0
10356032|1.0|0.001|30.74|1.49|2.39|0.02|0
10356057|1.0|0.001|63.73|2.02|2.72|0.02|0
10357553|1.0|0.002|17.15|0.63|2.15|0.02|0
10357764|1.0|0.001|41.42|1.84|2.54|0.02|0
10357964|1.0|0.001|74.47|2.11|2.8|0.01|0
10358379|1.0|0.001|37.15|1.14|2.48|0.02|0
10358453|0.788|0.332|63.85|13.92|2.77|0.09|1
10358632|1.0|0.001|31.02|1.46|2.41|0.02|0
10358863|1.0|0.002|220.9|7.27|3.28|0.02|0
10359308|0.997|0.024|6.58|0.28|1.71|0.02|0
10359816|1.0|0.001|32.15|1.94|2.42|0.03|0
10359999|1.0|0.001|44.82|1.7|2.58|0.02|0
10360127|0.992|0.022|17.28|0.66|2.17|0.02|1
10360352|0.578|0.498|13.53|0.62|2.04|0.02|0M
10360984|1.0|0.001|76.48|2.42|2.8|0.01|0
10361019|1.0|0.001|54.01|2.89|2.64|0.02|0
10361268|0.999|0.005|97.15|3.18|2.91|0.01|0
10361301|1.0|0.001|34.15|1.39|2.45|0.02|0
10361562|0.996|0.012|61.54|1.79|2.69|0.01|0
10361608|0.999|0.003|8.61|0.31|1.82|0.02|0
10361867|1.0|0.001|39.16|1.26|2.51|0.02|0
10361895|1.0|0.001|148.03|4.52|3.1|0.02|0
10362043|1.0|0.001|39.23|1.67|2.52|0.02|0
10362349|1.0|0.002|8.73|0.37|1.83|0.02|0
10363172|1.0|0.001|45.16|1.37|2.57|0.02|0
10382554|1.0|0.001|65.65|2.05|2.74|0.02|0
10382615|1.0|0.001|29.96|1.58|2.41|0.02|0
10382727|1.0|0.002|199.85|6.37|3.23|0.02|0
10382835|1.0|0.001|24.54|0.93|2.32|0.02|0
10383368|1.0|0.001|58.83|1.96|2.69|0.02|0
10383488|1.0|0.001|14.04|0.69|2.05|0.02|0
10383668|1.0|0.001|54.75|1.81|2.66|0.02|0
10384255|1.0|0.001|42.26|1.45|2.55|0.02|0
10384503|1.0|0.001|32.53|1.76|2.43|0.02|0
10384543|1.0|0.001|58.75|1.73|2.69|0.01|0
10384595|1.0|0.001|50.22|1.5|2.63|0.02|0
10384797|0.914|0.226|105.0|3.96|2.97|0.02|0
10384929|1.0|0.004|93.77|2.79|2.9|0.01|0
10386248|1.0|0.001|29.82|2.2|2.39|0.03|0
10386904|1.0|0.001|180.35|5.54|3.17|0.01|0
10386972|0.91|0.107|238.67|26.2|3.31|0.05|0
10387370|1.0|0.001|68.61|2.13|2.75|0.01|0
10387495|1.0|0.001|71.04|1.86|2.77|0.01|0
10387899|1.0|0.002|224.14|7.37|3.28|0.02|0
10387935|1.0|0.001|26.77|1.47|2.34|0.02|0
10387999|1.0|0.001|92.48|2.77|2.89|0.02|0
10388093|1.0|0.001|25.62|1.45|2.31|0.03|0
10388249|1.0|0.001|54.42|2.02|2.66|0.02|0
10389037|1.0|0.001|40.78|1.55|2.52|0.02|0
10389048|0.771|0.392|48.8|10.92|2.65|0.1|2
10389157|1.0|0.002|33.83|1.53|2.45|0.02|0
10389165|1.0|0.001|39.45|1.54|2.52|0.02|0
10389393|1.0|0.001|38.51|1.34|2.5|0.02|0
10391517|0.999|0.003|25.12|0.97|2.32|0.02|1
10391520|0.998|0.009|24.16|1.56|2.29|0.03|2
10394143|0.852|0.353|159.87|8.83|3.13|0.03|0
10394522|0.999|0.003|18.49|1.37|2.17|0.03|0
10394570|1.0|0.001|32.32|1.48|2.43|0.02|0
10394683|1.0|0.001|29.62|1.28|2.39|0.02|0
10394772|0.991|0.031|175.03|6.45|3.17|0.02|0
10394814|0.997|0.006|206.6|7.52|3.24|0.02|0
10394950|1.0|0.001|50.42|1.36|2.61|0.01|0
10395252|0.996|0.01|16.11|1.02|2.11|0.03|0
10395327|1.0|0.001|24.35|1.68|2.3|0.03|0
10395350|1.0|0.001|41.6|2.1|2.53|0.02|0
10395353|0.536|0.419|174.11|8.74|3.17|0.02|0M
10395400|1.0|0.001|29.46|2.06|2.39|0.03|0
10395638|1.0|0.001|42.12|1.83|2.54|0.02|0
10395653|1.0|0.001|60.74|1.67|2.71|0.01|0
10396076|1.0|0.001|143.37|4.51|3.1|0.02|0
10396293|-99.0|-99.0|19.13|2.76|2.22|0.06|1
10396533|1.0|0.001|35.38|1.36|2.48|0.02|0
10396812|1.0|0.001|46.45|1.39|2.6|0.02|0
10396839|1.0|0.001|31.09|1.26|2.43|0.02|0
10396863|1.0|0.001|49.31|1.37|2.62|0.01|0
10397555|0.991|0.024|186.13|21.7|3.21|0.05|0
10397623|1.0|0.001|70.81|2.13|2.77|0.02|0
10397646|1.0|0.001|42.33|2.24|2.54|0.02|0
10397849|1.0|0.001|89.76|2.58|2.88|0.01|0
10398120|1.0|0.001|10.12|0.99|1.92|0.04|0
10398147|0.923|0.102|256.89|25.54|3.35|0.04|0
10399213|1.0|0.001|59.13|10.26|2.75|0.08|2
10399312|1.0|0.001|27.63|1.17|2.37|0.02|2
10401843|1.0|0.001|22.61|0.82|2.26|0.02|0
10402117|0.813|0.182|7.71|0.58|1.78|0.03|0
10402178|1.0|0.001|33.15|1.37|2.45|0.02|0
10402207|1.0|0.001|47.14|1.38|2.6|0.01|0
10402468|1.0|0.001|57.93|1.55|2.68|0.01|0
10402509|1.0|0.001|56.56|1.68|2.68|0.01|0
10402674|0.939|0.124|7.04|0.75|1.74|0.05|0
10402819|1.0|0.001|59.28|2.18|2.71|0.02|0
10403036|0.996|0.024|10.18|0.38|1.91|0.02|0
10403323|1.0|0.001|29.64|1.4|2.39|0.02|0
10403423|1.0|0.001|31.76|1.34|2.42|0.02|0
10403441|1.0|0.001|31.07|1.28|2.42|0.02|0
10403690|1.0|0.001|34.76|2.57|2.46|0.03|0
10403716|1.0|0.002|122.88|3.77|3.03|0.02|0
10404576|1.0|0.001|40.98|1.21|2.54|0.01|0
10404656|1.0|0.001|23.22|1.02|2.27|0.02|0
10404994|1.0|0.001|39.91|1.84|2.52|0.02|0
10405223|1.0|0.001|33.27|1.55|2.43|0.02|0
10405280|1.0|0.003|6.68|0.31|1.71|0.02|0
10405285|1.0|0.001|20.66|0.95|2.23|0.02|0
10405377|1.0|0.001|82.92|2.5|2.85|0.01|0
10405436|0.998|0.005|221.08|6.86|3.28|0.02|0
10405445|1.0|0.001|30.81|1.81|2.4|0.03|0
10405498|0.784|0.375|248.16|30.9|3.34|0.05|0
10406590|0.977|0.053|8.31|0.32|1.81|0.02|0
10406921|0.743|0.164|56.35|21.8|2.67|0.17|0
10407047|0.908|0.367|93.23|4.03|2.89|0.02|0
10407209|0.996|0.023|6.89|0.28|1.73|0.02|0
10407420|1.0|0.001|29.53|1.36|2.4|0.02|0
10407450|0.988|0.035|12.57|0.82|2.0|0.03|0
10411370|0.97|0.101|88.17|7.24|2.87|0.04|0
10411448|1.0|0.001|49.99|1.4|2.62|0.01|0
10412115|1.0|0.001|29.92|1.36|2.41|0.02|0
10412175|1.0|0.001|34.07|1.4|2.46|0.02|0
10415416|0.996|0.031|19.41|0.66|2.19|0.02|0
10415545|1.0|0.001|25.82|1.06|2.33|0.02|0
10415576|1.0|0.001|20.71|1.09|2.23|0.02|0
10415654|1.0|0.001|30.64|1.51|2.4|0.02|0
10416004|0.997|0.007|163.29|5.52|3.14|0.02|0
10416262|1.0|0.001|37.54|1.33|2.51|0.02|0
10416550|1.0|0.001|48.0|1.49|2.6|0.02|0
10416619|1.0|0.001|43.35|1.71|2.54|0.02|0
10416970|1.0|0.001|33.31|1.17|2.45|0.02|0
10417308|1.0|0.001|32.66|1.8|2.44|0.03|0
10417364|1.0|0.001|116.76|3.6|2.99|0.01|0
10417492|1.0|0.001|71.28|1.95|2.79|0.01|0
10417559|1.0|0.001|29.43|1.54|2.38|0.02|0
10417623|1.0|0.001|21.12|0.91|2.23|0.02|0
10417794|1.0|0.001|34.66|1.1|2.47|0.02|0
10418426|1.0|0.001|29.8|1.29|2.4|0.02|0
10418503|1.0|0.001|10.57|0.81|1.93|0.03|0
10418678|0.531|0.542|10.75|0.67|1.93|0.03|0M
10418894|0.996|0.013|18.1|1.5|2.16|0.04|0
10418940|0.986|0.045|262.46|23.34|3.35|0.04|0
10418950|1.0|0.001|31.09|1.49|2.42|0.02|0
10419312|-99.0|-99.0|93.37|2.56|2.89|0.01|0
10419566|1.0|0.001|33.53|1.19|2.46|0.02|0
10419682|0.999|0.004|116.23|3.6|2.99|0.02|0
10420102|1.0|0.001|48.55|1.67|2.62|0.02|0
10420202|1.0|0.001|149.17|4.57|3.1|0.01|0
10420236|0.929|0.214|12.56|0.96|2.0|0.03|0
10420335|1.0|0.001|121.45|3.58|3.0|0.01|2
10420403|1.0|0.001|39.67|1.21|2.53|0.02|0
10420502|1.0|0.001|33.59|1.61|2.44|0.02|0
10420629|1.0|0.001|185.58|5.56|3.2|0.01|0
10420655|1.0|0.001|35.54|1.25|2.48|0.02|0
10420662|1.0|0.001|36.29|1.28|2.48|0.02|2
10420734|1.0|0.001|32.89|1.47|2.43|0.02|0
10420822|1.0|0.001|79.96|2.39|2.83|0.02|0
10421807|1.0|0.001|26.3|1.37|2.35|0.02|0
10421840|0.999|0.004|119.68|3.69|3.0|0.02|0
10422013|1.0|0.001|35.21|1.31|2.46|0.02|0
10422287|1.0|0.001|99.36|2.85|2.91|0.01|0
10422589|1.0|0.001|51.79|1.51|2.63|0.01|0
10422900|1.0|0.001|31.37|1.42|2.42|0.02|0
10423340|0.999|0.003|231.61|7.16|3.28|0.01|0
10423375|1.0|0.001|53.18|1.55|2.64|0.01|0
10423867|1.0|0.001|29.37|1.25|2.39|0.02|0
10424379|1.0|0.001|104.69|3.7|2.94|0.02|0
10424835|0.796|0.43|66.36|2.43|2.74|0.02|0
10425035|0.999|0.004|8.97|0.34|1.84|0.02|0
10425070|0.509|0.494|44.76|7.44|2.6|0.07|1M
10425397|-99.0|-99.0|29.53|1.81|-99.0|-99.0|2
10425444|0.833|0.259|57.75|11.0|2.68|0.08|0
10425456|1.0|0.001|34.29|1.2|2.46|0.02|0
10426331|1.0|0.001|20.46|0.93|2.21|0.02|0
10426426|0.881|0.262|215.14|7.74|3.25|0.02|0
10426854|1.0|0.001|40.26|1.91|2.53|0.02|0
10426993|1.0|0.001|29.19|1.19|2.42|0.02|1
10427193|1.0|0.001|127.1|3.83|3.02|0.01|0
10427256|0.999|0.003|155.84|4.9|3.12|0.01|0
10427298|0.849|0.293|57.24|11.74|2.7|0.09|1
10427487|0.943|0.072|9.2|0.67|1.85|0.03|0
10428124|1.0|0.001|42.72|1.62|2.55|0.02|0
10428163|1.0|0.001|147.71|4.32|3.08|0.01|0
10447681|1.0|0.001|8.7|0.37|1.84|0.02|0
10447795|0.991|0.018|263.78|30.49|3.35|0.05|0
10448025|1.0|0.001|124.85|3.81|3.02|0.01|0
10448033|1.0|0.001|90.8|2.64|2.89|0.01|0
10448400|1.0|0.001|29.3|1.43|2.39|0.02|0
10448558|0.999|0.003|108.99|3.25|2.97|0.02|0
10448626|-99.0|-99.0|5.14|0.31|-99.0|-99.0|2
10448738|0.998|0.006|84.55|2.68|2.86|0.02|0
10448807|1.0|0.001|45.46|2.08|2.58|0.02|0
10448925|1.0|0.001|26.9|1.44|2.36|0.02|0
10449098|1.0|0.001|27.72|1.29|2.38|0.02|0
10449265|0.994|0.024|191.08|5.96|3.21|0.02|0
10449431|0.987|0.027|189.42|6.49|3.22|0.02|0
10449846|1.0|0.001|183.65|5.79|3.18|0.01|0
10449862|1.0|0.001|79.8|2.46|2.83|0.02|0
10449998|1.0|0.001|34.22|1.56|2.46|0.02|0
10450175|1.0|0.001|24.92|0.81|2.32|0.02|0
10450755|1.0|0.002|171.97|5.18|3.16|0.02|0
10450924|1.0|0.002|10.22|0.99|1.9|0.04|0
10450939|1.0|0.001|42.52|1.38|2.55|0.01|0
10451213|1.0|0.001|9.03|0.52|1.85|0.03|0
10451228|1.0|0.001|42.42|1.6|2.54|0.02|0
10451397|1.0|0.001|30.1|1.24|2.41|0.02|0
10452513|0.969|0.034|260.1|26.44|3.34|0.04|0
10452574|0.998|0.004|147.74|4.58|3.1|0.02|0
10452898|1.0|0.001|23.2|1.23|2.28|0.02|0
10452960|1.0|0.001|188.62|5.74|3.22|0.02|0
10453009|0.977|0.042|248.85|14.79|3.33|0.03|0
10453392|0.755|0.412|110.46|4.99|2.98|0.02|0M
10453652|1.0|0.001|43.05|1.42|2.54|0.01|0
10453946|1.0|0.001|29.12|1.59|2.39|0.02|0
10453983|0.993|0.027|6.13|0.28|1.66|0.02|0
10454872|1.0|0.001|38.47|2.39|2.51|0.03|0
10454887|1.0|0.001|34.37|1.56|2.45|0.02|0
10456555|1.0|0.001|58.54|2.4|2.68|0.02|0
10457016|1.0|0.001|31.88|1.99|2.42|0.03|0
10459696|1.0|0.001|61.04|2.2|2.7|0.02|0
10459794|1.0|0.001|46.99|1.36|2.59|0.01|0
10459798|1.0|0.001|42.3|1.27|2.55|0.02|0
10459809|1.0|0.001|42.01|1.22|2.53|0.01|0
10459817|1.0|0.001|34.38|1.48|2.46|0.02|0
10459923|1.0|0.001|31.38|1.31|2.42|0.02|0
10460020|1.0|0.001|39.82|1.28|2.53|0.02|0
10460225|1.0|0.001|137.03|4.27|3.07|0.02|0
10460243|1.0|0.001|31.33|1.66|2.42|0.02|0
10460324|1.0|0.001|25.42|1.3|2.32|0.02|0
10460723|1.0|0.001|24.09|1.0|2.31|0.02|0
10461221|0.792|0.296|10.8|0.91|1.92|0.04|0
10461323|-99.0|-99.0|93.5|5.28|2.89|0.02|0
10461347|1.0|0.001|32.99|2.18|2.42|0.03|0
10461757|1.0|0.001|25.26|1.65|2.33|0.03|0
10462800|1.0|0.001|119.12|3.45|3.01|0.01|0
10462915|0.894|0.194|146.72|7.25|3.09|0.02|0
10463137|1.0|0.001|29.34|1.49|2.4|0.02|0
10463355|0.917|0.33|27.39|2.92|2.35|0.05|1
10463605|1.0|0.001|49.77|1.51|2.62|0.02|0
10463945|0.999|0.003|21.03|1.34|2.23|0.03|0
10464258|0.998|0.004|207.62|6.63|3.25|0.02|0
10464837|1.0|0.001|40.91|1.18|2.54|0.01|0
10467388|1.0|0.001|28.88|1.77|2.39|0.03|0
10467510|1.0|0.001|32.77|1.47|2.43|0.02|0
10467570|1.0|0.001|30.3|1.56|2.39|0.02|0
10467744|0.866|0.197|194.28|7.73|3.22|0.02|0
10467881|1.0|0.001|34.89|2.14|2.46|0.03|0
10468139|1.0|0.002|158.87|5.07|3.13|0.02|0
10468225|1.0|0.002|114.9|3.44|2.98|0.02|0
10468528|1.0|0.001|27.07|2.09|2.36|0.03|0
10468686|1.0|0.001|39.21|1.23|2.52|0.02|0
10468689|1.0|0.001|33.12|1.31|2.45|0.02|0
10468896|1.0|0.001|41.42|1.24|2.52|0.02|0
10469022|1.0|0.001|34.99|1.35|2.46|0.02|0
10469258|-99.0|-99.0|7.62|0.55|1.81|0.03|0
10469868|1.0|0.001|38.47|1.26|2.53|0.02|0
10469976|1.0|0.001|53.34|2.24|2.65|0.02|0
10470634|1.0|0.001|35.18|1.59|2.47|0.02|0
10471148|1.0|0.001|58.17|2.05|2.68|0.02|0
10471226|1.0|0.001|35.18|1.07|2.48|0.02|0
10471628|1.0|0.001|91.78|2.71|2.88|0.01|0
10471973|0.998|0.005|214.4|7.2|3.27|0.02|0
10472091|0.951|0.1|200.36|7.24|3.25|0.02|0
10472318|1.0|0.001|142.85|4.18|3.08|0.01|0
10472566|1.0|0.001|37.8|1.22|2.51|0.02|0
10472713|0.997|0.008|230.75|17.54|3.28|0.03|0
10472755|1.0|0.001|125.94|3.74|3.03|0.01|0
10472971|0.944|0.171|14.06|1.05|2.04|0.03|0
10473049|-99.0|-99.0|114.13|23.12|2.99|0.09|2
10473363|1.0|0.001|54.16|1.61|2.64|0.01|0
10473692|1.0|0.001|91.81|3.19|2.89|0.02|0
10474071|1.0|0.001|93.2|2.93|2.9|0.02|0
10477607|1.0|0.001|34.2|1.16|2.47|0.02|1
10477733|1.0|0.001|185.28|5.72|3.2|0.02|0
10477762|1.0|0.001|32.77|1.33|2.44|0.02|0
10480323|1.0|0.001|73.3|2.24|2.79|0.02|0
10480399|1.0|0.001|34.65|1.19|2.46|0.02|0
10480494|1.0|0.001|21.24|0.75|2.24|0.02|0
10480536|0.92|0.229|135.82|23.22|3.07|0.07|0
10480567|1.0|0.001|96.54|2.88|2.91|0.02|0
10480799|1.0|0.001|31.41|1.44|2.43|0.02|0
10480806|1.0|0.001|71.55|2.52|2.77|0.02|0
10480861|1.0|0.001|41.09|2.07|2.53|0.02|0
10481251|0.999|0.004|180.8|5.58|3.19|0.02|0
10481317|0.631|0.453|38.27|10.96|2.54|0.12|2M
10481365|1.0|0.001|44.86|1.43|2.59|0.02|0
10482001|1.0|0.001|58.39|1.85|2.69|0.02|0
10482198|1.0|0.001|31.6|1.55|2.41|0.02|0
10482211|0.995|0.01|240.98|7.97|3.31|0.02|0
10482239|1.0|0.001|8.12|0.43|1.82|0.02|0
10482521|1.0|0.001|32.3|1.1|2.42|0.02|0
10482598|1.0|0.001|10.08|0.5|1.92|0.02|0
10482713|1.0|0.001|46.52|1.4|2.58|0.01|0
10482750|1.0|0.001|33.71|1.42|2.44|0.02|0
10483180|1.0|0.001|39.98|1.24|2.52|0.01|0
10483504|1.0|0.001|103.63|3.45|2.95|0.02|0
10483521|0.713|0.292|128.24|19.41|3.07|0.07|1
10483530|1.0|0.001|33.04|1.33|2.44|0.02|2
10483606|1.0|0.001|60.56|1.79|2.7|0.01|0
10483942|-99.0|-99.0|6.02|0.22|-99.0|-99.0|2
10484121|1.0|0.001|34.14|1.22|2.47|0.02|0
10484140|1.0|0.001|31.22|1.46|2.4|0.02|0
10484679|0.777|0.359|11.39|0.93|1.95|0.04|0
10485520|1.0|0.001|27.84|1.21|2.37|0.02|0
10485557|1.0|0.001|51.68|1.52|2.61|0.01|0
10485765|1.0|0.001|64.49|2.08|2.73|0.02|0
10485923|1.0|0.001|25.97|1.46|2.34|0.02|0
10487556|0.981|0.105|21.69|1.08|2.24|0.02|0
10487616|1.0|0.001|28.61|1.47|2.38|0.02|0
10487648|0.995|0.015|16.27|1.01|2.1|0.03|0
10487854|1.0|0.001|46.91|1.3|2.58|0.01|0
10487866|1.0|0.002|46.3|1.44|2.61|0.02|1
10487973|1.0|0.001|58.74|1.77|2.69|0.02|0
10488066|1.0|0.001|26.03|1.1|2.33|0.02|0
10488243|1.0|0.001|34.15|1.85|2.46|0.02|0
10488463|1.0|0.001|35.35|1.33|2.47|0.02|0
10488527|1.0|0.001|36.37|1.25|2.5|0.02|0
10488698|0.967|0.112|228.0|7.86|3.29|0.02|0
10489017|1.0|0.001|38.32|1.57|2.5|0.02|0
10489073|1.0|0.001|33.58|1.47|2.45|0.02|0
10489092|1.0|0.001|32.6|1.27|2.45|0.02|0
10489108|1.0|0.001|32.33|1.96|2.43|0.03|0
10489244|1.0|0.001|24.55|1.8|2.3|0.03|0
10489340|1.0|0.001|42.03|1.33|2.54|0.01|0
10489370|-99.0|-99.0|57.47|5.66|2.68|0.04|2
10489417|1.0|0.001|33.74|1.25|2.45|0.02|0
10489877|1.0|0.001|32.37|1.26|2.43|0.02|0
10489909|1.0|0.001|24.96|1.23|2.32|0.02|0
10489998|1.0|0.001|58.14|1.71|2.69|0.01|0
10491544|1.0|0.002|103.13|3.42|2.94|0.02|2
10492011|1.0|0.001|36.19|1.24|2.48|0.02|0
10492041|1.0|0.001|45.22|1.37|2.57|0.02|0
10492224|1.0|0.001|39.6|1.28|2.51|0.01|0
10492412|0.997|0.011|146.74|5.02|3.08|0.02|0
10492468|1.0|0.001|31.6|1.23|2.41|0.02|0
10492714|0.877|0.16|238.1|32.1|3.3|0.06|0
10493253|1.0|0.001|29.68|1.88|2.39|0.03|0
10513061|1.0|0.001|40.0|1.25|2.52|0.02|0
10513080|1.0|0.002|125.5|3.63|3.02|0.01|0
10513120|1.0|0.001|62.04|1.73|2.71|0.01|0
10513837|1.0|0.001|195.73|6.45|3.21|0.01|0
10513892|1.0|0.001|36.25|1.37|2.49|0.02|0
10514427|1.0|0.001|31.36|1.88|2.43|0.03|0
10514458|1.0|0.001|10.02|0.42|1.89|0.02|0
10514732|1.0|0.001|27.38|1.59|2.37|0.03|0
10514897|1.0|0.001|60.02|1.94|2.71|0.02|0
10515651|1.0|0.001|158.87|5.02|3.12|0.01|0
10515929|1.0|0.001|35.74|1.1|2.48|0.02|0
10515966|1.0|0.001|33.62|1.49|2.45|0.02|0
10517078|1.0|0.001|32.02|1.3|2.43|0.02|0
10517309|0.988|0.037|12.81|0.73|2.0|0.03|0
10517360|0.999|0.003|196.1|6.19|3.23|0.02|0
10517488|1.0|0.001|24.66|0.93|2.32|0.02|0
10517832|1.0|0.001|33.2|1.67|2.46|0.02|0
10518207|0.972|0.06|204.4|6.53|3.24|0.02|0
10518222|1.0|0.001|37.27|1.75|2.5|0.02|0
10518427|1.0|0.001|27.77|1.27|2.36|0.02|0
10518470|0.789|0.194|7.64|0.58|1.76|0.03|0
10521711|1.0|0.001|137.76|4.17|3.07|0.02|0
10521791|0.966|0.038|187.11|46.01|3.21|0.11|0
10522084|1.0|0.001|46.0|1.69|2.58|0.02|0
10522111|1.0|0.001|25.52|1.55|2.34|0.03|0
10522368|1.0|0.001|34.66|2.22|2.45|0.03|0
10524715|1.0|0.001|64.98|2.17|2.74|0.02|0
10524770|1.0|0.001|28.59|1.12|2.38|0.02|0
10524894|1.0|0.001|109.09|3.18|2.97|0.01|0
10525092|0.941|0.103|10.4|0.77|1.91|0.03|0
10525159|1.0|0.001|51.71|1.46|2.64|0.01|0
10525205|1.0|0.001|35.08|1.61|2.46|0.02|0
10525282|1.0|0.001|30.72|1.75|2.41|0.03|0
10525439|1.0|0.001|28.24|1.54|2.37|0.02|0
10525475|1.0|0.001|37.38|1.76|2.49|0.02|0
10525595|1.0|0.001|118.99|3.6|3.0|0.02|0
10525657|1.0|0.001|30.85|1.52|2.41|0.02|0
10525662|0.709|0.275|5.61|0.39|1.63|0.03|0
10525946|1.0|0.002|208.98|6.58|3.24|0.01|0
10525987|1.0|0.001|32.74|1.2|2.44|0.02|0
10526356|0.999|0.003|19.45|1.11|2.19|0.03|0
10526684|0.737|0.441|18.88|0.88|2.21|0.02|0M
10526837|1.0|0.001|51.4|1.49|2.64|0.01|0
10527661|1.0|0.001|30.3|1.78|2.42|0.03|0
10527754|1.0|0.001|60.11|1.95|2.69|0.02|0
10527889|1.0|0.001|47.9|1.42|2.6|0.01|0
10528339|1.0|0.001|31.59|1.22|2.41|0.02|0
10528911|1.0|0.001|34.11|1.49|2.45|0.02|0
10528917|1.0|0.002|77.31|2.29|2.82|0.01|0
10529006|1.0|0.001|48.62|1.33|2.6|0.01|0
10529104|1.0|0.001|44.87|1.4|2.58|0.02|0
10529640|1.0|0.001|46.41|1.53|2.58|0.01|0
10532670|1.0|0.001|52.46|1.41|2.63|0.01|0
10532751|1.0|0.001|101.07|3.37|2.94|0.02|0
10532847|0.914|0.252|11.59|0.97|1.94|0.04|0
10533249|1.0|0.001|45.31|1.46|2.58|0.02|0
10533369|1.0|0.001|41.57|1.53|2.54|0.02|0
10534340|1.0|0.002|137.91|4.08|3.07|0.01|0
10534377|1.0|0.001|38.41|1.69|2.52|0.02|0
10534485|0.997|0.014|16.69|0.95|2.13|0.03|0
10534826|1.0|0.001|25.31|1.12|2.31|0.02|0
10534891|1.0|0.001|54.75|1.6|2.67|0.01|0
10535457|1.0|0.001|40.75|1.71|2.52|0.02|0
10535494|1.0|0.001|37.16|2.81|2.47|0.03|0
10535803|1.0|0.001|31.58|3.4|2.42|0.05|0
10536035|1.0|0.002|8.11|0.29|1.82|0.02|0
10537243|1.0|0.001|31.02|1.5|2.42|0.02|0
10537376|1.0|0.001|29.63|1.45|2.4|0.02|0
10537381|0.986|0.067|41.77|7.08|2.56|0.07|1
10537708|1.0|0.001|21.46|1.11|2.25|0.02|0
10537820|1.0|0.001|156.94|4.96|3.11|0.01|0
10538796|0.853|0.269|172.13|14.15|3.16|0.04|0
10544592|1.0|0.001|33.47|1.51|2.45|0.02|0
10544941|1.0|0.001|32.37|1.24|2.44|0.02|0
10545034|1.0|0.001|22.6|1.3|2.27|0.03|0
10545081|1.0|0.001|23.51|0.83|2.28|0.02|0
10545089|1.0|0.001|124.86|3.72|3.01|0.01|0
10545145|0.634|0.387|64.65|12.07|2.77|0.08|1M
10545152|1.0|0.001|31.28|1.45|2.41|0.02|0
10545353|0.999|0.006|39.57|1.69|2.57|0.02|2
10545724|0.697|0.351|186.45|11.05|3.2|0.03|2M
10545904|1.0|0.001|24.54|1.23|2.3|0.02|2
10546010|0.998|0.012|108.9|3.23|2.98|0.01|0
10546119|1.0|0.001|29.51|1.52|2.4|0.02|2
10546245|0.981|0.038|212.73|23.54|3.27|0.05|0
10546305|1.0|0.001|42.91|1.23|2.56|0.01|0
10546497|1.0|0.001|17.95|0.72|2.16|0.02|0
10546542|1.0|0.001|36.64|1.04|2.5|0.01|0
10546544|1.0|0.001|36.88|1.16|2.5|0.02|0
10546730|1.0|0.001|36.47|1.23|2.49|0.02|0
10546977|1.0|0.001|43.52|1.46|2.56|0.02|0
10547065|1.0|0.001|38.67|1.56|2.52|0.02|0
10547370|1.0|0.001|40.12|1.17|2.51|0.01|0
10547418|1.0|0.001|35.07|1.16|2.47|0.02|0
10547575|1.0|0.001|62.05|1.78|2.7|0.01|0
10547684|1.0|0.001|39.21|2.02|2.5|0.02|0
10547735|1.0|0.001|46.56|1.25|2.6|0.01|0
10547905|1.0|0.001|132.84|4.16|3.05|0.01|0
10548114|0.998|0.006|5.86|0.25|1.65|0.02|0
10548201|1.0|0.001|60.75|1.88|2.7|0.01|0
10548319|0.997|0.005|226.44|7.9|3.28|0.02|0
10548461|0.734|0.312|220.43|27.33|3.28|0.05|0
10548741|1.0|0.001|69.58|2.09|2.76|0.01|0
10549567|1.0|0.002|178.16|5.43|3.18|0.02|0
10549650|1.0|0.001|32.04|1.31|2.42|0.02|0
10549732|1.0|0.001|48.32|1.35|2.59|0.01|0
10549925|0.948|0.172|150.16|5.13|3.11|0.02|0
10550140|1.0|0.001|52.05|1.39|2.64|0.01|0
10550170|1.0|0.001|63.15|1.89|2.71|0.01|0
10550359|1.0|0.001|28.39|1.79|2.37|0.03|0
10550429|1.0|0.001|134.9|4.1|3.06|0.02|0
10550552|1.0|0.001|13.46|0.53|2.04|0.02|0
10551265|1.0|0.001|52.74|1.56|2.65|0.01|0
10551313|1.0|0.001|32.59|1.35|2.43|0.02|0
10551453|1.0|0.003|34.99|1.0|2.47|0.01|0
10552097|0.984|0.088|5.6|0.25|1.63|0.02|0
10552202|1.0|0.001|38.62|1.35|2.51|0.02|0
10552382|1.0|0.001|39.38|1.17|2.52|0.01|0
10552441|0.943|0.139|13.58|1.02|2.03|0.03|0
10552527|1.0|0.001|48.57|1.45|2.6|0.01|0
10552614|1.0|0.001|43.64|1.56|2.57|0.02|0
10552929|1.0|0.001|43.07|1.46|2.55|0.02|0
10552972|1.0|0.001|179.43|5.46|3.19|0.02|0
10553195|1.0|0.001|31.67|1.3|2.42|0.02|0
10553204|1.0|0.001|53.26|1.44|2.65|0.01|0
10553525|0.992|0.043|74.41|2.82|2.78|0.02|0
10553815|0.96|0.059|174.32|6.42|3.18|0.02|0
10553827|1.0|0.001|32.12|1.22|2.43|0.02|0
10553844|1.0|0.001|59.28|1.72|2.69|0.01|2
10553939|1.0|0.001|52.0|1.46|2.64|0.01|0
10553971|1.0|0.001|47.24|1.39|2.6|0.01|0
10554179|1.0|0.001|30.84|2.24|2.42|0.03|0
10555025|1.0|0.001|46.06|1.29|2.58|0.01|0
10555072|0.998|0.008|11.59|0.5|1.96|0.02|0
10555186|1.0|0.001|160.86|4.82|3.13|0.02|0
10555373|0.99|0.013|155.18|6.76|3.12|0.02|0
10555560|1.0|0.003|20.54|0.73|2.23|0.02|0
10555618|1.0|0.001|29.94|1.73|2.4|0.03|0
10555644|0.977|0.045|271.17|20.86|3.36|0.03|0
10555813|1.0|0.001|44.45|1.31|2.58|0.01|0
10556342|0.847|0.353|73.47|2.58|2.83|0.02|2
10556418|1.0|0.001|28.31|1.21|2.38|0.02|0
10556924|1.0|0.001|160.43|5.05|3.13|0.02|0
10557598|0.958|0.098|238.73|15.31|3.31|0.03|0
10578748|0.752|0.43|215.48|7.38|3.27|0.02|0M
10578839|0.965|0.054|251.97|20.92|3.33|0.04|0
10579765|1.0|0.001|124.83|3.69|3.02|0.01|0
10580260|0.996|0.017|152.04|4.8|3.11|0.02|0
10581491|1.0|0.002|226.9|7.05|3.27|0.01|0
10582841|1.0|0.001|29.03|1.68|2.39|0.03|0
10583116|1.0|0.001|42.8|1.81|2.55|0.02|0
10583857|1.0|0.001|41.61|1.46|2.53|0.02|0
10583963|1.0|0.002|133.7|4.09|3.05|0.02|0
10585852|0.985|0.025|205.01|12.37|3.24|0.03|0
10585937|1.0|0.001|56.54|1.72|2.68|0.02|0
10586902|1.0|0.001|46.09|1.37|2.59|0.02|0
10587122|1.0|0.001|37.75|1.67|2.49|0.02|0
10587201|0.999|0.003|194.2|6.3|3.22|0.02|0
10587702|1.0|0.001|46.41|1.4|2.58|0.02|0
10590005|1.0|0.001|104.35|3.21|2.94|0.02|0
10590582|1.0|0.001|59.25|1.84|2.7|0.02|0
10590641|1.0|0.001|35.77|1.96|2.46|0.02|0
10590683|1.0|0.001|28.51|1.79|2.38|0.03|0
10590779|0.996|0.024|5.0|0.27|1.58|0.02|0
10591093|1.0|0.001|161.74|4.84|3.14|0.02|0
10591169|0.996|0.005|220.47|7.3|3.27|0.02|0
10591797|0.922|0.305|27.12|2.2|2.4|0.04|2
10591886|1.0|0.001|95.26|2.89|2.92|0.02|0
10592249|1.0|0.001|35.52|1.52|2.47|0.02|0
10592335|1.0|0.001|51.15|1.54|2.63|0.01|2
10592678|1.0|0.001|43.89|1.8|2.56|0.02|0
10592802|1.0|0.001|28.76|2.28|2.39|0.04|0
10592924|1.0|0.001|50.06|2.51|2.63|0.02|0
10593078|1.0|0.002|204.01|6.3|3.24|0.02|0
10593088|1.0|0.001|74.2|2.19|2.79|0.01|0
10593779|1.0|0.001|8.43|0.59|1.8|0.03|0
10593799|1.0|0.001|166.01|5.06|3.15|0.02|0
10596539|1.0|0.001|34.92|1.52|2.47|0.02|0
10596563|1.0|0.001|26.71|1.64|2.35|0.03|0
10597164|0.968|0.086|146.18|50.19|3.11|0.15|0
10597307|1.0|0.001|62.04|2.11|2.73|0.02|0
10597648|1.0|0.001|33.97|1.39|2.43|0.02|0
10598163|1.0|0.001|32.19|1.16|2.44|0.02|0
10598507|1.0|0.001|34.41|1.83|2.46|0.02|0
10598558|1.0|0.001|44.71|1.99|2.58|0.02|0
10598572|0.986|0.032|191.81|17.78|3.22|0.04|0
10599101|1.0|0.001|70.15|2.07|2.76|0.01|0
10599712|1.0|0.001|35.18|1.38|2.47|0.02|0
10599977|1.0|0.002|189.54|5.74|3.2|0.02|0
10600127|1.0|0.001|34.16|1.39|2.45|0.02|0
10600807|1.0|0.001|59.94|2.25|2.71|0.02|0
10600855|0.549|0.409|219.66|19.81|3.27|0.04|0M
10600926|1.0|0.001|29.38|1.75|2.4|0.03|0
10601155|1.0|0.001|32.78|1.23|2.44|0.02|0
10601452|1.0|0.001|31.89|1.42|2.43|0.02|0
10601681|1.0|0.001|42.87|2.18|2.54|0.02|0
10602015|1.0|0.001|185.18|17.8|3.19|0.04|0
10602372|1.0|0.001|94.43|2.85|2.89|0.01|0
10602374|1.0|0.001|37.25|1.57|2.49|0.02|0
10602976|1.0|0.001|34.73|1.75|2.46|0.02|0
10603170|1.0|0.001|41.65|1.49|2.54|0.02|0
10603429|0.923|0.277|49.29|13.42|2.65|0.12|1
10603438|1.0|0.001|31.26|1.42|2.4|0.02|0
10603547|1.0|0.001|58.79|1.65|2.7|0.01|0
10603861|1.0|0.001|32.99|1.6|2.44|0.02|0
10603958|1.0|0.001|31.72|1.84|2.42|0.03|0
10604021|0.989|0.027|27.04|2.23|2.37|0.04|2
10604054|1.0|0.001|60.87|1.97|2.7|0.02|0
10604255|1.0|0.001|31.18|2.12|2.41|0.03|0
10604435|1.0|0.001|61.23|2.05|2.7|0.02|0
10604460|1.0|0.001|29.59|1.98|2.38|0.03|0
10604509|0.978|0.088|80.39|2.54|2.84|0.02|2
10604605|1.0|0.001|46.69|1.33|2.6|0.01|0
10604941|1.0|0.001|60.59|1.7|2.7|0.01|2
10605155|1.0|0.001|95.93|2.97|2.92|0.02|0
10609343|1.0|0.001|33.53|1.26|2.44|0.02|0
10609452|1.0|0.001|34.58|1.09|2.47|0.02|0
10610250|1.0|0.001|150.69|4.32|3.1|0.01|0
10610275|1.0|0.001|23.1|0.86|2.27|0.02|0
10610644|1.0|0.001|32.88|1.28|2.44|0.02|0
10610653|0.834|0.46|40.55|6.92|2.54|0.07|0
10610707|1.0|0.001|33.9|1.29|2.45|0.02|0
10610825|1.0|0.001|23.61|0.96|2.29|0.02|0
10610946|1.0|0.001|27.44|1.1|2.35|0.02|0
10611084|1.0|0.001|45.3|1.4|2.57|0.01|0
10611256|1.0|0.001|32.58|1.19|2.42|0.02|0
10611258|-99.0|-99.0|34.5|1.74|-99.0|-99.0|2
10611263|1.0|0.001|138.87|4.1|3.06|0.01|0
10611309|1.0|0.001|30.68|1.2|2.41|0.02|0
10611320|1.0|0.001|32.38|1.2|2.44|0.02|0
10612112|1.0|0.001|32.4|1.15|2.44|0.02|0
10612549|1.0|0.001|33.53|1.17|2.46|0.02|0
10613106|1.0|0.001|32.1|1.58|2.43|0.02|0
10613112|1.0|0.001|47.19|1.39|2.61|0.01|2
10613451|0.999|0.003|31.93|3.59|2.42|0.05|0
10613466|1.0|0.001|36.41|1.36|2.47|0.02|0
10613561|0.999|0.002|186.38|5.93|3.2|0.02|0
10613727|1.0|0.001|43.46|1.21|2.57|0.01|0
10613739|1.0|0.001|38.02|1.2|2.51|0.02|0
10613792|1.0|0.002|40.12|1.61|2.53|0.02|2
10614000|1.0|0.001|28.22|1.61|2.36|0.03|0
10614003|1.0|0.001|131.54|3.89|3.04|0.01|0
10614012|1.0|0.001|75.73|3.2|2.81|0.02|0
10614190|1.0|0.001|51.96|1.89|2.64|0.02|0
10614323|1.0|0.001|32.25|1.54|2.44|0.02|0
10614382|1.0|0.001|96.53|2.94|2.92|0.02|0
10614452|1.0|0.001|62.75|1.92|2.73|0.02|0
10614461|1.0|0.001|41.89|1.22|2.55|0.01|0
10614466|0.941|0.2|50.12|2.13|2.62|0.02|0
10614602|1.0|0.001|18.94|0.89|2.19|0.02|0
10614613|0.999|0.005|68.88|2.7|2.76|0.02|0
10614707|1.0|0.001|31.63|1.45|2.43|0.02|0
10615249|1.0|0.001|32.87|1.96|2.43|0.03|0
10615356|1.0|0.001|37.86|1.37|2.5|0.02|0
10616012|1.0|0.001|37.28|1.95|2.48|0.02|0
10616057|1.0|0.001|121.6|3.58|3.01|0.01|0
10616168|0.961|0.213|34.9|1.71|2.48|0.02|0
10616364|1.0|0.001|103.65|3.35|2.94|0.01|0
10616687|1.0|0.001|39.31|1.21|2.51|0.01|0
10616922|1.0|0.001|87.08|2.51|2.87|0.01|0
10617209|1.0|0.001|45.97|1.53|2.59|0.02|0
10618005|1.0|0.001|31.26|1.55|2.42|0.02|0
10618251|1.0|0.001|50.31|1.52|2.62|0.01|0
10619176|0.999|0.003|6.18|0.22|1.68|0.02|0
10619191|1.0|0.001|40.74|1.38|2.53|0.02|0
10619328|0.855|0.236|54.19|19.17|2.67|0.15|2
10619398|1.0|0.001|48.05|1.36|2.61|0.01|0
10620267|1.0|0.001|34.75|1.78|2.47|0.02|0
10620363|0.873|0.282|12.63|0.85|1.99|0.03|0
10620805|0.536|0.427|212.17|17.67|3.26|0.04|0M
10621317|0.984|0.035|11.41|0.62|1.95|0.02|0
10621713|1.0|0.003|33.97|1.31|2.46|0.02|0
10621821|1.0|0.001|33.62|1.33|2.44|0.02|0
10622477|0.881|0.333|224.86|7.8|3.28|0.02|0
10643786|0.996|0.01|200.29|7.03|3.23|0.02|0
10643913|1.0|0.001|41.6|1.25|2.54|0.02|0
10644029|1.0|0.001|30.07|1.51|2.39|0.02|0
10645209|1.0|0.001|197.57|6.32|3.22|0.01|0
10646720|0.587|0.521|84.29|15.66|2.86|0.08|2M
10647243|1.0|0.001|39.86|1.29|2.51|0.01|0
10647267|1.0|0.001|40.17|1.3|2.53|0.02|0
10647393|0.994|0.015|212.05|6.91|3.25|0.02|0
10647684|1.0|0.001|31.13|1.61|2.42|0.02|0
10647686|1.0|0.001|33.13|1.45|2.48|0.02|1
10649051|1.0|0.001|50.81|1.44|2.62|0.01|0
10649096|1.0|0.001|25.75|1.71|2.32|0.03|0
10649735|1.0|0.001|13.17|0.52|2.02|0.02|0
10649815|0.999|0.003|152.17|4.57|3.11|0.02|2
10651320|1.0|0.001|28.99|2.32|2.39|0.04|0
10651398|1.0|0.001|24.46|1.59|2.32|0.03|0
10651578|1.0|0.001|30.36|1.68|2.41|0.03|0
10651646|1.0|0.001|83.48|2.33|2.85|0.01|0
10651991|1.0|0.001|31.55|1.55|2.42|0.02|0
10652469|1.0|0.001|49.47|1.49|2.61|0.02|0
10653141|1.0|0.001|9.77|0.53|1.89|0.02|0
10653194|1.0|0.001|30.92|1.8|2.4|0.03|0
10653200|1.0|0.001|40.03|1.3|2.52|0.02|0
10653383|1.0|0.001|39.86|1.71|2.52|0.02|0
10656124|1.0|0.001|10.79|0.7|1.93|0.03|0
10656270|0.999|0.003|263.35|11.23|3.35|0.02|0
10656536|1.0|0.001|31.33|2.56|2.41|0.04|0
10656607|0.982|0.036|127.49|5.08|3.03|0.02|0
10656842|1.0|0.001|123.1|3.53|3.0|0.01|0
10656884|1.0|0.001|16.11|0.61|2.12|0.02|0
10657478|1.0|0.001|44.93|1.32|2.58|0.01|0
10657617|1.0|0.001|132.26|4.33|3.05|0.02|0
10657633|1.0|0.001|45.51|1.54|2.58|0.02|0
10657932|1.0|0.001|33.1|1.29|2.44|0.02|2
10658251|1.0|0.001|35.87|2.21|2.46|0.03|0
10658326|1.0|0.001|88.55|2.48|2.88|0.01|0
10658641|1.0|0.001|88.28|2.41|2.86|0.01|0
10658699|1.0|0.002|100.91|2.97|2.93|0.01|0
10658726|1.0|0.001|98.66|2.9|2.92|0.01|0
10658735|0.994|0.009|232.62|7.98|3.3|0.02|0
10659100|1.0|0.001|29.83|2.51|2.39|0.04|0
10659422|0.893|0.209|165.96|26.52|3.17|0.07|0
10659688|-99.0|-99.0|26.87|2.1|-99.0|-99.0|2
10659842|1.0|0.001|75.49|2.4|2.81|0.02|0
10661761|1.0|0.001|112.72|3.25|2.99|0.01|0
10662321|1.0|0.001|32.46|1.34|2.44|0.02|0
10662335|1.0|0.001|75.19|2.19|2.81|0.01|0
10662595|1.0|0.001|157.89|5.05|3.12|0.01|0
10662603|1.0|0.001|11.58|1.07|1.97|0.04|0
10662618|1.0|0.001|28.77|1.73|2.37|0.03|0
10663042|1.0|0.001|107.15|3.83|2.96|0.02|0
10663785|1.0|0.001|82.16|2.4|2.83|0.01|0
10664052|0.999|0.006|30.16|1.24|2.41|0.02|2
10664514|1.0|0.001|32.12|1.49|2.43|0.02|0
10664737|1.0|0.001|32.88|1.76|2.44|0.02|0
10665098|0.999|0.003|253.58|10.39|3.34|0.02|0
10665151|0.701|0.505|55.02|10.33|2.66|0.08|1M
10665157|1.0|0.001|38.35|1.55|2.53|0.02|0
10665179|1.0|0.001|31.77|2.39|2.41|0.03|0
10665183|1.0|0.001|31.21|1.44|2.41|0.02|0
10665518|1.0|0.001|34.38|1.34|2.45|0.02|0
10665546|1.0|0.001|62.24|1.81|2.71|0.01|0
10665652|1.0|0.001|44.59|1.3|2.58|0.01|2
10665707|1.0|0.002|180.64|5.27|3.18|0.01|0
10665756|1.0|0.001|31.3|1.56|2.41|0.02|0
10665852|1.0|0.001|35.72|1.2|2.48|0.02|0
10666453|0.847|0.266|198.44|10.09|3.22|0.02|0
10666682|1.0|0.002|98.95|2.8|2.93|0.01|0
10666747|1.0|0.001|40.64|1.12|2.54|0.01|0
10666932|1.0|0.001|35.56|1.53|2.47|0.02|0
10667309|1.0|0.001|22.3|1.15|2.26|0.02|0
10667545|1.0|0.001|100.7|2.82|2.93|0.01|0
10667811|0.614|0.565|9.09|0.31|1.92|0.02|1M
10667832|0.996|0.007|10.95|0.84|1.94|0.03|0
10667886|1.0|0.001|33.36|1.47|2.44|0.02|0
10667966|1.0|0.001|30.66|1.51|2.42|0.02|0
10668065|1.0|0.001|139.3|4.12|3.07|0.01|0
10668145|0.999|0.004|46.27|1.66|2.58|0.02|0
10668310|1.0|0.001|31.73|1.4|2.43|0.02|0
10668443|1.0|0.002|127.42|4.58|3.02|0.02|0
10668565|1.0|0.001|28.82|1.56|2.37|0.02|0
10668914|1.0|0.002|190.57|6.4|3.21|0.02|0
10669123|1.0|0.001|33.51|1.85|2.45|0.03|0
10669234|1.0|0.001|67.98|2.26|2.74|0.02|0
10669568|1.0|0.001|43.85|1.41|2.58|0.02|0
10669590|1.0|0.001|96.83|3.09|2.9|0.01|0
10669671|0.911|0.192|6.76|0.31|1.72|0.02|0
10669876|1.0|0.001|20.11|0.99|2.2|0.02|0
10670028|1.0|0.001|47.2|1.35|2.6|0.01|0
10670445|1.0|0.001|33.39|1.76|2.44|0.02|0
10670764|1.0|0.001|24.72|1.42|2.31|0.03|0
10670835|1.0|0.001|40.36|1.32|2.52|0.01|0
10670923|1.0|0.001|50.75|1.47|2.63|0.01|0
10671011|0.996|0.007|226.57|21.94|3.29|0.04|0
10671227|1.0|0.001|29.16|1.36|2.39|0.02|0
10671396|1.0|0.001|68.87|7.5|2.94|0.05|1
10671402|1.0|0.001|53.59|1.71|2.65|0.02|0
10674988|1.0|0.001|31.11|1.33|2.42|0.02|0
10675052|1.0|0.001|138.53|4.02|3.06|0.01|0
10675230|1.0|0.001|36.79|1.16|2.48|0.01|0
10675600|1.0|0.001|26.18|1.01|2.33|0.02|0
10675614|0.772|0.391|5.87|0.33|1.67|0.03|1
10675847|1.0|0.001|32.21|1.28|2.43|0.02|0
10675916|0.998|0.005|275.2|12.52|3.37|0.02|0
10675935|1.0|0.001|49.02|1.47|2.62|0.02|0
10676432|1.0|0.001|36.71|1.24|2.5|0.02|0
10677371|0.999|0.005|118.88|3.52|3.01|0.01|0
10677532|1.0|0.001|40.89|1.62|2.53|0.02|0
10677637|0.998|0.006|193.65|6.3|3.22|0.02|0
10677809|1.0|0.001|78.18|2.45|2.82|0.01|0
10677952|1.0|0.001|36.75|1.14|2.49|0.02|0
10677958|1.0|0.001|10.55|1.02|1.91|0.04|0
10678016|1.0|0.001|30.18|1.29|2.4|0.02|0
10678024|0.991|0.049|28.85|1.56|2.36|0.02|0
10678049|1.0|0.001|76.88|2.24|2.81|0.01|0
10678121|1.0|0.001|32.98|1.18|2.45|0.02|0
10678491|1.0|0.001|23.36|0.85|2.28|0.02|0
10678590|1.0|0.001|53.36|1.68|2.63|0.01|0
10678680|0.861|0.27|56.2|5.57|2.7|0.04|1
10678691|1.0|0.001|49.02|1.37|2.61|0.01|0
10678779|1.0|0.001|32.9|1.21|2.43|0.02|0
10679090|1.0|0.001|30.02|1.35|2.39|0.02|0
10679097|1.0|0.003|98.97|3.01|2.93|0.02|0
10679246|1.0|0.002|6.77|0.34|1.72|0.02|0
10679466|1.0|0.001|34.31|1.28|2.45|0.02|0
10679502|0.998|0.005|235.11|15.68|3.31|0.03|0
10679672|1.0|0.001|179.44|5.28|3.18|0.01|0
10680068|0.535|0.49|5.85|0.23|1.74|0.02|1M
10680264|1.0|0.001|75.97|2.46|2.81|0.02|0
10680268|1.0|0.001|67.52|1.9|2.76|0.01|0
10680596|0.999|0.006|171.66|5.13|3.17|0.02|0
10682183|1.0|0.001|31.8|1.5|2.43|0.02|0
10682660|1.0|0.001|36.02|1.13|2.49|0.02|0
10682761|1.0|0.001|37.17|1.21|2.5|0.02|0
10682816|1.0|0.001|46.39|1.4|2.59|0.02|0
10683016|1.0|0.001|33.07|1.59|2.44|0.02|0
10683226|0.754|0.374|43.33|12.65|2.57|0.13|0
10683330|1.0|0.001|35.32|1.24|2.47|0.02|0
10683647|1.0|0.001|34.56|1.76|2.45|0.02|0
10683738|1.0|0.001|20.98|0.91|2.22|0.02|0
10684463|1.0|0.002|24.96|1.01|2.32|0.02|0
10684584|1.0|0.001|30.74|1.08|2.41|0.02|0
10684749|1.0|0.002|169.58|5.06|3.16|0.02|0
10684837|1.0|0.001|89.31|2.66|2.89|0.02|0
10685015|1.0|0.001|58.07|1.61|2.67|0.01|0
10685068|0.997|0.005|142.37|5.54|3.09|0.02|0
10685283|1.0|0.001|43.72|1.45|2.56|0.02|0
10685892|1.0|0.001|23.05|1.67|2.27|0.03|0
10687206|1.0|0.001|31.19|1.37|2.42|0.02|0
10709049|0.999|0.002|62.77|2.54|2.7|0.02|0
10709101|0.936|0.125|10.85|0.86|1.89|0.04|0
10709102|1.0|0.001|45.87|1.28|2.58|0.01|0
10709570|1.0|0.001|31.72|1.07|2.44|0.02|0
10709676|1.0|0.001|132.75|3.93|3.05|0.01|0
10709704|1.0|0.001|33.79|1.23|2.45|0.02|0
10709799|1.0|0.001|33.97|1.63|2.43|0.02|0
10710803|0.85|0.203|9.18|0.72|1.86|0.04|0
10711145|1.0|0.001|30.69|1.45|2.4|0.02|0
10711154|1.0|0.001|45.69|1.31|2.58|0.01|0
10711484|1.0|0.001|37.9|1.52|2.51|0.02|0
10711515|0.915|0.206|98.16|3.99|2.93|0.02|2
10711731|0.676|0.465|24.15|1.05|2.31|0.02|2M
10711922|0.986|0.084|41.58|3.46|2.55|0.04|0
10712314|0.999|0.006|112.78|3.25|2.98|0.01|0
10713440|1.0|0.001|105.19|2.98|2.95|0.01|0
10713618|1.0|0.001|59.1|1.65|2.69|0.01|0
10714543|0.577|0.427|23.95|4.12|2.29|0.08|2M
10714551|0.705|0.318|26.48|3.67|2.32|0.06|2
10716261|1.0|0.001|30.7|1.4|2.41|0.02|0
10716296|1.0|0.001|32.28|1.5|2.43|0.02|0
10716676|1.0|0.001|43.29|1.33|2.55|0.02|0
10716772|1.0|0.001|52.09|1.44|2.64|0.01|0
10716853|1.0|0.001|50.21|1.62|2.62|0.01|0
10717486|1.0|0.001|31.01|1.53|2.42|0.02|0
10717638|1.0|0.001|40.47|1.19|2.51|0.01|0
10717852|0.947|0.107|186.54|35.71|3.21|0.08|0
10718491|1.0|0.001|49.16|1.35|2.61|0.01|0
10718820|1.0|0.001|32.28|1.18|2.44|0.02|0
10718832|1.0|0.001|21.28|0.92|2.23|0.02|0
10718902|1.0|0.001|28.79|1.46|2.37|0.02|0
10718978|1.0|0.001|44.99|1.63|2.58|0.02|0
10721900|1.0|0.001|35.72|1.74|2.47|0.02|0
10722067|1.0|0.001|51.73|1.57|2.63|0.01|0
10722175|1.0|0.001|112.47|3.78|2.96|0.02|0
10722295|0.909|0.12|219.09|15.54|3.28|0.03|0
10722341|0.968|0.051|239.34|15.51|3.31|0.03|0
10722949|1.0|0.001|28.77|1.56|2.39|0.02|0
10722954|1.0|0.001|57.42|1.79|2.67|0.01|0
10723339|1.0|0.001|32.53|1.44|2.44|0.02|0
10723388|1.0|0.001|27.66|1.47|2.36|0.02|0
10724027|1.0|0.001|28.39|1.53|2.37|0.02|0
10724041|1.0|0.001|31.21|1.25|2.41|0.02|0
10724193|1.0|0.001|73.67|2.27|2.79|0.01|0
10724620|1.0|0.001|43.44|1.4|2.57|0.01|0
10724735|1.0|0.001|47.92|1.33|2.59|0.01|0
10724793|1.0|0.002|168.07|5.49|3.17|0.02|0
10726810|0.691|0.457|5.02|0.72|1.59|0.06|0M
10727178|1.0|0.001|130.0|3.95|3.03|0.01|0
10727457|1.0|0.001|86.06|2.38|2.85|0.01|0
10727789|1.0|0.001|163.05|4.86|3.15|0.02|0
10727953|1.0|0.001|37.67|2.42|2.49|0.03|0
10728179|1.0|0.001|34.93|1.71|2.47|0.02|0
10728467|1.0|0.001|45.19|1.95|2.58|0.02|0
10728519|1.0|0.001|86.18|2.58|2.88|0.02|0
10728520|0.799|0.294|195.43|10.07|3.22|0.02|0
10728522|1.0|0.001|84.55|2.45|2.9|0.01|1
10728666|0.896|0.151|142.97|4.4|3.08|0.02|0
10728715|1.0|0.001|34.57|2.19|2.47|0.03|0
10728719|-99.0|-99.0|46.92|2.63|-99.0|-99.0|2
10729919|1.0|0.001|34.45|1.13|2.46|0.02|0
10730100|0.998|0.007|4.66|0.28|1.55|0.03|0
10730228|1.0|0.001|69.69|2.17|2.75|0.01|0
10731596|1.0|0.001|31.61|1.47|2.42|0.02|0
10731792|1.0|0.002|31.12|1.4|2.43|0.02|0
10732050|1.0|0.001|81.15|2.4|2.82|0.01|0
10732526|1.0|0.001|64.48|1.96|2.72|0.01|0
10732952|0.999|0.004|160.47|5.02|3.14|0.02|0
10733042|1.0|0.001|31.39|1.48|2.42|0.02|0
10733521|1.0|0.001|28.93|2.04|2.4|0.03|0
10733661|1.0|0.002|163.6|5.22|3.15|0.02|0
10733897|1.0|0.001|47.01|1.36|2.59|0.01|0
10734098|1.0|0.001|11.63|0.5|1.98|0.02|0
10734124|0.999|0.003|235.05|8.59|3.3|0.02|0
10734179|1.0|0.001|32.27|1.05|2.42|0.01|0
10734241|1.0|0.001|34.57|1.32|2.46|0.02|0
10734432|0.909|0.125|203.06|27.26|3.24|0.06|0
10734625|0.77|0.259|260.2|34.57|3.35|0.06|0
10735027|1.0|0.001|35.43|1.41|2.46|0.02|0
10735077|1.0|0.001|31.42|1.65|2.42|0.02|0
10735276|1.0|0.001|58.5|1.66|2.69|0.01|0
10735422|0.631|0.577|177.18|8.1|3.18|0.02|0M
10735519|-99.0|-99.0|85.99|7.72|2.85|0.04|0
10735926|1.0|0.001|32.12|1.67|2.44|0.02|0
10736301|1.0|0.001|67.38|2.02|2.76|0.02|0
10736390|1.0|0.001|76.58|2.84|2.81|0.02|0
10736562|1.0|0.001|45.27|1.3|2.58|0.01|0
10736591|1.0|0.004|46.59|3.28|2.58|0.03|0
10736623|0.993|0.017|254.47|16.15|3.34|0.03|0
10737052|1.0|0.001|26.97|1.08|2.35|0.02|0
10737296|0.999|0.004|179.18|5.33|3.19|0.01|0
10737307|0.997|0.008|272.25|13.92|3.37|0.02|0
10741623|0.981|0.036|10.9|0.8|1.92|0.03|0
10741713|0.976|0.05|41.63|5.16|2.53|0.05|2
10741844|1.0|0.001|40.24|1.22|2.53|0.02|0
10741932|1.0|0.001|28.22|1.4|2.38|0.02|0
10742112|1.0|0.001|60.0|1.97|2.68|0.01|0
10742189|1.0|0.001|32.23|1.34|2.43|0.02|0
10742794|1.0|0.001|29.52|1.79|2.4|0.03|0
10743033|0.59|0.351|99.89|5.09|2.93|0.02|0M
10743092|1.0|0.001|18.81|0.8|2.19|0.02|0
10743195|1.0|0.001|52.52|1.36|2.63|0.01|0
10743269|1.0|0.001|40.88|1.2|2.55|0.01|2
10743331|1.0|0.001|140.29|3.94|3.07|0.01|0
10743515|1.0|0.001|46.54|1.34|2.59|0.01|0
10743686|1.0|0.001|18.25|0.69|2.17|0.02|0
10743887|1.0|0.001|32.04|1.4|2.41|0.02|0
10743977|1.0|0.002|80.44|2.26|2.83|0.01|0
10744246|0.557|0.479|146.95|13.25|3.11|0.04|0M
10744554|0.952|0.164|216.17|7.23|3.26|0.02|0
10744641|1.0|0.001|40.14|1.23|2.52|0.01|0
10744686|1.0|0.001|32.34|1.2|2.42|0.02|0
10744820|0.869|0.18|29.22|7.89|2.43|0.12|1
10745242|0.827|0.345|9.95|0.78|1.9|0.04|0
10745554|1.0|0.002|87.51|2.7|2.87|0.01|0
10745616|1.0|0.001|30.73|1.62|2.39|0.02|0
10745775|1.0|0.001|38.07|1.81|2.5|0.02|0
10745814|1.0|0.001|31.38|1.38|2.4|0.02|0
10746111|0.989|0.016|7.38|0.6|1.75|0.04|0
10746223|0.89|0.264|290.87|16.71|3.39|0.03|0
10746265|0.999|0.004|129.07|4.11|3.04|0.02|0
10746287|1.0|0.001|30.86|1.31|2.42|0.02|0
10746881|1.0|0.001|29.95|1.66|2.41|0.03|0
10747240|1.0|0.001|33.93|1.42|2.46|0.02|0
10747862|1.0|0.001|28.82|1.55|2.37|0.02|0
10748902|1.0|0.001|18.49|0.79|2.16|0.02|0
10749112|1.0|0.001|46.2|1.29|2.59|0.01|0
10749235|1.0|0.001|39.86|1.42|2.52|0.02|0
10749722|1.0|0.001|34.15|1.3|2.46|0.02|0
10749954|1.0|0.001|33.04|1.25|2.44|0.02|0
10750173|0.899|0.325|5.47|0.47|1.63|0.04|0
10750407|0.988|0.015|243.8|16.51|3.32|0.03|0
10750644|1.0|0.001|34.65|1.69|2.47|0.02|0
10750658|1.0|0.001|34.25|1.07|2.45|0.01|0
10750730|1.0|0.001|30.97|1.41|2.4|0.02|0
10750867|1.0|0.001|32.67|1.18|2.44|0.02|0
10751031|1.0|0.001|75.78|2.35|2.8|0.02|0
10751189|1.0|0.001|45.57|1.35|2.57|0.01|0
10751237|1.0|0.001|99.63|2.93|2.92|0.01|0
10751705|1.0|0.002|83.13|2.4|2.83|0.01|0
10752337|1.0|0.001|64.63|1.87|2.74|0.01|0
10752443|1.0|0.001|30.71|1.25|2.41|0.02|0
10752913|1.0|0.002|228.44|7.38|3.27|0.01|0
10752915|1.0|0.001|42.27|1.38|2.54|0.01|0
10753840|1.0|0.001|46.38|1.41|2.57|0.01|0
10753962|1.0|0.001|102.44|3.3|2.94|0.02|0
10754090|1.0|0.001|57.97|1.68|2.67|0.01|0
10775536|1.0|0.001|23.53|1.04|2.28|0.02|0
10775621|0.929|0.206|100.72|3.75|2.93|0.02|0
10776009|1.0|0.001|79.78|2.26|2.83|0.01|0
10776256|1.0|0.001|185.06|5.57|3.19|0.01|0
10776564|1.0|0.001|33.93|1.66|2.44|0.02|0
10776711|1.0|0.001|16.87|0.75|2.13|0.02|0
10776914|0.998|0.008|7.11|0.24|1.76|0.02|0
10776997|1.0|0.001|44.74|1.3|2.58|0.01|0
10777098|1.0|0.001|41.44|1.2|2.54|0.01|0
10777660|1.0|0.002|177.39|5.17|3.18|0.01|0
10777735|0.995|0.007|231.42|7.23|3.3|0.02|0
10777816|1.0|0.001|213.18|7.13|3.25|0.02|0
10777988|1.0|0.002|141.23|4.22|3.07|0.02|0
10778969|1.0|0.001|35.87|1.35|2.47|0.02|0
10779177|0.998|0.006|208.57|20.06|3.25|0.04|0
10779537|1.0|0.001|208.44|6.31|3.24|0.01|0
10780632|0.939|0.173|178.67|14.91|3.19|0.04|0
10780670|0.589|0.477|41.25|7.49|2.56|0.08|1M
10782351|0.996|0.022|142.13|4.12|3.07|0.01|0
10782383|0.973|0.048|287.66|17.56|3.39|0.03|0
10782487|0.98|0.068|74.49|2.39|2.79|0.01|0
10782908|1.0|0.001|9.86|0.63|1.91|0.03|0
10783198|1.0|0.001|27.51|1.5|2.36|0.02|0
10784013|1.0|0.001|17.87|0.72|2.16|0.02|0
10784221|1.0|0.001|31.63|1.45|2.43|0.02|0
10784301|0.983|0.059|206.47|6.5|3.25|0.02|0
10784342|1.0|0.001|50.28|1.46|2.63|0.01|0
10784759|0.999|0.003|217.41|7.23|3.27|0.02|0
10784996|1.0|0.001|23.58|0.93|2.28|0.02|0
10785390|1.0|0.001|15.79|0.85|2.1|0.02|0
10785623|1.0|0.001|27.18|2.05|2.35|0.03|0
10788228|1.0|0.001|38.33|1.47|2.5|0.02|0
10788540|1.0|0.001|31.15|1.41|2.41|0.02|0
10788617|0.96|0.144|4.54|0.32|1.53|0.03|0
10789154|1.0|0.001|30.5|1.38|2.41|0.02|0
10789202|1.0|0.001|44.56|1.6|2.56|0.02|0
10790301|1.0|0.001|29.84|1.94|2.39|0.03|0
10790401|0.999|0.007|156.81|4.76|3.13|0.02|0
10790415|1.0|0.001|36.8|2.0|2.49|0.02|0
10790875|0.998|0.004|8.35|0.65|1.79|0.03|0
10792801|1.0|0.001|44.75|1.33|2.56|0.01|0
10792866|0.998|0.009|120.03|3.52|3.01|0.01|0
10792949|1.0|0.001|45.89|1.49|2.58|0.02|0
10793277|1.0|0.001|35.78|1.3|2.48|0.02|0
10793654|0.999|0.003|115.69|3.44|3.0|0.01|0
10793771|1.0|0.001|80.1|2.49|2.82|0.02|0
10793872|1.0|0.001|177.64|5.65|3.17|0.02|0
10793890|1.0|0.001|117.85|4.33|3.01|0.02|0
10794518|1.0|0.001|29.01|1.21|2.4|0.02|0
10794559|0.994|0.019|33.9|2.93|2.48|0.04|1
10794816|0.991|0.012|232.76|11.53|3.31|0.02|0
10794838|1.0|0.001|32.63|1.75|2.43|0.02|0
10795217|0.988|0.038|51.35|2.73|2.63|0.02|0
10796037|0.982|0.057|99.97|3.78|2.93|0.02|0
10796378|1.0|0.001|42.25|1.45|2.55|0.02|0
10796857|1.0|0.005|90.65|2.87|2.88|0.01|0
10798647|1.0|0.001|106.95|3.06|2.94|0.01|0
10799530|1.0|0.001|34.8|1.46|2.46|0.02|0
10799729|1.0|0.001|91.83|2.66|2.89|0.01|0
10800164|1.0|0.001|28.53|1.16|2.39|0.02|0
10800303|1.0|0.001|111.67|3.44|2.96|0.01|0
10800478|1.0|0.001|40.3|1.68|2.52|0.02|0
10800641|1.0|0.001|40.81|1.29|2.54|0.02|0
10800683|0.998|0.011|31.39|1.91|2.46|0.03|1
10800899|0.825|0.371|124.41|5.46|3.02|0.02|0
10800915|1.0|0.001|38.26|1.2|2.51|0.02|0
10801063|1.0|0.001|201.19|6.32|3.23|0.02|0
10801792|1.0|0.001|201.6|6.96|3.23|0.02|0
10801985|1.0|0.001|33.1|2.06|2.43|0.03|0
10802274|0.996|0.006|217.92|7.66|3.27|0.02|0
10802837|1.0|0.001|62.07|2.48|2.71|0.02|0
10802990|0.624|0.617|5.0|0.45|1.59|0.04|0M
10803040|1.0|0.001|142.72|4.48|3.07|0.01|0
10803138|1.0|0.001|98.46|3.07|2.93|0.02|0
10803148|1.0|0.001|25.23|0.95|2.32|0.02|0
10803548|1.0|0.001|19.45|0.72|2.22|0.02|0
10803557|1.0|0.001|32.57|1.08|2.44|0.02|0
10808253|0.957|0.086|10.44|0.75|1.92|0.03|0
10808345|1.0|0.001|32.22|1.25|2.42|0.02|0
10808557|1.0|0.001|40.32|1.38|2.51|0.02|0
10808648|1.0|0.001|27.4|1.14|2.36|0.02|0
10808709|1.0|0.001|41.37|1.19|2.55|0.01|0
10809272|1.0|0.002|58.03|1.88|2.7|0.02|0
10809277|1.0|0.001|33.23|1.93|2.43|0.03|0
10809293|0.999|0.002|21.82|0.95|2.25|0.02|0
10809296|0.998|0.007|148.18|4.47|3.1|0.02|0
10809457|1.0|0.001|35.67|1.36|2.47|0.02|0
10809499|1.0|0.001|28.64|1.38|2.37|0.02|0
10809888|0.999|0.002|124.66|3.89|3.02|0.02|0
10810211|1.0|0.001|40.3|1.34|2.52|0.02|0
10810628|1.0|0.001|29.05|1.57|2.4|0.02|0
10810869|1.0|0.001|34.12|1.1|2.45|0.01|0
10810905|1.0|0.001|16.42|0.62|2.14|0.02|0
10810961|1.0|0.001|41.27|1.79|2.53|0.02|0
10811720|1.0|0.001|40.32|1.46|2.54|0.02|0
10811787|0.986|0.015|217.69|7.18|3.27|0.02|0
10812837|1.0|0.001|61.15|2.44|2.72|0.02|0
10813235|0.73|0.379|98.34|4.78|2.91|0.02|0M
10813238|1.0|0.001|42.97|1.21|2.54|0.01|0
10813264|0.999|0.002|114.99|4.24|2.99|0.02|0
10813423|0.804|0.281|29.05|5.7|2.43|0.09|2
10813626|1.0|0.001|159.83|4.92|3.12|0.01|0
10813670|1.0|0.003|17.55|1.06|2.13|0.03|0
10813811|1.0|0.001|39.52|1.35|2.51|0.02|0
10813862|1.0|0.001|32.1|2.08|2.41|0.03|0
10814091|1.0|0.001|46.67|1.44|2.59|0.01|0
10815014|1.0|0.001|30.32|1.47|2.39|0.02|0
10815065|1.0|0.001|22.44|1.01|2.27|0.02|0
10815204|1.0|0.001|11.47|0.51|1.97|0.02|0
10815461|1.0|0.001|48.75|1.46|2.6|0.01|0
10815462|1.0|0.001|32.99|1.46|2.43|0.02|0
10815478|-99.0|-99.0|48.23|4.68|2.61|0.04|1
10816214|1.0|0.001|46.24|1.42|2.59|0.02|0
10816301|1.0|0.001|24.19|1.03|2.29|0.02|0
10816640|0.999|0.008|70.37|2.13|2.77|0.02|0
10816748|1.0|0.001|31.18|1.68|2.41|0.02|0
10817031|0.981|0.039|195.51|7.47|3.23|0.02|0
10817120|0.586|0.48|9.84|0.34|1.96|0.02|1M
10817319|1.0|0.001|36.23|1.22|2.48|0.02|0
10817440|0.995|0.007|191.97|8.38|3.22|0.02|0
10817647|1.0|0.001|48.65|1.45|2.6|0.01|0
10817660|1.0|0.001|50.53|1.57|2.63|0.02|0
10818265|0.994|0.031|17.75|1.37|2.16|0.03|0
10818643|0.911|0.266|223.73|7.83|3.27|0.02|0
10818765|0.998|0.005|118.91|3.48|3.0|0.01|0
10841636|1.0|0.001|31.43|1.33|2.42|0.02|0
10841730|1.0|0.001|34.77|2.95|2.45|0.04|2
10842101|1.0|0.001|31.64|1.29|2.42|0.02|0
10842231|1.0|0.001|35.39|1.43|2.46|0.02|0
10842919|0.895|0.184|181.78|22.71|3.19|0.05|0
10842929|0.997|0.007|229.34|7.32|3.29|0.02|0
10842958|1.0|0.001|31.68|1.85|2.42|0.03|0
10843181|1.0|0.001|34.86|2.15|2.45|0.03|0
10843965|1.0|0.001|34.79|1.21|2.45|0.02|0
10843982|0.989|0.019|240.6|22.38|3.31|0.04|0
10844074|0.968|0.043|217.66|9.42|3.26|0.02|0
10844170|0.782|0.405|213.2|9.0|3.27|0.02|2
10844267|1.0|0.001|91.53|2.76|2.89|0.02|0
10844288|0.976|0.028|245.96|31.18|3.33|0.06|0
10844674|1.0|0.003|68.23|1.95|2.76|0.01|0
10844895|1.0|0.001|95.84|2.77|2.91|0.01|0
10845640|0.999|0.002|249.35|14.89|3.33|0.03|0
10847321|1.0|0.001|67.75|2.17|2.75|0.02|0
10847923|1.0|0.001|31.7|1.41|2.43|0.02|0
10848611|1.0|0.002|107.29|12.25|3.01|0.05|1
10848618|1.0|0.001|27.85|1.76|2.36|0.03|0
10849000|1.0|0.001|62.75|1.85|2.71|0.01|0
10849419|1.0|0.001|48.84|1.38|2.62|0.01|0
10849424|1.0|0.001|38.23|1.47|2.52|0.02|0
10849489|1.0|0.001|18.7|0.65|2.2|0.02|0
10849499|1.0|0.001|124.73|3.86|3.03|0.02|0
10849509|1.0|0.001|39.02|1.15|2.52|0.01|0
10849541|1.0|0.001|22.13|1.02|2.25|0.02|0
10849824|0.996|0.008|196.44|6.68|3.22|0.02|0
10850084|0.996|0.009|203.38|6.55|3.24|0.02|0
10850440|0.999|0.005|226.53|6.98|3.28|0.01|0
10850644|1.0|0.001|32.12|1.33|2.44|0.02|0
10850763|0.986|0.027|274.7|22.87|3.37|0.04|0
10853817|1.0|0.001|61.42|1.87|2.7|0.01|0
10853911|0.999|0.002|186.05|5.43|3.21|0.01|0
10854117|0.596|0.343|201.16|21.82|3.24|0.05|0M
10854564|1.0|0.001|30.97|1.91|2.41|0.03|0
10854977|0.99|0.018|177.26|5.48|3.18|0.02|0
10855313|0.961|0.126|281.44|17.52|3.38|0.03|0
10855344|0.892|0.219|6.18|0.25|1.68|0.02|0
10855512|1.0|0.001|61.53|2.2|2.7|0.02|0
10857220|0.74|0.361|195.43|6.47|3.26|0.02|1
10857579|1.0|0.001|32.48|1.81|2.42|0.02|0
10857623|1.0|0.001|17.74|0.82|2.15|0.02|0
10857639|1.0|0.001|11.99|0.47|2.0|0.02|0
10857750|1.0|0.001|21.39|0.83|2.23|0.02|0
10857953|1.0|0.001|29.66|1.39|2.39|0.02|0
10858331|1.0|0.001|29.24|1.75|2.39|0.03|0
10858519|1.0|0.001|33.57|1.28|2.45|0.02|0
10858520|1.0|0.001|31.17|1.48|2.4|0.02|0
10858675|1.0|0.001|87.07|2.72|2.87|0.02|0
10858719|1.0|0.001|46.72|1.37|2.6|0.01|0
10859600|1.0|0.001|31.82|1.64|2.42|0.02|0
10859687|1.0|0.001|37.29|1.21|2.49|0.01|0
10859767|0.999|0.003|5.35|0.38|1.61|0.03|0
10859779|1.0|0.001|81.21|2.39|2.83|0.01|0
10859941|1.0|0.001|27.91|1.8|2.37|0.03|0
10859999|1.0|0.001|33.75|1.91|2.44|0.03|0
10860017|0.922|0.222|5.85|0.21|1.66|0.02|2
10860034|0.851|0.213|6.46|0.5|1.69|0.03|0
10860146|1.0|0.001|22.21|1.73|2.26|0.03|0
10860155|1.0|0.001|30.34|1.91|2.4|0.03|0
10860202|1.0|0.001|30.52|1.62|2.4|0.02|0
10861311|1.0|0.001|79.1|2.14|2.81|0.01|0
10861387|0.995|0.015|163.62|11.63|3.15|0.03|0
10861620|0.835|0.415|4.2|0.29|1.5|0.03|0
10862035|1.0|0.001|55.21|1.62|2.66|0.01|0
10862184|0.999|0.006|106.49|3.26|2.95|0.02|0
10862293|0.585|0.474|14.46|0.54|2.13|0.02|1M
10862329|0.999|0.005|124.6|3.65|3.03|0.01|0
10862496|1.0|0.001|32.1|1.3|2.44|0.02|0
10862612|0.964|0.062|7.94|0.62|1.79|0.03|0
10862691|0.997|0.009|156.09|5.09|3.13|0.02|0
10863535|1.0|0.001|9.31|0.39|1.87|0.02|0
10863834|1.0|0.001|77.97|2.54|2.81|0.01|0
10864433|1.0|0.001|13.67|0.74|2.05|0.02|0
10864656|1.0|0.002|281.77|14.07|3.37|0.02|0
10864711|1.0|0.001|44.19|1.66|2.56|0.02|0
10864755|1.0|0.001|23.92|1.34|2.28|0.02|0
10865371|0.999|0.003|8.24|0.53|1.82|0.03|0
10865652|0.615|0.436|33.96|5.48|2.48|0.07|1M
10865681|1.0|0.001|37.09|1.1|2.49|0.01|0
10866415|1.0|0.001|95.23|3.13|2.9|0.02|0
10866694|1.0|0.001|30.23|1.64|2.39|0.02|0
10866844|0.999|0.003|99.42|3.89|2.95|0.02|0
10866889|1.0|0.001|20.16|0.74|2.21|0.02|0
10872707|1.0|0.001|55.86|1.48|2.67|0.01|0
10873227|0.996|0.021|22.82|1.2|2.24|0.02|0
10873280|1.0|0.001|78.82|2.26|2.81|0.01|0
10873344|0.789|0.444|5.61|0.36|1.64|0.03|0M
10873444|1.0|0.001|62.03|2.4|2.71|0.02|0
10873513|0.85|0.327|102.55|6.48|2.94|0.03|0
10873579|1.0|0.001|31.31|1.47|2.4|0.02|0
10873826|0.987|0.102|103.09|3.75|2.94|0.02|0
10873856|0.964|0.058|234.33|8.38|3.3|0.02|0
10874337|1.0|0.001|32.22|1.18|2.42|0.02|0
10874344|1.0|0.001|22.03|0.75|2.27|0.02|0
10874582|1.0|0.001|37.6|1.73|2.51|0.02|0
10874938|1.0|0.001|31.83|1.31|2.43|0.02|0
10874987|1.0|0.001|30.94|1.22|2.42|0.02|0
10876039|1.0|0.001|31.72|1.3|2.42|0.02|0
10876156|1.0|0.001|32.78|1.13|2.44|0.02|0
10876469|1.0|0.002|24.91|1.5|2.3|0.03|0
10876635|0.999|0.003|112.76|3.37|2.98|0.02|0
10876892|0.999|0.004|163.11|5.11|3.14|0.02|0
10877286|1.0|0.001|37.07|1.38|2.5|0.02|0
10877341|0.968|0.08|114.78|3.84|2.99|0.02|0
10877448|1.0|0.001|33.75|1.29|2.45|0.02|0
10877517|1.0|0.002|58.68|2.15|2.7|0.02|0
10877915|1.0|0.001|18.51|0.73|2.18|0.02|0
10877921|1.0|0.001|33.57|1.8|2.45|0.02|0
10877960|0.938|0.136|33.16|6.24|2.47|0.08|1
10878028|0.882|0.218|104.65|18.01|2.95|0.08|0
10878084|1.0|0.001|12.43|0.61|2.0|0.02|0
10878121|1.0|0.001|12.79|0.53|2.01|0.02|0
10878583|1.0|0.001|11.22|0.47|1.96|0.02|0
10878693|1.0|0.001|68.6|2.01|2.76|0.01|0
10878816|1.0|0.001|30.48|1.23|2.41|0.02|0
10878851|1.0|0.003|37.04|2.68|2.49|0.03|0
10879372|1.0|0.001|29.85|1.97|2.39|0.03|0
10879440|1.0|0.001|33.63|1.17|2.44|0.02|0
10879742|1.0|0.001|38.18|1.25|2.48|0.01|0
10879853|1.0|0.001|29.17|1.69|2.38|0.03|0
10879976|0.671|0.363|10.12|0.59|1.9|0.03|0M
10880104|1.0|0.001|53.59|1.66|2.65|0.02|0
10880358|1.0|0.001|33.62|1.17|2.46|0.02|0
10880532|1.0|0.001|20.75|0.68|2.23|0.02|0
10880639|0.994|0.028|230.65|7.67|3.29|0.02|0
10880958|1.0|0.001|31.25|1.6|2.4|0.02|0
10881028|0.978|0.114|6.2|0.28|1.68|0.02|0
10881104|1.0|0.001|34.07|1.36|2.47|0.02|0
10881149|1.0|0.001|33.87|1.25|2.43|0.02|0
10881317|1.0|0.001|73.37|2.08|2.78|0.01|0
10881810|1.0|0.001|145.89|4.39|3.09|0.02|0
10902738|1.0|0.001|33.17|1.44|2.43|0.02|0
10902770|1.0|0.001|21.48|1.12|2.25|0.02|0
10903016|1.0|0.001|24.3|1.07|2.29|0.02|0
10903247|1.0|0.001|43.64|1.38|2.55|0.01|0
10903291|1.0|0.001|30.87|1.63|2.41|0.02|0
10903871|1.0|0.001|100.21|3.13|2.93|0.02|0
10903874|1.0|0.001|184.1|5.64|3.19|0.01|0
10903933|0.999|0.003|22.12|0.78|2.29|0.02|2
10904031|1.0|0.001|30.91|1.52|2.4|0.02|0
10904413|0.991|0.051|51.57|1.67|2.67|0.02|1
10904456|1.0|0.001|31.43|1.4|2.42|0.02|0
10904520|1.0|0.001|102.39|2.98|2.93|0.01|0
10904695|1.0|0.001|29.21|1.36|2.4|0.02|0
10905043|1.0|0.001|39.91|1.24|2.52|0.02|0
10905139|1.0|0.001|40.28|1.18|2.52|0.01|0
10905697|0.999|0.004|156.36|4.78|3.12|0.02|0
10905767|1.0|0.001|128.84|3.92|3.04|0.02|0
10907188|1.0|0.001|34.15|2.01|2.45|0.03|0
10907196|1.0|0.001|43.65|1.56|2.56|0.02|0
10907199|0.771|0.384|174.32|7.58|3.18|0.02|0
10907349|0.579|0.473|222.15|30.02|3.28|0.06|0M
10907410|1.0|0.001|79.42|2.21|2.81|0.01|0
10907546|1.0|0.001|29.1|1.73|2.39|0.03|0
10907932|1.0|0.001|30.89|1.43|2.42|0.02|0
10907945|0.794|0.312|232.28|19.19|3.3|0.04|0
10908322|1.0|0.001|31.64|1.46|2.43|0.02|0
10908442|1.0|0.001|36.81|1.97|2.48|0.02|0
10908631|0.969|0.06|227.39|11.62|3.29|0.02|0
10908685|0.987|0.019|264.44|22.58|3.35|0.04|0
10909336|1.0|0.001|34.34|1.64|2.46|0.02|0
10909816|1.0|0.002|149.95|4.77|3.11|0.02|0
10909935|0.992|0.014|206.81|8.49|3.26|0.02|0
10909967|1.0|0.001|34.43|1.7|2.44|0.02|0
10909977|1.0|0.001|34.31|1.13|2.47|0.02|0
10910035|1.0|0.001|32.13|1.35|2.41|0.02|0
10910197|1.0|0.001|108.64|3.14|2.95|0.01|0
10910523|1.0|0.001|23.55|0.92|2.28|0.02|0
10910541|1.0|0.001|31.44|1.53|2.42|0.02|0
10910674|1.0|0.001|34.41|1.34|2.45|0.02|0
10910802|1.0|0.001|21.56|0.96|2.24|0.02|0
10910839|1.0|0.001|45.67|1.58|2.58|0.02|0
10910840|0.981|0.039|260.65|26.72|3.36|0.05|0
10910889|1.0|0.001|47.93|1.66|2.6|0.02|0
10911000|1.0|0.001|31.03|1.42|2.43|0.02|0
10913761|1.0|0.001|32.77|1.21|2.44|0.02|0
10913869|1.0|0.001|31.02|1.4|2.42|0.02|0
10914063|1.0|0.001|33.92|1.31|2.47|0.02|0
10914450|1.0|0.001|61.7|1.69|2.72|0.01|0
10914565|1.0|0.001|31.58|1.5|2.43|0.02|0
10916533|1.0|0.001|69.47|1.96|2.77|0.01|0
10916563|1.0|0.001|74.32|2.12|2.79|0.01|0
10916701|1.0|0.001|33.88|1.42|2.45|0.02|0
10916867|1.0|0.001|30.0|1.46|2.39|0.02|0
10916930|1.0|0.001|40.86|1.41|2.54|0.02|0
10916980|1.0|0.001|38.71|1.66|2.52|0.02|0
10917124|0.976|0.046|196.86|7.02|3.22|0.02|0
10917207|1.0|0.001|50.99|1.71|2.65|0.02|0
10917535|0.995|0.013|270.23|13.83|3.37|0.02|0
10917932|1.0|0.001|31.41|1.16|2.43|0.02|0
10917950|1.0|0.001|33.87|1.35|2.45|0.02|0
10918214|1.0|0.001|13.34|0.66|2.03|0.02|0
10918449|1.0|0.001|38.59|2.76|2.51|0.03|0
10918731|1.0|0.001|45.68|1.38|2.58|0.02|0
10918894|0.915|0.137|99.06|4.55|2.93|0.02|2
10919121|0.999|0.006|28.23|1.14|2.38|0.02|2
10919239|1.0|0.001|164.68|5.04|3.14|0.02|0
10919392|1.0|0.002|173.48|5.36|3.17|0.02|0
10920130|1.0|0.001|31.7|1.32|2.43|0.02|0
10920139|1.0|0.001|34.1|1.37|2.46|0.02|0
10920268|1.0|0.001|28.43|1.71|2.38|0.03|0
10920328|0.998|0.004|156.56|5.4|3.13|0.02|0
10920437|1.0|0.001|80.61|2.45|2.85|0.02|0
10920456|0.96|0.124|132.07|4.56|3.06|0.02|0
10920681|0.688|0.389|5.59|0.37|1.64|0.03|0M
10920746|0.994|0.021|233.29|11.01|3.3|0.02|0
10920761|0.99|0.022|96.62|11.86|2.91|0.05|0
10920861|0.975|0.058|137.96|6.37|3.07|0.02|2
10920888|1.0|0.001|32.03|1.18|2.44|0.02|0
10921183|1.0|0.001|29.74|1.53|2.4|0.02|0
10921258|1.0|0.001|24.72|1.15|2.3|0.02|0
10921270|1.0|0.001|16.34|0.72|2.11|0.02|0
10921388|1.0|0.001|26.72|1.28|2.35|0.02|0
10921671|0.752|0.483|5.8|0.26|1.72|0.02|2M
10922068|1.0|0.001|30.75|1.4|2.42|0.02|0
10922092|1.0|0.001|43.68|1.27|2.55|0.01|2
10922137|1.0|0.001|31.47|1.24|2.43|0.02|0
10922160|0.606|0.496|204.38|20.11|3.25|0.04|0M
10922167|1.0|0.001|89.21|2.63|2.87|0.01|0
10922608|1.0|0.001|49.06|1.53|2.6|0.01|0
10922622|1.0|0.001|36.18|1.37|2.49|0.02|0
10922821|1.0|0.001|32.29|1.5|2.43|0.02|0
10922838|0.979|0.064|151.68|37.64|3.12|0.11|0
10922840|1.0|0.001|76.06|2.46|2.8|0.02|0
10923654|1.0|0.001|28.12|1.26|2.38|0.02|0
10923846|1.0|0.001|36.06|1.08|2.46|0.01|0
10923991|1.0|0.001|37.23|1.31|2.5|0.02|0
10924001|1.0|0.002|13.97|0.55|2.06|0.02|0
10924021|1.0|0.001|53.68|1.49|2.65|0.01|0
10924096|1.0|0.002|200.74|6.21|3.23|0.02|0
10924215|1.0|0.001|58.8|1.7|2.7|0.01|0
10924652|1.0|0.002|151.26|4.49|3.09|0.01|0
10924978|1.0|0.001|31.72|2.02|2.44|0.03|0
10927457|1.0|0.001|61.66|1.85|2.72|0.02|0
10927597|1.0|0.001|59.17|2.0|2.68|0.02|0
10927844|0.59|0.457|13.17|0.56|2.08|0.02|1M
10927848|1.0|0.001|13.2|0.45|2.04|0.02|0
10928042|1.0|0.001|34.37|1.46|2.46|0.02|0
10928043|0.998|0.008|36.23|1.75|2.53|0.02|1
10931578|1.0|0.001|213.76|6.65|3.25|0.01|0
10931849|0.999|0.005|8.42|0.52|1.84|0.03|0
10931902|1.0|0.001|30.82|1.35|2.4|0.02|0
10932078|1.0|0.001|32.05|1.3|2.42|0.02|0
10932177|1.0|0.001|47.04|1.45|2.59|0.02|0
10932270|1.0|0.001|105.14|3.19|2.94|0.01|0
10932294|1.0|0.001|25.83|0.91|2.32|0.02|0
10932323|1.0|0.001|22.01|0.69|2.26|0.02|0
10932336|1.0|0.001|52.72|1.55|2.63|0.01|0
10932872|1.0|0.001|57.63|1.74|2.68|0.02|0
10932891|1.0|0.001|33.72|1.18|2.45|0.02|0
10933112|1.0|0.001|29.49|1.61|2.4|0.02|0
10933234|1.0|0.001|120.96|3.59|3.01|0.01|0
10933244|1.0|0.001|24.31|0.87|2.3|0.02|0
10933309|1.0|0.001|39.58|1.25|2.53|0.02|0
10933384|1.0|0.001|11.11|0.87|1.95|0.03|0
10933670|1.0|0.001|32.56|1.3|2.45|0.02|0
10933748|1.0|0.001|39.99|1.38|2.52|0.02|0
10933775|1.0|0.002|12.52|0.49|1.99|0.02|0
10933921|1.0|0.001|43.84|1.22|2.57|0.01|0
10934164|0.999|0.003|143.33|4.57|3.09|0.02|0
10934370|0.676|0.523|4.21|0.33|1.5|0.03|0M
10934536|1.0|0.001|52.72|1.5|2.64|0.01|0
10934588|1.0|0.001|29.58|1.79|2.38|0.03|0
10934758|1.0|0.001|48.62|2.04|2.61|0.02|0
10934765|1.0|0.001|33.96|1.28|2.46|0.02|0
10934799|0.634|0.404|151.19|6.34|3.11|0.02|0M
10934819|0.736|0.376|72.48|12.31|2.81|0.07|1
10934929|1.0|0.001|30.0|1.63|2.39|0.02|0
10935050|1.0|0.001|36.95|1.21|2.5|0.02|0
10935094|1.0|0.001|84.03|2.38|2.84|0.01|0
10935147|0.931|0.163|191.19|20.88|3.22|0.05|0
10935248|0.904|0.29|10.12|0.59|1.91|0.03|0
10935265|1.0|0.001|32.7|1.2|2.44|0.02|0
10935377|1.0|0.002|151.8|5.06|3.1|0.02|0
10935437|1.0|0.001|51.72|1.84|2.64|0.02|0
10935672|1.0|0.002|61.45|2.26|2.71|0.02|0
10935753|1.0|0.001|29.16|1.41|2.38|0.02|0
10935811|1.0|0.001|34.2|1.7|2.46|0.02|0
10935853|1.0|0.001|65.36|2.54|2.74|0.02|0
10936091|0.729|0.419|15.55|0.63|2.12|0.02|0M
10936114|1.0|0.002|7.25|0.26|1.75|0.02|0
10936217|0.765|0.351|8.21|0.37|1.8|0.02|0
10936635|1.0|0.001|35.06|1.08|2.47|0.02|0
10936814|1.0|0.001|36.52|1.69|2.48|0.02|0
10936833|1.0|0.001|34.72|1.62|2.46|0.02|0
10936984|1.0|0.001|46.52|1.28|2.57|0.01|0
10937071|0.966|0.173|176.54|6.56|3.16|0.02|0
10937227|0.969|0.101|228.16|7.32|3.28|0.01|0
10937322|1.0|0.001|33.84|1.07|2.44|0.01|0
10937597|1.0|0.001|35.4|1.17|2.47|0.01|0
10937672|1.0|0.001|26.54|1.44|2.33|0.02|0
10937701|1.0|0.001|31.47|1.41|2.42|0.02|0
10937722|1.0|0.001|42.45|1.34|2.54|0.01|0
10937782|0.998|0.012|263.37|23.17|3.35|0.04|0
10937855|1.0|0.001|34.27|1.05|2.45|0.02|0
10937872|1.0|0.001|33.41|1.26|2.44|0.02|0
10937936|1.0|0.001|41.65|1.29|2.54|0.01|0
10937954|1.0|0.001|31.81|1.91|2.42|0.03|0
10937956|1.0|0.001|58.12|1.74|2.69|0.02|0
10938051|0.997|0.006|140.97|4.64|3.08|0.02|0
10938167|1.0|0.001|36.61|1.39|2.48|0.02|0
10938215|0.589|0.491|10.97|0.41|1.97|0.02|2M
10958931|1.0|0.001|18.68|0.84|2.18|0.02|0
10959162|1.0|0.001|33.97|1.57|2.45|0.02|0
10959285|1.0|0.001|29.56|1.52|2.4|0.02|0
10959460|1.0|0.003|30.83|1.52|2.4|0.02|0
10960289|1.0|0.001|30.86|2.03|2.41|0.03|0
10960400|1.0|0.001|46.09|1.36|2.58|0.01|0
10960424|1.0|0.001|40.17|1.4|2.53|0.02|0
10960798|1.0|0.001|61.47|1.99|2.7|0.01|0
10961390|1.0|0.001|29.6|1.55|2.38|0.02|0
10962723|1.0|0.001|22.28|1.59|2.27|0.03|0
10962756|0.997|0.018|159.1|5.1|3.13|0.02|0
10962775|1.0|0.001|32.91|1.76|2.44|0.02|2
10962804|1.0|0.001|50.09|1.39|2.62|0.01|0
10963918|1.0|0.002|213.75|6.64|3.26|0.02|0
10964223|1.0|0.001|35.63|1.86|2.48|0.02|0
10964280|1.0|0.001|48.03|1.41|2.61|0.01|0
10964584|1.0|0.001|29.96|1.56|2.4|0.02|0
10965043|0.997|0.007|193.29|6.03|3.22|0.02|0
10965536|1.0|0.001|25.55|1.01|2.32|0.02|0
10965541|1.0|0.001|32.93|2.09|2.42|0.03|0
10965740|0.905|0.31|33.89|4.0|2.48|0.05|0
10966241|1.0|0.001|95.3|2.61|2.92|0.01|0
10966458|1.0|0.001|28.92|1.67|2.38|0.03|0
10966593|0.601|0.215|9.06|0.58|1.84|0.03|0
10966634|1.0|0.001|43.31|1.31|2.55|0.01|2
10966939|0.98|0.055|55.49|1.86|2.7|0.02|1
10966950|1.0|0.001|31.91|1.92|2.42|0.03|0
10967025|1.0|0.001|38.34|1.19|2.51|0.02|0
10967103|1.0|0.001|49.8|1.57|2.62|0.02|0
10969400|1.0|0.001|31.62|1.67|2.43|0.02|0
10969616|1.0|0.001|28.98|1.55|2.39|0.02|0
10969649|1.0|0.001|31.15|1.38|2.44|0.02|0
10969691|0.715|0.49|8.58|0.63|1.83|0.03|0M
10969784|1.0|0.001|29.63|1.49|2.38|0.02|0
10969787|0.52|0.48|40.87|12.74|2.58|0.14|1M
10969846|1.0|0.001|33.7|1.4|2.46|0.02|0
10969853|0.944|0.103|5.54|0.47|1.63|0.04|0
10971746|0.998|0.005|189.93|5.8|3.21|0.02|0
10971845|1.0|0.002|83.37|2.46|2.85|0.01|0
10971893|1.0|0.001|35.23|1.59|2.47|0.02|0
10971897|1.0|0.001|228.4|7.0|3.29|0.02|0
10972288|1.0|0.001|64.57|2.0|2.73|0.02|0
10972321|0.999|0.003|225.53|7.08|3.29|0.02|0
10972445|0.868|0.259|211.45|21.11|3.26|0.04|0
10972627|1.0|0.001|37.55|1.61|2.5|0.02|0
10972717|1.0|0.001|28.69|1.78|2.38|0.03|0
10972858|1.0|0.001|31.36|1.47|2.41|0.02|0
10972860|1.0|0.001|29.62|1.4|2.4|0.02|0
10973248|1.0|0.001|36.78|1.39|2.51|0.02|0
10973387|1.0|0.001|69.34|2.85|2.77|0.02|0
10973397|1.0|0.001|109.67|3.11|2.95|0.01|0
10973854|1.0|0.001|28.16|1.93|2.35|0.03|0
10974202|1.0|0.001|33.46|1.64|2.44|0.02|2
10974360|1.0|0.001|32.76|1.95|2.45|0.03|0
10974840|1.0|0.001|31.03|1.61|2.42|0.02|0
10974873|0.809|0.359|8.63|0.37|1.83|0.02|0
10974984|1.0|0.001|34.02|1.62|2.45|0.02|0
10975126|1.0|0.001|29.11|1.59|2.39|0.02|0
10976349|1.0|0.001|31.79|1.31|2.44|0.02|0
10976412|1.0|0.001|130.53|4.25|3.04|0.02|2
10976504|0.801|0.444|5.06|0.39|1.59|0.03|0M
10977040|1.0|0.001|51.59|1.58|2.64|0.02|0
10977146|1.0|0.001|161.74|5.06|3.13|0.01|0
10977284|0.581|0.41|151.3|6.23|3.11|0.02|2M
10977468|1.0|0.001|31.26|1.35|2.42|0.02|0
10977562|0.917|0.121|39.48|8.45|2.56|0.09|1
10977629|1.0|0.001|23.64|1.29|2.29|0.02|0
10977652|0.995|0.01|257.37|15.42|3.35|0.03|0
10977737|1.0|0.001|30.76|1.2|2.42|0.02|0
10977979|1.0|0.001|200.34|6.32|3.22|0.01|0
10978042|1.0|0.001|33.29|1.37|2.46|0.02|0
10978085|1.0|0.001|24.53|1.31|2.32|0.02|0
10978375|1.0|0.001|42.66|1.23|2.55|0.01|0
10978509|1.0|0.001|29.59|1.43|2.38|0.02|0
10978581|1.0|0.001|114.19|3.37|2.98|0.01|0
10978644|0.827|0.391|5.59|0.44|1.63|0.04|0
10978646|1.0|0.001|70.71|2.41|2.77|0.02|0
10978699|1.0|0.001|48.21|1.39|2.59|0.01|0
10978857|1.0|0.001|37.28|1.41|2.49|0.02|0
10978872|1.0|0.001|58.72|1.89|2.69|0.02|0
10979181|1.0|0.001|11.41|0.83|1.96|0.03|0
10979258|1.0|0.001|37.0|1.26|2.48|0.02|0
10979458|0.999|0.007|120.8|3.7|3.01|0.02|0
10979634|1.0|0.001|31.68|1.1|2.43|0.02|0
10979742|1.0|0.001|72.11|2.63|2.77|0.02|0
10979985|1.0|0.001|29.86|1.67|2.39|0.03|0
10980032|1.0|0.001|94.93|2.68|2.92|0.01|0
10980148|0.999|0.005|71.21|2.69|2.8|0.02|0
10982591|0.999|0.004|207.55|6.77|3.25|0.02|0
10982619|1.0|0.001|30.8|1.49|2.41|0.02|0
10983102|1.0|0.001|32.77|1.24|2.44|0.02|0
10983401|1.0|0.001|95.57|2.85|2.92|0.02|0
10983424|0.979|0.04|164.48|7.63|3.16|0.02|0
10983948|0.956|0.094|233.54|31.32|3.3|0.06|0
10987386|1.0|0.001|99.02|2.84|2.92|0.01|0
10987401|1.0|0.001|14.75|0.59|2.09|0.02|0
10987465|0.509|0.549|39.37|2.85|2.56|0.03|1M
10988045|0.95|0.133|5.7|0.39|1.64|0.03|0
10988113|1.0|0.001|85.48|2.46|2.86|0.01|0
10988465|0.999|0.002|60.59|1.81|2.71|0.02|0
10988469|0.998|0.007|62.1|1.91|2.75|0.01|2
10988513|0.893|0.251|70.53|2.44|2.76|0.02|0
10988708|1.0|0.001|30.86|1.15|2.41|0.02|0
10988898|1.0|0.001|38.25|1.25|2.5|0.01|0
10989210|1.0|0.001|55.41|2.63|2.68|0.02|0
10989322|1.0|0.001|35.52|1.89|2.48|0.02|0
10989954|1.0|0.001|56.84|1.63|2.67|0.01|0
10989961|1.0|0.001|77.32|2.48|2.81|0.01|0
10990099|0.519|0.446|9.87|0.52|1.94|0.02|1M
10990113|1.0|0.001|48.51|1.44|2.59|0.01|0
10990178|0.746|0.523|209.92|7.2|3.25|0.02|0M
10990243|1.0|0.001|32.17|1.31|2.42|0.02|0
10990267|1.0|0.001|9.69|0.76|1.88|0.03|0
10990438|0.929|0.158|209.44|23.63|3.25|0.05|0
10990544|0.997|0.006|295.63|16.65|3.4|0.02|0
10990704|1.0|0.001|30.56|1.36|2.4|0.02|0
10990980|0.999|0.003|72.86|10.7|2.84|0.06|1
10991248|0.955|0.07|240.3|25.56|3.31|0.05|0
10991271|1.0|0.001|76.85|2.4|2.82|0.02|0
10991398|1.0|0.001|30.43|1.93|2.41|0.03|0
10991673|1.0|0.001|40.6|1.46|2.52|0.02|0
10991759|1.0|0.001|31.92|1.36|2.44|0.02|0
10991798|1.0|0.001|54.71|1.58|2.65|0.01|0
10991892|1.0|0.001|12.12|0.58|1.98|0.02|0
10992126|1.0|0.001|8.71|0.54|1.85|0.03|0
10992167|1.0|0.001|53.79|1.42|2.66|0.01|0
10992340|0.846|0.472|95.41|14.34|2.97|0.07|1M
10992345|1.0|0.001|59.12|2.04|2.68|0.02|0
10992390|1.0|0.001|7.67|0.29|1.77|0.02|0
10992711|1.0|0.001|32.48|1.41|2.42|0.02|0
11013005|1.0|0.001|65.74|1.92|2.73|0.01|0
11013433|0.998|0.005|156.33|5.45|3.14|0.02|0
11013471|1.0|0.001|52.89|1.57|2.64|0.01|0
11013594|1.0|0.001|32.99|1.42|2.45|0.02|0
11013598|0.998|0.008|113.08|3.62|2.98|0.02|0
11014039|1.0|0.001|35.43|2.13|2.47|0.03|0
11014418|1.0|0.001|50.43|1.36|2.62|0.01|0
11014468|1.0|0.001|54.35|2.18|2.66|0.02|0
11014721|1.0|0.001|56.12|1.8|2.66|0.01|0
11014947|1.0|0.001|64.04|2.04|2.74|0.02|0
11015154|1.0|0.001|48.77|1.55|2.61|0.02|0
11015261|1.0|0.001|55.71|1.81|2.67|0.01|0
11015392|1.0|0.001|235.84|12.05|3.29|0.02|0
11015408|1.0|0.001|61.4|2.39|2.71|0.02|0
11017176|0.999|0.004|21.34|1.02|2.24|0.02|0
11017831|1.0|0.002|226.98|7.3|3.29|0.02|0
11018104|1.0|0.001|32.21|1.27|2.43|0.02|0
11018203|1.0|0.001|23.03|1.24|2.26|0.02|0
11018281|0.999|0.003|121.94|3.73|3.02|0.02|0
11018315|0.995|0.027|35.26|2.8|2.45|0.03|0
11018454|1.0|0.001|7.78|0.37|1.78|0.02|0
11018481|1.0|0.001|10.03|0.54|1.9|0.02|0
11018628|0.994|0.012|113.11|3.66|2.99|0.02|0
11018710|1.0|0.001|52.9|1.63|2.63|0.02|0
11018745|1.0|0.001|32.43|1.65|2.42|0.02|0
11018922|1.0|0.001|31.64|1.55|2.43|0.02|0
11019025|1.0|0.001|33.45|1.26|2.44|0.02|0
11019125|1.0|0.001|31.31|1.53|2.41|0.02|0
11019452|0.944|0.116|203.02|7.73|3.23|0.02|0
11019752|1.0|0.001|27.38|1.49|2.36|0.02|0
11019954|1.0|0.001|31.77|1.57|2.43|0.02|0
11020101|1.0|0.001|109.4|3.58|2.96|0.02|0
11020211|1.0|0.001|107.55|3.13|2.95|0.01|0
11020439|0.687|0.307|127.13|13.86|3.04|0.05|0
11020885|1.0|0.001|33.4|1.78|2.44|0.02|0
11020891|0.697|0.335|76.42|11.25|2.83|0.06|1
11021020|0.509|0.523|49.25|8.86|2.63|0.08|2M
11025518|1.0|0.001|31.74|1.4|2.44|0.02|0
11025807|1.0|0.001|24.41|0.87|2.3|0.02|0
11025983|0.999|0.003|203.0|7.66|3.24|0.02|0
11026148|1.0|0.001|56.74|1.77|2.68|0.02|2
11026184|1.0|0.001|49.01|1.44|2.61|0.01|0
11026472|1.0|0.001|90.41|2.75|2.88|0.02|0
11026528|0.996|0.008|262.77|11.95|3.35|0.02|0
11026843|1.0|0.001|30.76|2.06|2.41|0.03|0
11026915|0.926|0.149|7.04|0.55|1.72|0.03|0
11026973|1.0|0.001|24.36|1.24|2.29|0.02|0
11027005|1.0|0.001|52.02|1.77|2.64|0.02|0
11027034|1.0|0.001|26.92|1.3|2.36|0.02|0
11027337|1.0|0.001|31.05|1.51|2.4|0.02|0
11027509|1.0|0.001|31.95|1.41|2.43|0.02|0
11027938|0.999|0.002|117.17|3.42|3.0|0.01|0
11028059|1.0|0.001|53.23|1.52|2.65|0.01|0
11028153|0.997|0.007|210.21|7.02|3.25|0.02|0
11028372|1.0|0.001|39.01|1.18|2.51|0.02|0
11028459|0.885|0.291|215.4|7.16|3.26|0.02|0
11028575|1.0|0.001|36.55|1.87|2.49|0.02|0
11028826|1.0|0.001|48.22|1.38|2.59|0.01|0
11029151|1.0|0.001|35.13|1.56|2.47|0.02|0
11029161|0.99|0.041|40.63|3.74|2.54|0.04|0
11029396|1.0|0.001|26.31|2.02|2.33|0.03|0
11029423|1.0|0.001|75.1|2.35|2.79|0.02|0
11029517|1.0|0.002|112.11|3.2|2.98|0.01|0
11029591|1.0|0.001|30.29|1.61|2.39|0.02|0
11029738|1.0|0.001|32.89|1.32|2.44|0.02|0
11029886|1.0|0.001|29.79|1.25|2.41|0.02|0
11030524|1.0|0.001|93.79|2.83|2.89|0.01|0
11030542|1.0|0.001|53.31|1.46|2.65|0.01|0
11030582|1.0|0.001|29.51|1.64|2.39|0.03|0
11031040|1.0|0.001|27.21|1.52|2.35|0.03|0
11031230|1.0|0.003|81.35|2.39|2.84|0.01|0
11031234|1.0|0.001|29.47|1.65|2.41|0.03|0
11031798|1.0|0.001|32.21|1.3|2.43|0.02|0
11031801|1.0|0.001|33.73|1.32|2.46|0.02|0
11031856|1.0|0.001|26.48|1.49|2.34|0.02|0
11031985|1.0|0.001|33.33|1.28|2.45|0.02|0
11032402|0.999|0.003|6.41|0.28|1.7|0.02|0
11032463|1.0|0.001|37.09|1.19|2.5|0.02|0
11032501|1.0|0.001|38.2|1.3|2.52|0.02|0
11032531|0.91|0.183|6.89|0.78|1.7|0.05|0
11032610|1.0|0.001|103.02|2.89|2.94|0.01|0
11032660|1.0|0.001|20.78|1.0|2.23|0.02|0
11033153|1.0|0.001|53.07|1.6|2.64|0.01|0
11033302|1.0|0.001|35.81|1.78|2.48|0.02|0
11033420|1.0|0.002|119.46|3.57|3.0|0.02|0
11033569|1.0|0.001|93.31|2.7|2.89|0.01|0
11033650|1.0|0.001|40.26|1.31|2.52|0.02|0
11033882|1.0|0.001|21.37|0.94|2.23|0.02|0
11034066|0.989|0.018|261.58|24.54|3.35|0.04|0
11036456|1.0|0.001|33.47|1.09|2.45|0.02|0
11036477|0.999|0.005|122.43|3.53|3.01|0.01|0
11036660|0.633|0.386|214.47|14.27|3.27|0.03|0M
11037046|1.0|0.001|28.92|1.93|2.38|0.03|0
11037219|1.0|0.001|112.73|3.89|2.98|0.02|0
11037290|1.0|0.001|44.88|1.78|2.57|0.02|0
11037292|1.0|0.001|17.8|0.84|2.17|0.02|0
11037599|0.976|0.062|178.97|14.64|3.19|0.04|0
11037684|1.0|0.001|24.61|0.93|2.32|0.02|0
11037923|1.0|0.001|28.86|1.68|2.37|0.03|0
11038010|1.0|0.001|43.24|1.2|2.57|0.01|0
11038023|1.0|0.001|30.81|1.86|2.41|0.03|0
11038072|1.0|0.001|52.26|1.44|2.64|0.01|0
11038241|1.0|0.002|7.64|0.45|1.78|0.03|0
11038327|1.0|0.001|29.83|2.02|2.4|0.03|0
11038376|0.999|0.003|143.37|4.37|3.09|0.02|0
11038415|1.0|0.001|32.08|1.06|2.44|0.02|2
11038809|1.0|0.002|248.61|9.13|3.32|0.02|0
11038844|1.0|0.001|33.4|1.2|2.46|0.02|0
11042262|1.0|0.001|32.5|1.74|2.43|0.02|0
11042388|1.0|0.001|9.59|0.66|1.88|0.03|0
11042658|1.0|0.001|39.28|1.3|2.5|0.02|0
11042669|1.0|0.004|65.89|1.94|2.74|0.01|0
11042745|0.961|0.187|49.28|1.82|2.61|0.02|0
11043208|1.0|0.001|53.32|1.57|2.64|0.01|0
11043690|1.0|0.001|36.92|1.26|2.48|0.02|0
11043770|1.0|0.002|230.5|22.42|3.28|0.04|0
11043806|1.0|0.001|8.22|0.4|1.81|0.02|0
11043820|1.0|0.001|47.79|1.4|2.59|0.01|0
11043831|1.0|0.001|33.77|1.58|2.45|0.02|0
11043832|1.0|0.001|62.75|1.96|2.72|0.02|0
11043856|1.0|0.001|49.66|1.44|2.62|0.01|0
11043872|1.0|0.001|30.44|1.39|2.41|0.02|0
11043882|1.0|0.001|28.59|1.69|2.37|0.03|0
11043905|1.0|0.001|40.34|1.14|2.53|0.01|0
11043940|1.0|0.001|79.02|2.29|2.82|0.01|0
11043952|1.0|0.001|48.18|1.33|2.6|0.01|0
11044315|1.0|0.001|63.85|2.4|2.74|0.02|0
11044537|0.999|0.005|64.07|11.95|2.74|0.08|0
11044668|1.0|0.001|50.89|1.47|2.62|0.01|0
11044945|1.0|0.001|33.23|1.37|2.43|0.02|0
11044979|0.815|0.367|79.94|4.92|2.83|0.03|0
11045134|1.0|0.001|50.35|2.1|2.64|0.02|0
11045542|1.0|0.001|8.06|0.52|1.81|0.03|0
11045572|1.0|0.001|62.46|1.86|2.71|0.02|0
11045656|0.999|0.004|94.47|3.0|2.9|0.01|0
11045769|1.0|0.001|84.89|2.45|2.84|0.01|0
11046002|0.935|0.134|211.05|35.45|3.26|0.07|0
11046361|1.0|0.001|54.39|1.53|2.67|0.01|0
11046496|1.0|0.001|31.62|2.11|2.43|0.03|0
11046644|1.0|0.001|31.29|1.07|2.41|0.02|0
11046821|1.0|0.001|32.53|1.35|2.44|0.02|0
11046830|1.0|0.002|57.05|1.82|2.67|0.01|0
11046878|1.0|0.001|34.81|1.23|2.46|0.02|0
11047056|1.0|0.001|35.65|1.16|2.48|0.02|0
11068380|1.0|0.001|79.19|2.33|2.81|0.01|0
11068521|1.0|0.001|31.5|1.72|2.43|0.02|0
11068783|1.0|0.001|56.36|1.72|2.67|0.02|0
11069361|1.0|0.001|54.4|1.56|2.65|0.01|0
11069681|1.0|0.001|72.34|2.25|2.79|0.02|0
11071254|0.971|0.066|33.5|3.3|2.49|0.04|1
11072164|1.0|0.001|34.3|2.63|2.47|0.03|0
11072334|1.0|0.001|78.57|2.57|2.82|0.02|0
11072470|1.0|0.001|33.12|1.37|2.44|0.02|0
11072550|0.816|0.339|222.57|15.43|3.28|0.03|0
11072852|1.0|0.002|10.11|0.73|1.91|0.03|0
11072982|1.0|0.002|139.43|4.36|3.08|0.02|0
11073289|0.54|0.512|62.1|3.76|2.72|0.03|1M
11073295|1.0|0.001|24.98|1.86|2.32|0.03|0
11073297|1.0|0.001|59.27|2.15|2.69|0.02|0
11073333|1.0|0.001|35.32|1.54|2.46|0.02|0
11073377|1.0|0.001|24.83|1.43|2.29|0.03|0
11073392|0.999|0.003|76.82|2.35|2.84|0.02|1
11073401|1.0|0.002|77.4|2.37|2.82|0.02|0
11073622|0.995|0.021|33.91|2.31|2.44|0.03|1
11073623|1.0|0.001|39.1|1.98|2.51|0.02|0
11074080|1.0|0.001|24.41|1.13|2.31|0.02|0
11074106|1.0|0.001|29.03|1.4|2.39|0.02|0
11074197|0.951|0.068|215.8|19.7|3.26|0.04|0
11074543|1.0|0.001|56.0|1.79|2.66|0.02|0
11074687|0.887|0.277|90.04|13.01|2.88|0.06|0
11074880|1.0|0.002|152.99|4.57|3.12|0.02|0
11075529|0.577|0.484|277.3|21.47|3.37|0.03|0M
11075808|1.0|0.001|38.09|1.36|2.49|0.02|0
11075908|1.0|0.001|38.07|1.54|2.51|0.02|0
11076239|0.908|0.322|5.1|0.43|1.58|0.04|0
11076263|0.593|0.502|148.07|10.94|3.1|0.03|0M
11076347|1.0|0.001|40.37|1.37|2.57|0.02|0
11076453|1.0|0.001|52.09|1.46|2.63|0.01|0
11076488|0.946|0.063|260.03|30.8|3.34|0.05|0
11080027|1.0|0.001|28.33|1.84|2.38|0.03|0
11080345|1.0|0.001|12.13|0.5|1.98|0.02|0
11080639|1.0|0.001|58.0|1.75|2.67|0.01|0
11080937|1.0|0.001|21.26|1.12|2.23|0.02|0
11080953|1.0|0.001|31.58|1.38|2.43|0.02|0
11081207|0.952|0.086|171.49|6.53|3.16|0.02|0
11081517|1.0|0.001|37.38|1.51|2.49|0.02|0
11081603|0.527|0.448|129.84|10.7|3.05|0.04|0M
11081810|1.0|0.001|24.04|1.07|2.3|0.02|0
11081838|1.0|0.001|28.47|1.67|2.37|0.03|0
11081968|1.0|0.001|30.2|1.32|2.4|0.02|0
11082135|0.949|0.124|229.69|19.71|3.3|0.04|0
11082329|0.972|0.063|229.21|7.48|3.3|0.02|0
11082437|0.788|0.298|128.15|9.24|3.03|0.03|0
11082533|1.0|0.001|31.36|1.64|2.42|0.02|0
11083319|1.0|0.001|44.89|1.9|2.59|0.02|0
11083508|1.0|0.001|31.89|1.15|2.44|0.02|0
11083613|1.0|0.001|89.2|2.84|2.87|0.02|0
11083701|1.0|0.001|28.48|1.81|2.37|0.03|0
11084022|1.0|0.001|44.7|1.44|2.57|0.02|0
11084086|1.0|0.001|33.56|1.22|2.44|0.02|0
11084302|1.0|0.001|31.58|1.8|2.43|0.03|0
11084377|1.0|0.001|31.1|1.36|2.42|0.02|0
11084620|1.0|0.001|25.83|1.38|2.32|0.02|0
11084834|0.972|0.036|282.58|20.24|3.39|0.03|0
11084934|1.0|0.001|90.24|2.74|2.89|0.01|0
11085705|1.0|0.001|36.1|1.92|2.5|0.02|0
11085766|1.0|0.001|83.62|2.46|2.84|0.01|0
11085809|1.0|0.001|35.56|1.69|2.48|0.02|0
11086013|1.0|0.001|25.53|1.21|2.34|0.02|0
11086673|1.0|0.001|121.75|3.85|3.0|0.01|0
11086729|0.957|0.098|6.49|0.38|1.71|0.03|0
11086804|1.0|0.001|47.75|1.39|2.6|0.01|0
11086949|1.0|0.001|134.71|4.25|3.04|0.01|0
11087027|1.0|0.001|25.08|2.26|2.32|0.04|0
11087053|1.0|0.001|32.09|1.32|2.43|0.02|0
11087067|1.0|0.001|26.51|1.23|2.34|0.02|0
11087103|1.0|0.001|45.78|1.42|2.57|0.01|2
11087371|1.0|0.001|137.84|4.16|3.06|0.02|0
11087963|1.0|0.001|45.87|1.35|2.58|0.01|0
11090395|1.0|0.001|33.89|1.59|2.45|0.02|0
11090561|1.0|0.001|37.19|1.31|2.51|0.02|0
11090673|1.0|0.001|46.81|14.75|2.6|0.14|0
11090674|1.0|0.001|56.73|24.63|2.67|0.19|0
11090897|1.0|0.001|29.57|1.55|2.38|0.02|0
11090926|1.0|0.001|45.42|1.38|2.58|0.02|0
11090944|1.0|0.001|33.47|1.26|2.45|0.02|0
11091209|0.991|0.026|12.93|0.96|2.01|0.03|0
11091260|1.0|0.001|46.03|1.53|2.57|0.02|0
11091360|1.0|0.001|79.09|2.36|2.83|0.02|0
11091445|1.0|0.001|190.89|6.02|3.2|0.01|0
11091456|1.0|0.001|24.11|0.99|2.3|0.02|0
11091482|1.0|0.001|29.2|1.75|2.41|0.03|0
11092247|1.0|0.001|29.22|1.48|2.37|0.02|0
11092984|1.0|0.001|33.2|1.31|2.45|0.02|0
11093009|0.959|0.163|31.78|2.0|2.37|0.03|1
11093064|0.56|0.55|60.03|8.6|2.74|0.06|1M
11093545|0.955|0.1|252.0|26.32|3.34|0.05|2
11097136|1.0|0.001|73.63|2.37|2.79|0.01|0
11097440|1.0|0.001|33.7|1.54|2.46|0.02|0
11097749|1.0|0.001|78.59|2.34|2.82|0.01|0
11097752|1.0|0.001|140.31|4.22|3.07|0.02|0
11097771|0.994|0.042|12.85|0.55|2.03|0.02|0
11097853|1.0|0.001|44.57|1.37|2.56|0.01|0
11097899|1.0|0.001|31.71|1.23|2.42|0.02|0
11098023|0.815|0.381|5.12|0.18|1.64|0.02|2
11098411|0.876|0.376|223.45|20.89|3.28|0.04|0
11098753|1.0|0.001|40.87|1.4|2.53|0.02|0
11098762|1.0|0.001|35.43|1.76|2.46|0.02|0
11098986|1.0|0.001|33.28|1.11|2.45|0.02|0
11098995|1.0|0.001|29.71|1.67|2.39|0.02|0
11099144|1.0|0.001|52.71|1.61|2.63|0.01|0
11099193|1.0|0.001|53.5|1.51|2.64|0.01|0
11099223|1.0|0.001|34.98|1.21|2.47|0.02|0
11099252|0.926|0.189|35.91|3.05|2.48|0.04|2
11099344|1.0|0.001|50.06|2.2|2.62|0.02|0
11099737|1.0|0.001|39.78|1.34|2.52|0.02|0
11100085|0.999|0.006|7.3|0.27|1.77|0.02|0
11100117|0.999|0.005|31.8|1.66|2.44|0.02|2
11100170|0.903|0.274|34.13|1.23|2.44|0.02|2
11100441|1.0|0.001|47.57|1.43|2.59|0.02|0
11121489|1.0|0.001|24.91|0.89|2.3|0.02|0
11121627|0.998|0.007|126.57|4.22|3.03|0.02|0
11121968|1.0|0.001|47.38|1.39|2.59|0.01|0
11122147|1.0|0.001|168.61|5.34|3.15|0.01|0
11122261|1.0|0.002|208.79|7.41|3.26|0.02|2
11122461|0.936|0.225|233.22|7.52|3.3|0.02|0
11122687|1.0|0.001|66.71|13.81|2.8|0.09|1
11122693|1.0|0.001|30.65|2.69|2.4|0.04|0
11122858|1.0|0.001|36.11|1.46|2.48|0.02|0
11124308|1.0|0.001|34.43|1.26|2.47|0.02|0
11124578|0.59|0.48|210.03|25.8|3.26|0.05|0M
11124842|0.978|0.035|195.91|7.12|3.23|0.02|0
11124920|1.0|0.001|44.51|1.3|2.56|0.01|0
11125664|1.0|0.001|26.65|1.1|2.35|0.02|0
11125699|1.0|0.001|58.32|1.81|2.67|0.01|0
11125958|1.0|0.001|24.79|1.63|2.32|0.03|0
11126204|1.0|0.001|85.03|2.41|2.86|0.01|0
11126350|1.0|0.001|28.95|1.42|2.38|0.02|0
11126465|1.0|0.001|31.87|1.64|2.42|0.02|0
11126471|1.0|0.001|33.4|1.54|2.44|0.02|0
11126517|1.0|0.001|56.38|1.58|2.65|0.01|0
11126673|1.0|0.001|59.94|2.09|2.69|0.02|0
11126721|1.0|0.001|27.68|1.88|2.35|0.03|0
11127105|0.999|0.004|192.59|6.11|3.2|0.02|0
11127282|0.934|0.142|239.27|15.1|3.31|0.03|0
11127558|1.0|0.001|36.93|2.24|2.48|0.03|0
11127586|1.0|0.001|81.1|2.22|2.84|0.01|0
11127815|1.0|0.001|80.52|2.36|2.84|0.01|0
11127861|1.0|0.001|38.08|1.21|2.51|0.02|0
11127981|1.0|0.001|65.09|1.95|2.72|0.01|0
11128905|1.0|0.001|24.52|1.09|2.31|0.02|0
11128910|1.0|0.001|34.24|1.43|2.46|0.02|0
11129153|1.0|0.001|29.52|1.83|2.39|0.03|0
11129191|1.0|0.001|80.24|2.29|2.82|0.01|0
11129442|1.0|0.001|36.72|1.29|2.48|0.02|0
11129480|1.0|0.001|43.09|1.48|2.55|0.02|2
11129788|1.0|0.001|33.12|1.36|2.44|0.02|0
11129828|0.738|0.321|246.87|10.76|3.32|0.02|0
11129934|1.0|0.001|103.92|2.97|2.94|0.01|0
11129945|1.0|0.001|52.14|1.87|2.64|0.02|0
11133158|1.0|0.001|91.03|2.66|2.89|0.01|0
11133464|0.935|0.11|243.46|32.48|3.33|0.06|0
11133969|1.0|0.001|34.31|2.6|2.45|0.03|0
11134392|0.999|0.002|154.49|4.75|3.13|0.02|0
11134405|1.0|0.001|45.26|1.63|2.58|0.02|0
11134473|0.995|0.009|33.5|3.12|2.48|0.04|1
11134475|1.0|0.001|35.06|1.24|2.47|0.02|0
11134530|0.613|0.573|5.62|0.32|1.63|0.03|0M
11134608|1.0|0.001|8.32|0.31|1.81|0.02|0
11134761|0.882|0.207|163.66|5.6|3.13|0.02|0
11134982|1.0|0.001|103.61|3.08|2.94|0.01|0
11135019|1.0|0.001|48.52|1.41|2.61|0.01|0
11135055|1.0|0.001|34.22|1.61|2.47|0.02|0
11135119|1.0|0.002|161.07|5.0|3.14|0.02|0
11135168|1.0|0.001|45.95|1.42|2.59|0.02|0
11135286|1.0|0.001|35.02|1.66|2.46|0.02|0
11135574|1.0|0.001|29.08|1.63|2.4|0.03|0
11135683|1.0|0.001|34.33|1.22|2.46|0.02|2
11135910|1.0|0.001|31.93|1.84|2.43|0.03|0
11135978|0.941|0.256|39.2|5.36|2.51|0.06|0
11136049|1.0|0.001|82.97|2.47|2.83|0.01|0
11136139|1.0|0.001|36.15|1.48|2.47|0.02|0
11136282|1.0|0.002|24.23|0.98|2.31|0.02|2
11136338|1.0|0.001|29.61|2.25|2.38|0.03|0
11136578|1.0|0.001|89.87|2.58|2.87|0.01|0
11136690|1.0|0.001|20.32|0.96|2.22|0.02|0
11136854|1.0|0.001|86.97|2.74|2.87|0.02|0
11136877|0.949|0.093|134.01|16.16|3.06|0.05|0
11136885|1.0|0.001|27.72|1.66|2.37|0.03|0
11136940|0.992|0.013|94.19|3.18|2.9|0.02|0
11137116|0.999|0.002|202.71|6.83|3.24|0.02|0
11137167|1.0|0.001|23.7|0.87|2.3|0.02|0
11137409|0.997|0.012|120.92|4.31|3.0|0.02|2
11137464|1.0|0.001|33.53|1.52|2.45|0.02|0
11137495|1.0|0.001|21.8|0.92|2.26|0.02|0
11137502|1.0|0.001|178.04|5.43|3.18|0.02|0
11138087|1.0|0.002|10.55|0.88|1.91|0.04|0
11138117|0.972|0.042|175.8|35.36|3.18|0.09|0
11138140|0.661|0.515|88.9|6.23|2.87|0.03|0M
11138230|0.974|0.043|261.02|21.24|3.35|0.04|0
11138375|1.0|0.001|33.12|1.4|2.44|0.02|0
11138444|0.974|0.042|261.42|29.13|3.35|0.05|0
11138542|1.0|0.001|17.14|1.01|2.14|0.03|0
11139003|1.0|0.001|24.33|1.02|2.29|0.02|0
11139638|1.0|0.001|30.97|1.24|2.43|0.02|0
11139884|1.0|0.001|61.39|1.88|2.69|0.01|0
11140062|0.999|0.002|39.74|3.83|2.53|0.04|2
11140668|1.0|0.001|31.96|1.15|2.43|0.02|0
11140680|1.0|0.001|97.64|2.82|2.92|0.01|0
11140732|1.0|0.001|48.52|1.77|2.6|0.02|0
11140831|1.0|0.001|32.33|1.28|2.43|0.02|0
11140834|1.0|0.001|57.67|1.61|2.67|0.01|0
11141028|1.0|0.001|35.73|1.22|2.48|0.02|0
11141326|0.996|0.012|241.18|8.0|3.32|0.02|0
11141358|1.0|0.001|28.3|1.92|2.37|0.03|0
11141428|1.0|0.001|31.6|1.3|2.43|0.02|0
11144005|1.0|0.001|54.49|1.6|2.66|0.01|0
11144018|1.0|0.001|137.93|4.18|3.08|0.02|0
11144325|1.0|0.001|34.3|1.31|2.45|0.02|0
11144816|1.0|0.001|29.75|1.42|2.4|0.02|0
11144824|0.997|0.01|209.6|7.21|3.25|0.02|0
11144902|1.0|0.001|30.32|1.43|2.41|0.02|0
11145563|1.0|0.001|30.3|1.65|2.42|0.02|0
11145672|1.0|0.001|56.77|1.86|2.69|0.02|0
11145726|1.0|0.001|31.5|1.34|2.43|0.02|0
11145974|1.0|0.001|33.74|1.29|2.45|0.02|0
11146047|1.0|0.002|32.98|1.35|2.45|0.02|2
11146063|1.0|0.001|34.69|1.27|2.47|0.02|0
11146152|1.0|0.001|30.6|1.8|2.4|0.03|0
11146230|1.0|0.001|30.66|2.56|2.42|0.04|0
11146260|1.0|0.001|45.52|1.29|2.57|0.01|0
11146261|0.949|0.113|222.42|24.62|3.29|0.05|0
11146520|0.998|0.007|28.69|3.47|2.37|0.05|0
11146592|0.742|0.384|21.95|3.31|2.27|0.07|0
11146647|1.0|0.001|32.29|1.4|2.43|0.02|0
11146666|0.911|0.231|41.13|1.81|2.54|0.02|2
11146813|1.0|0.002|153.1|15.6|3.11|0.04|0
11146976|1.0|0.001|31.11|1.38|2.4|0.02|0
11147333|1.0|0.001|52.3|1.48|2.63|0.01|0
11147387|0.984|0.023|239.09|9.47|3.31|0.02|0
11147460|-99.0|-99.0|111.98|5.5|2.98|0.02|2
11147596|1.0|0.001|21.82|0.94|2.24|0.02|0
11147717|1.0|0.001|21.96|1.1|2.26|0.02|0
11147785|1.0|0.001|51.3|1.52|2.62|0.01|0
11151651|1.0|0.001|32.03|1.3|2.43|0.02|0
11151753|1.0|0.001|60.0|1.85|2.7|0.02|0
11151833|1.0|0.002|24.38|1.38|2.29|0.03|0
11151836|1.0|0.002|6.83|0.25|1.72|0.02|0
11151844|1.0|0.003|10.34|0.4|1.91|0.02|0
11152048|1.0|0.001|33.9|1.31|2.46|0.02|0
11152075|1.0|0.001|33.02|1.23|2.44|0.02|2
11152157|1.0|0.002|31.29|1.88|2.44|0.03|0
11152252|0.999|0.006|14.99|1.4|2.07|0.04|0
11152281|1.0|0.001|33.34|1.28|2.44|0.02|0
11152312|1.0|0.001|31.86|1.44|2.43|0.02|0
11152753|1.0|0.001|43.04|1.39|2.56|0.02|0
11152823|1.0|0.001|42.9|1.92|2.56|0.02|0
11152831|1.0|0.001|47.76|1.36|2.6|0.01|0
11152894|1.0|0.001|31.36|1.46|2.41|0.02|0
11152908|1.0|0.001|39.49|1.85|2.52|0.02|0
11153026|1.0|0.001|38.28|1.32|2.5|0.02|0
11153134|1.0|0.001|47.94|1.38|2.61|0.01|0
11153700|1.0|0.002|79.64|2.77|2.84|0.02|0
11153703|0.835|0.372|22.7|4.11|2.27|0.08|2
11153898|1.0|0.001|136.86|4.1|3.06|0.02|0
11153989|1.0|0.001|35.73|1.36|2.47|0.02|0
11153994|1.0|0.001|32.97|1.23|2.45|0.02|0
11154023|1.0|0.001|32.0|1.6|2.42|0.02|0
11175271|1.0|0.001|28.46|1.47|2.38|0.02|0
11175342|1.0|0.001|35.62|1.9|2.48|0.02|0
11175619|1.0|0.001|28.26|1.81|2.36|0.03|0
11175822|1.0|0.001|35.12|1.49|2.48|0.02|0
11175907|1.0|0.001|36.64|1.6|2.5|0.02|0
11176016|1.0|0.001|29.29|1.79|2.38|0.03|0
11176090|0.572|0.551|179.7|11.99|3.18|0.03|0M
11176222|1.0|0.001|94.65|2.8|2.9|0.01|0
11177727|1.0|0.001|29.81|1.82|2.38|0.03|0
11177729|1.0|0.001|33.08|1.66|2.44|0.02|0
11177749|1.0|0.001|30.48|1.6|2.4|0.02|0
11178117|0.809|0.243|24.21|4.34|2.35|0.08|1
11178396|1.0|0.001|30.24|1.87|2.41|0.03|0
11178539|1.0|0.001|116.37|3.66|2.99|0.02|0
11179286|1.0|0.001|129.96|3.99|3.05|0.02|0
11179815|1.0|0.001|34.5|1.77|2.47|0.02|0
11179902|1.0|0.002|73.68|2.09|2.8|0.01|0
11180378|1.0|0.001|32.54|1.48|2.43|0.02|0
11180379|1.0|0.001|31.12|1.25|2.43|0.02|0
11180468|1.0|0.001|53.03|1.96|2.64|0.02|0
11180493|1.0|0.001|62.68|1.8|2.73|0.01|0
11180779|1.0|0.001|81.74|2.39|2.83|0.01|0
11180994|1.0|0.001|68.25|1.97|2.75|0.01|0
11181269|0.57|0.568|84.04|3.71|2.84|0.02|0M
11181345|0.998|0.016|7.89|0.34|1.81|0.02|0
11181428|1.0|0.001|13.45|0.91|2.02|0.03|0
11181441|0.619|0.415|72.07|23.53|2.82|0.14|1M
11181529|0.76|0.342|266.27|20.32|3.36|0.03|0
11181600|1.0|0.001|31.29|1.52|2.42|0.02|0
11181828|1.0|0.001|34.91|1.23|2.47|0.02|0
11181830|0.992|0.025|83.03|2.49|2.84|0.02|0
11181860|1.0|0.001|18.38|1.5|2.17|0.04|0
11181891|1.0|0.001|33.16|1.25|2.44|0.02|0
11182706|1.0|0.001|39.0|1.14|2.51|0.01|0
11182758|0.983|0.033|239.06|7.51|3.31|0.02|0
11183305|1.0|0.001|17.43|0.77|2.14|0.02|0
11183631|0.913|0.194|9.23|0.48|1.85|0.02|0
11183760|1.0|0.001|23.28|1.17|2.29|0.02|0
11186389|1.0|0.003|115.96|3.44|2.99|0.01|0
11186478|1.0|0.001|81.39|2.39|2.84|0.01|0
11188067|1.0|0.001|38.67|1.88|2.51|0.02|0
11188192|1.0|0.001|223.65|6.92|3.26|0.01|0
11188306|1.0|0.001|32.25|1.54|2.44|0.02|0
11188479|1.0|0.001|18.14|0.73|2.16|0.02|0
11188610|1.0|0.001|32.09|1.21|2.43|0.02|0
11188833|1.0|0.001|123.91|3.58|3.02|0.01|0
11188865|1.0|0.001|27.9|1.66|2.38|0.03|0
11189077|1.0|0.001|33.86|1.38|2.46|0.02|2
11189239|1.0|0.001|106.61|3.15|2.94|0.01|0
11189395|1.0|0.001|30.22|1.68|2.42|0.03|0
11189432|1.0|0.001|53.18|1.65|2.64|0.02|0
11189648|1.0|0.001|33.23|1.46|2.44|0.02|0
11189981|1.0|0.001|26.73|1.35|2.35|0.02|0
11190108|1.0|0.001|23.52|0.99|2.27|0.02|0
11190322|1.0|0.001|54.73|1.87|2.65|0.02|0
11190323|1.0|0.001|37.65|1.39|2.49|0.02|0
11190339|0.608|0.411|208.22|16.47|3.27|0.03|2M
11190388|1.0|0.001|201.3|6.34|3.24|0.02|0
11190431|1.0|0.001|12.94|0.57|2.01|0.02|0
11190480|1.0|0.001|25.72|1.32|2.33|0.02|0
11190725|1.0|0.002|108.72|3.18|2.96|0.01|0
11190768|0.999|0.003|228.99|7.18|3.29|0.02|0
11191031|1.0|0.001|14.45|0.57|2.08|0.02|0
11191130|1.0|0.001|43.61|2.78|2.56|0.03|0
11191346|1.0|0.001|142.6|4.18|3.08|0.01|0
11191396|1.0|0.001|33.02|1.48|2.44|0.02|0
11191444|1.0|0.001|31.57|7.6|2.41|0.1|0
11191557|1.0|0.001|71.78|2.16|2.78|0.02|0
11192141|0.639|0.241|9.14|0.39|1.85|0.02|0
11192188|1.0|0.001|48.69|1.44|2.61|0.01|0
11192648|1.0|0.001|17.88|0.63|2.18|0.02|0
11192925|1.0|0.001|60.28|2.05|2.71|0.02|0
11193827|0.821|0.316|172.79|8.87|3.17|0.02|0
11193975|1.0|0.001|26.55|1.34|2.32|0.02|0
11195982|1.0|0.001|39.05|1.18|2.52|0.02|0
11196191|1.0|0.004|8.84|0.43|1.84|0.02|0
11196317|1.0|0.001|225.33|6.96|3.27|0.01|0
11196449|1.0|0.001|37.01|1.3|2.48|0.02|0
11196471|0.752|0.279|210.89|30.59|3.27|0.06|0
11196514|1.0|0.001|36.65|1.35|2.47|0.02|0
11196614|1.0|0.001|16.79|1.21|2.14|0.03|0
11196785|1.0|0.001|41.1|1.87|2.53|0.02|0
11196939|0.989|0.045|80.11|3.13|2.83|0.02|0
11196963|1.0|0.001|22.01|1.16|2.26|0.02|0
11197091|1.0|0.001|32.56|1.37|2.44|0.02|0
11197101|1.0|0.001|30.55|2.26|2.41|0.03|0
11197159|1.0|0.001|13.67|0.6|2.05|0.02|2
11197319|0.987|0.037|16.71|0.58|2.16|0.02|1
11197344|0.966|0.237|31.88|1.14|2.46|0.02|0
11197457|1.0|0.001|40.42|1.66|2.53|0.02|0
11197547|1.0|0.001|42.82|1.38|2.56|0.02|0
11197575|1.0|0.001|30.36|1.63|2.42|0.02|0
11197701|1.0|0.001|41.35|1.26|2.55|0.02|0
11197853|1.0|0.001|42.34|1.53|2.54|0.02|2
11198005|1.0|0.001|56.31|1.74|2.66|0.01|0
11198048|1.0|0.001|88.81|2.75|2.88|0.02|0
11198108|0.991|0.027|227.77|6.9|3.3|0.01|2
11198166|0.939|0.07|218.71|24.33|3.28|0.05|0
11198190|1.0|0.001|35.39|1.17|2.48|0.02|0
11198352|0.999|0.003|219.68|6.75|3.27|0.02|0
11198527|1.0|0.001|30.32|1.59|2.42|0.02|0
11198685|1.0|0.001|29.35|1.37|2.4|0.02|0
11198745|0.999|0.003|220.64|7.06|3.26|0.02|0
11199046|1.0|0.001|56.76|1.59|2.66|0.01|0
11199105|1.0|0.001|29.13|1.76|2.38|0.03|0
11199150|1.0|0.001|9.06|0.3|1.85|0.02|0
11199342|1.0|0.001|79.39|2.27|2.82|0.01|0
11199725|1.0|0.001|30.34|2.05|2.42|0.03|0
11199783|1.0|0.001|45.42|1.34|2.59|0.01|0
11200203|1.0|0.001|30.75|1.21|2.42|0.02|0
11200291|1.0|0.001|33.32|1.39|2.44|0.02|0
11200383|0.996|0.035|120.73|3.58|3.01|0.01|0
11200516|1.0|0.001|18.25|0.69|2.18|0.02|0
11200573|1.0|0.001|31.79|1.37|2.43|0.02|0
11200680|1.0|0.001|37.81|1.33|2.5|0.02|0
11204531|1.0|0.001|40.11|1.45|2.53|0.02|0
11205923|0.989|0.025|11.59|0.99|1.96|0.04|0
11206069|1.0|0.001|13.31|0.68|2.04|0.02|0
11206075|1.0|0.001|42.31|1.25|2.55|0.01|2
11206280|1.0|0.001|66.77|1.98|2.74|0.01|0
11206292|1.0|0.001|38.04|1.89|2.5|0.02|0
11228477|1.0|0.001|31.48|1.19|2.42|0.02|0
11228549|1.0|0.001|56.0|1.64|2.66|0.01|0
11228554|1.0|0.001|39.22|1.34|2.52|0.02|0
11228617|1.0|0.001|48.53|1.47|2.6|0.02|0
11228759|1.0|0.001|34.52|1.43|2.46|0.02|0
11229188|1.0|0.001|17.09|0.91|2.17|0.02|0
11229253|1.0|0.001|45.89|1.27|2.59|0.01|0
11230630|1.0|0.001|31.31|1.56|2.42|0.02|0
11230715|1.0|0.001|184.9|5.52|3.18|0.01|0
11230895|1.0|0.001|31.05|1.16|2.42|0.02|0
11231150|1.0|0.001|52.9|2.08|2.63|0.02|0
11231255|1.0|0.001|173.34|5.4|3.16|0.01|0
11231423|1.0|0.001|64.21|2.01|2.74|0.02|0
11231549|1.0|0.001|31.12|1.67|2.41|0.02|0
11231584|1.0|0.001|33.88|1.46|2.44|0.02|0
11231992|1.0|0.001|100.28|3.1|2.93|0.01|0
11232225|1.0|0.001|30.97|1.61|2.41|0.02|0
11232325|1.0|0.001|61.07|2.13|2.7|0.02|0
11233276|0.974|0.033|260.11|13.96|3.34|0.02|0
11233567|1.0|0.001|18.14|0.84|2.17|0.02|0
11233803|0.983|0.058|56.55|1.9|2.68|0.02|2
11234102|0.999|0.004|230.83|8.01|3.29|0.02|0
11234317|0.698|0.375|169.33|11.73|3.15|0.03|0M
11234533|1.0|0.001|30.9|1.63|2.41|0.02|0
11234625|1.0|0.001|31.16|1.66|2.42|0.02|0
11234675|1.0|0.001|67.88|2.18|2.75|0.02|0
11234785|0.996|0.007|234.62|9.32|3.3|0.02|0
11234835|-99.0|-99.0|6.61|0.38|-99.0|-99.0|2
11234897|1.0|0.001|68.05|3.43|2.76|0.02|0
11235008|1.0|0.001|32.29|1.55|2.43|0.02|0
11235059|1.0|0.001|34.55|1.22|2.45|0.02|0
11235200|0.983|0.035|244.29|10.38|3.32|0.02|0
11235444|1.0|0.002|31.38|2.9|2.41|0.04|0
11235573|1.0|0.001|9.14|0.32|1.85|0.02|0
11235620|0.908|0.205|240.75|11.37|3.31|0.02|0
11235671|0.974|0.07|38.23|3.82|2.5|0.04|0
11235672|1.0|0.001|74.62|2.54|2.8|0.02|0
11235816|1.0|0.001|32.53|1.37|2.43|0.02|0
11236350|0.777|0.447|32.32|4.65|2.45|0.06|2M
11236508|1.0|0.001|26.95|1.16|2.36|0.02|0
11236516|1.0|0.001|83.57|2.4|2.85|0.01|0
11236536|1.0|0.001|43.96|1.46|2.56|0.02|0
11236571|1.0|0.001|191.1|5.78|3.2|0.02|0
11236845|1.0|0.001|44.19|1.21|2.56|0.01|0
11236890|1.0|0.001|43.81|1.23|2.57|0.01|0
11236924|1.0|0.001|38.38|1.17|2.51|0.02|0
11237133|1.0|0.001|32.48|1.42|2.44|0.02|0
11237201|1.0|0.001|53.03|1.46|2.64|0.01|0
11237403|1.0|0.001|39.44|1.41|2.51|0.02|0
11241086|0.999|0.004|95.31|2.78|2.91|0.01|0
11241280|0.768|0.226|241.92|18.2|3.31|0.03|0
11241343|1.0|0.001|45.93|1.59|2.61|0.02|0
11241473|1.0|0.001|68.68|1.85|2.75|0.01|0
11241658|1.0|0.001|79.27|2.37|2.81|0.01|0
11241779|0.927|0.105|281.31|17.29|3.38|0.03|0
11241927|1.0|0.001|30.11|2.25|2.38|0.03|0
11242124|1.0|0.001|25.68|1.22|2.33|0.02|0
11242268|1.0|0.001|32.41|1.94|2.43|0.03|0
11242390|1.0|0.001|34.47|1.5|2.53|0.02|0
11242689|1.0|0.001|47.52|1.35|2.58|0.01|0
11242758|0.838|0.243|277.25|27.7|3.37|0.04|0
11242934|1.0|0.001|31.28|1.48|2.41|0.02|0
11243054|1.0|0.001|35.21|1.39|2.47|0.02|0
11243169|0.989|0.035|11.19|0.82|1.95|0.03|0
11243349|1.0|0.001|46.98|1.41|2.58|0.01|0
11243350|0.736|0.535|45.69|3.31|2.57|0.03|1M
11243623|1.0|0.001|121.04|3.4|3.01|0.01|0
11243756|1.0|0.001|51.49|1.42|2.63|0.01|0
11243761|1.0|0.001|10.27|0.58|1.91|0.03|0
11244147|1.0|0.001|34.91|1.11|2.47|0.02|0
11244203|0.633|0.372|182.04|12.25|3.2|0.03|0M
11244530|0.994|0.029|16.11|1.32|2.11|0.04|0
11244545|0.998|0.01|118.42|3.47|3.0|0.01|0
11244735|1.0|0.001|44.23|1.25|2.57|0.01|2
11244780|1.0|0.001|28.64|1.73|2.38|0.03|0
11244839|1.0|0.001|8.01|0.42|1.79|0.02|0
11244855|1.0|0.001|36.06|1.42|2.47|0.02|0
11244968|1.0|0.001|24.75|1.26|2.3|0.02|0
11245051|1.0|0.002|200.17|6.32|3.24|0.02|0
11245093|1.0|0.001|36.36|1.28|2.49|0.02|0
11245225|1.0|0.001|32.8|1.49|2.45|0.02|0
11245234|1.0|0.001|31.02|1.54|2.4|0.02|0
11245307|1.0|0.001|32.09|1.42|2.42|0.02|0
11245339|1.0|0.001|43.54|1.41|2.56|0.02|0
11245496|0.999|0.008|128.88|4.05|3.04|0.02|0
11245628|1.0|0.001|41.98|1.48|2.55|0.02|0
11246113|1.0|0.001|37.34|1.15|2.48|0.02|1
11246127|1.0|0.001|30.55|1.58|2.41|0.02|0
11246275|0.922|0.102|264.61|19.93|3.36|0.03|0
11246900|0.999|0.004|273.97|15.08|3.36|0.03|0
11247049|1.0|0.001|31.71|1.4|2.43|0.02|0
11247419|1.0|0.001|22.89|0.91|2.26|0.02|0
11247565|1.0|0.001|32.43|1.33|2.44|0.02|0
11247648|1.0|0.001|29.55|1.52|2.38|0.02|0
11249981|1.0|0.001|68.11|2.57|2.74|0.02|0
11250010|1.0|0.001|40.72|1.46|2.52|0.02|0
11250139|1.0|0.001|36.41|1.5|2.48|0.02|0
11250152|1.0|0.001|30.36|2.14|2.4|0.03|0
11250338|0.997|0.012|46.19|1.67|2.57|0.02|0
11250341|1.0|0.001|45.73|1.65|2.56|0.02|2
11250365|0.996|0.011|218.64|6.94|3.28|0.02|0
11250488|1.0|0.001|23.94|1.3|2.29|0.02|0
11250743|1.0|0.001|84.7|2.54|2.86|0.02|0
11250780|0.998|0.015|6.22|0.37|1.68|0.03|0
11250788|0.998|0.008|262.64|36.73|3.36|0.06|0
11251077|1.0|0.001|68.36|1.92|2.75|0.01|0
11251096|1.0|0.001|26.43|1.0|2.33|0.02|0
11251115|1.0|0.001|60.11|1.98|2.7|0.02|0
11251136|1.0|0.001|33.53|1.41|2.44|0.02|0
11251546|1.0|0.001|57.71|1.8|2.67|0.01|0
11251622|1.0|0.001|78.26|2.26|2.81|0.01|0
11251837|1.0|0.001|30.72|2.01|2.4|0.03|0
11251939|1.0|0.001|42.66|1.17|2.56|0.01|0
11252233|1.0|0.001|31.03|1.77|2.42|0.03|0
11252303|1.0|0.001|128.92|3.99|3.03|0.01|0
11252437|1.0|0.001|28.15|1.89|2.37|0.03|0
11252510|0.998|0.005|205.19|6.64|3.25|0.02|0
11252695|0.666|0.407|172.41|8.75|3.16|0.02|0M
11252706|1.0|0.001|41.4|1.36|2.55|0.02|0
11252757|1.0|0.001|41.63|1.38|2.55|0.02|0
11253008|0.993|0.011|184.81|7.77|3.2|0.02|0
11253076|1.0|0.001|31.59|2.47|2.41|0.03|0
11253082|1.0|0.001|30.63|1.46|2.41|0.02|0
11253627|0.999|0.003|177.4|5.35|3.18|0.02|0
11254120|0.821|0.374|118.5|10.55|3.02|0.04|1
11254383|1.0|0.001|21.75|0.81|2.26|0.02|0
11254566|1.0|0.001|36.98|1.27|2.49|0.02|0
11254587|1.0|0.001|39.16|1.32|2.52|0.02|0
11259916|1.0|0.001|34.01|1.25|2.45|0.02|0
11259980|1.0|0.001|41.94|1.31|2.54|0.02|0
11260007|1.0|0.001|42.62|1.36|2.55|0.02|0
11260279|1.0|0.001|32.48|1.25|2.44|0.02|0
11282332|1.0|0.001|46.06|1.33|2.59|0.01|0
11282383|1.0|0.001|74.72|2.49|2.79|0.02|0
11282479|1.0|0.001|35.84|1.83|2.47|0.02|0
11282568|1.0|0.001|36.89|2.01|2.5|0.02|0
11284131|1.0|0.001|30.26|1.66|2.4|0.02|0
11284496|1.0|0.001|103.8|3.01|2.94|0.01|0
11284505|0.981|0.074|27.48|5.51|2.36|0.09|0
11284601|0.605|0.406|111.5|12.0|2.99|0.05|0M
11284760|1.0|0.001|36.31|1.61|2.48|0.02|0
11284798|1.0|0.001|10.13|0.74|1.9|0.03|0
11284821|1.0|0.001|33.21|1.46|2.42|0.02|0
11285286|1.0|0.001|32.15|1.37|2.42|0.02|0
11285433|1.0|0.001|31.87|1.39|2.42|0.02|0
11285650|1.0|0.001|95.62|2.88|2.89|0.02|0
11285712|1.0|0.001|119.89|3.51|3.03|0.01|2
11286526|0.997|0.006|102.58|3.44|2.94|0.02|0
11286900|0.997|0.016|51.44|1.53|2.64|0.01|2
11286975|0.958|0.13|53.6|1.81|2.66|0.02|0
11287012|1.0|0.001|94.51|2.74|2.9|0.01|0
11287459|0.659|0.234|54.7|4.97|2.66|0.04|0
11287679|1.0|0.001|45.09|1.6|2.58|0.02|0
11287844|1.0|0.001|44.7|1.37|2.58|0.02|0
11287896|1.0|0.001|36.84|1.33|2.49|0.02|0
11287936|1.0|0.001|52.61|1.96|2.64|0.02|0
11287945|1.0|0.002|64.25|2.07|2.74|0.02|0
11287949|1.0|0.001|89.73|2.72|2.87|0.02|0
11288133|0.998|0.006|9.33|0.5|1.85|0.02|0
11288441|0.958|0.072|171.15|24.76|3.17|0.06|0
11288478|0.938|0.155|262.46|12.93|3.35|0.02|0
11288624|0.954|0.072|221.09|9.36|3.27|0.02|0
11288678|1.0|0.001|25.69|1.05|2.34|0.02|0
11288779|1.0|0.001|14.38|0.71|2.06|0.02|0
11288888|1.0|0.001|17.53|1.24|2.15|0.03|0
11289128|1.0|0.001|30.13|1.63|2.41|0.02|0
11289292|1.0|0.001|125.1|3.89|3.03|0.02|0
11289314|1.0|0.001|60.31|1.92|2.7|0.02|0
11289335|1.0|0.001|36.84|1.29|2.48|0.02|0
11289515|1.0|0.001|30.95|1.49|2.4|0.02|0
11289615|1.0|0.001|108.41|3.65|2.96|0.02|0
11289635|1.0|0.001|41.94|1.35|2.53|0.01|0
11289675|1.0|0.001|24.51|1.34|2.31|0.02|0
11289759|1.0|0.001|33.3|1.76|2.45|0.02|0
11289822|1.0|0.001|72.87|2.48|2.78|0.02|0
11289852|1.0|0.001|32.04|1.49|2.45|0.02|0
11289990|1.0|0.001|34.31|1.48|2.46|0.02|0
11290298|1.0|0.001|53.78|1.57|2.65|0.01|0
11290397|1.0|0.001|71.77|2.17|2.78|0.02|0
11290482|1.0|0.001|13.29|0.72|2.02|0.02|0
11293804|1.0|0.001|31.84|1.57|2.41|0.02|0
11293859|0.991|0.021|110.28|3.46|2.97|0.02|0
11294195|1.0|0.001|36.2|1.49|2.49|0.02|0
11294218|1.0|0.001|19.8|0.99|2.2|0.02|0
11294380|0.617|0.381|20.72|3.82|2.28|0.08|1M
11294384|1.0|0.002|25.57|1.58|2.29|0.03|2
11294409|1.0|0.001|29.44|1.64|2.39|0.03|0
11294612|1.0|0.001|192.56|5.76|3.21|0.02|0
11294920|1.0|0.001|30.22|1.48|2.41|0.02|0
11295008|1.0|0.001|13.32|0.68|2.03|0.02|0
11295350|1.0|0.001|24.59|1.44|2.32|0.03|0
11295471|0.997|0.007|235.8|7.61|3.3|0.02|0
11295642|0.768|0.31|269.78|18.82|3.35|0.03|0
11295720|1.0|0.001|54.53|1.58|2.66|0.01|0
11295820|1.0|0.001|77.23|2.45|2.81|0.02|0
11295851|1.0|0.001|97.35|2.85|2.92|0.01|0
11296084|1.0|0.001|17.41|0.72|2.14|0.02|0
11296211|1.0|0.001|30.56|1.53|2.4|0.02|0
11296401|0.969|0.055|228.32|20.87|3.3|0.04|0
11296612|1.0|0.002|201.32|6.14|3.23|0.02|0
11296805|1.0|0.001|30.47|1.35|2.4|0.02|0
11296913|1.0|0.002|57.22|1.84|2.69|0.02|0
11296954|1.0|0.001|45.22|1.42|2.58|0.02|0
11297049|1.0|0.001|67.77|2.17|2.75|0.02|0
11297580|1.0|0.001|36.45|1.68|2.51|0.02|0
11297585|1.0|0.001|41.48|2.12|2.55|0.02|0
11297725|1.0|0.003|149.41|4.66|3.1|0.02|0
11297757|0.994|0.012|184.64|6.67|3.2|0.02|0
11297951|1.0|0.001|35.0|1.31|2.47|0.02|0
11298020|1.0|0.001|58.75|1.61|2.69|0.01|0
11298371|1.0|0.001|32.21|1.81|2.43|0.03|0
11298425|1.0|0.001|210.32|6.67|3.26|0.02|0
11298561|1.0|0.001|35.28|1.36|2.47|0.02|0
11298714|1.0|0.001|62.0|1.95|2.71|0.02|0
11298776|1.0|0.001|38.61|1.71|2.5|0.02|0
11298781|0.868|0.289|7.07|0.48|1.74|0.03|0
11298877|1.0|0.001|15.64|0.82|2.1|0.02|0
11299274|1.0|0.001|33.72|1.09|2.46|0.02|0
11299484|1.0|0.001|49.88|2.24|2.61|0.02|0
11299667|1.0|0.001|45.73|1.27|2.57|0.01|0
11299941|1.0|0.001|24.16|1.55|2.29|0.03|0
11302371|0.999|0.004|135.46|4.32|3.07|0.02|0
11302524|1.0|0.001|27.46|1.01|2.37|0.02|0
11302791|1.0|0.001|44.49|1.88|2.56|0.02|0
11302930|0.97|0.141|11.76|0.4|2.01|0.02|1
11302942|0.954|0.086|199.84|21.53|3.24|0.05|0
11302988|1.0|0.001|34.18|1.12|2.45|0.02|0
11302995|1.0|0.001|33.14|1.22|2.51|0.02|1
11303381|0.999|0.007|9.37|0.87|1.87|0.04|0
11303410|1.0|0.001|28.62|1.64|2.39|0.03|0
11303425|1.0|0.001|48.49|1.37|2.59|0.01|0
11304067|1.0|0.001|106.57|3.07|2.93|0.01|0
11304155|1.0|0.001|31.6|1.32|2.43|0.02|0
11304158|1.0|0.001|26.99|1.08|2.35|0.02|0
11304421|1.0|0.001|20.37|0.91|2.21|0.02|0
11304481|1.0|0.001|35.88|1.44|2.49|0.02|0
11304647|1.0|0.002|156.95|4.44|3.12|0.01|0
11304663|0.972|0.064|210.55|11.6|3.26|0.03|0
11304675|1.0|0.003|86.87|2.48|2.87|0.01|0
11304758|-99.0|-99.0|9.89|1.96|1.9|0.09|1
11305232|1.0|0.001|30.96|1.3|2.42|0.02|0
11305250|1.0|0.001|94.33|2.72|2.91|0.01|0
11305377|1.0|0.001|11.5|0.75|1.96|0.03|0
11305436|0.946|0.13|145.12|6.18|3.1|0.02|0
11305445|0.998|0.007|236.42|10.44|3.31|0.02|0
11305448|1.0|0.001|25.32|0.98|2.32|0.02|0
11305756|1.0|0.001|114.49|3.45|2.98|0.02|0
11305776|1.0|0.001|16.55|0.7|2.12|0.02|0
11305872|1.0|0.001|63.71|1.98|2.74|0.02|0
11305933|1.0|0.001|29.22|1.29|2.39|0.02|0
11305937|0.998|0.011|8.32|0.38|1.81|0.02|0
11306275|1.0|0.001|42.84|1.41|2.56|0.02|0
11306540|1.0|0.001|41.08|1.23|2.54|0.02|0
11306803|1.0|0.001|26.33|1.05|2.34|0.02|0
11307108|1.0|0.001|72.78|1.97|2.79|0.01|0
11307487|1.0|0.002|122.76|3.56|3.01|0.01|0
11307599|1.0|0.001|33.17|1.52|2.45|0.02|0
11307799|0.999|0.003|18.68|0.97|2.18|0.02|0
11307875|0.991|0.017|214.24|27.08|3.26|0.06|0
11308281|1.0|0.001|32.58|1.12|2.44|0.02|0
11308295|1.0|0.001|214.51|6.83|3.26|0.01|0
11308660|1.0|0.001|33.99|1.51|2.45|0.02|0
11308784|1.0|0.001|63.45|2.03|2.72|0.02|0
11309182|1.0|0.002|162.04|5.21|3.13|0.01|0
11309403|1.0|0.001|42.42|1.32|2.54|0.01|0
11336624|1.0|0.001|38.38|1.51|2.52|0.02|0
11336656|1.0|0.001|31.9|1.54|2.41|0.02|0
11337203|1.0|0.001|21.51|0.71|2.25|0.02|0
11337714|1.0|0.001|39.64|1.82|2.52|0.02|0
11337843|1.0|0.001|25.26|1.18|2.31|0.02|0
11337883|1.0|0.001|147.18|4.36|3.1|0.01|0
11338267|1.0|0.001|23.72|1.43|2.3|0.03|0
11338360|0.998|0.005|216.96|6.58|3.27|0.02|0
11338492|1.0|0.001|27.43|1.59|2.35|0.03|0
11338847|1.0|0.001|34.9|1.41|2.46|0.02|0
11338926|1.0|0.001|57.85|1.7|2.69|0.01|0
11339000|1.0|0.001|38.54|1.5|2.51|0.02|0
11339247|1.0|0.001|11.09|0.9|1.94|0.04|0
11339312|1.0|0.001|123.56|3.43|3.02|0.01|0
11340063|1.0|0.001|61.43|1.76|2.72|0.01|0
11340165|1.0|0.001|30.72|1.62|2.41|0.02|0
11340377|1.0|0.001|22.63|1.43|2.27|0.03|0
11340747|1.0|0.001|110.29|3.54|2.96|0.02|0
11341501|0.541|0.535|257.06|33.99|3.35|0.06|0M
11341723|1.0|0.001|28.8|1.7|2.38|0.03|0
11342308|1.0|0.001|65.45|1.93|2.74|0.01|0
11342694|1.0|0.001|73.83|2.2|2.78|0.01|0
11342804|1.0|0.001|61.1|1.84|2.7|0.02|0
11343030|1.0|0.001|53.04|1.39|2.65|0.01|0
11343426|0.963|0.115|135.77|15.06|3.07|0.05|0
11348417|1.0|0.001|73.16|2.17|2.77|0.01|0
11349014|1.0|0.001|27.93|1.45|2.38|0.02|0
11349107|1.0|0.001|34.44|1.22|2.47|0.02|2
11349180|1.0|0.001|205.42|6.28|3.24|0.01|0
11349188|1.0|0.001|43.5|2.13|2.56|0.02|0
11349323|0.997|0.01|8.39|0.65|1.82|0.03|0
11349449|0.983|0.024|8.94|0.76|1.84|0.04|0
11349490|1.0|0.001|128.45|3.83|3.04|0.02|0
11349614|1.0|0.001|70.14|2.76|2.78|0.02|0
11350202|1.0|0.001|33.62|1.36|2.46|0.02|0
11350341|1.0|0.001|160.06|5.06|3.14|0.02|0
11350634|0.944|0.099|249.83|19.63|3.32|0.03|0
11350700|0.655|0.42|218.67|9.3|3.27|0.02|0M
11350954|1.0|0.001|24.29|1.1|2.31|0.02|0
11351140|1.0|0.001|28.45|1.6|2.39|0.03|0
11351257|1.0|0.001|29.87|1.25|2.41|0.02|0
11351420|0.997|0.015|276.3|18.36|3.37|0.03|0
11351480|1.0|0.001|34.88|1.47|2.46|0.02|0
11351671|1.0|0.001|30.81|1.63|2.43|0.02|0
11351684|1.0|0.001|31.22|1.53|2.44|0.02|0
11351706|1.0|0.001|27.42|1.13|2.37|0.02|0
11351713|1.0|0.001|126.14|3.82|3.03|0.02|0
11351748|0.996|0.007|276.92|17.67|3.36|0.03|0
11351957|1.0|0.001|35.96|1.13|2.49|0.02|0
11352446|1.0|0.001|91.21|2.86|2.88|0.02|0
11352644|1.0|0.001|19.87|0.83|2.21|0.02|0
11352756|1.0|0.001|25.59|2.12|2.33|0.04|0
11352764|1.0|0.001|32.37|1.5|2.45|0.02|0
11352865|0.671|0.546|4.91|0.38|1.57|0.03|0M
11353223|1.0|0.001|52.0|1.54|2.62|0.01|0
11353313|1.0|0.001|122.8|3.53|3.02|0.01|0
11353554|0.999|0.003|101.95|3.32|2.94|0.02|0
11355664|1.0|0.001|32.24|1.32|2.42|0.02|0
11355681|1.0|0.001|29.21|1.67|2.4|0.03|0
11355933|1.0|0.001|40.14|1.45|2.53|0.02|0
11356208|1.0|0.001|33.97|1.41|2.46|0.02|0
11356479|1.0|0.002|139.89|4.13|3.08|0.01|0
11356579|1.0|0.001|32.94|1.13|2.45|0.02|0
11356826|1.0|0.001|29.46|1.53|2.4|0.02|0
11356839|1.0|0.001|11.36|0.48|1.95|0.02|0
11356846|1.0|0.001|32.02|1.69|2.44|0.02|0
11357004|1.0|0.001|25.7|1.52|2.33|0.03|0
11357042|1.0|0.001|36.08|1.55|2.47|0.02|0
11357686|1.0|0.001|55.6|1.84|2.67|0.02|0
11357931|1.0|0.001|35.21|1.73|2.48|0.02|0
11358231|1.0|0.001|149.36|4.46|3.11|0.02|0
11358307|0.965|0.168|55.81|2.89|2.69|0.02|0
11358429|1.0|0.002|9.42|0.34|1.89|0.02|2
11358607|1.0|0.001|32.49|1.43|2.44|0.02|0
11358669|1.0|0.001|96.85|3.47|2.92|0.02|0
11358698|1.0|0.001|23.61|1.21|2.27|0.02|0
11358755|1.0|0.001|35.53|1.39|2.47|0.02|0
11358810|1.0|0.001|35.09|1.4|2.47|0.02|0
11359044|1.0|0.001|38.27|1.38|2.51|0.02|0
11359175|1.0|0.001|33.22|1.51|2.45|0.02|0
11359820|1.0|0.001|99.67|3.04|2.93|0.02|0
11360670|0.831|0.363|51.96|4.32|2.64|0.04|0
11360886|1.0|0.001|45.41|1.66|2.58|0.02|0
11361055|1.0|0.001|21.36|1.22|2.24|0.03|0
11361075|1.0|0.001|42.45|2.0|2.55|0.02|0
11361147|0.998|0.012|162.78|5.06|3.14|0.02|0
11361156|0.973|0.055|8.76|0.72|1.83|0.04|0
11361691|0.818|0.356|244.09|11.06|3.31|0.02|0
11361765|1.0|0.001|106.09|3.07|2.95|0.01|0
11361776|0.949|0.09|261.7|18.74|3.35|0.03|0
11361809|1.0|0.001|30.61|1.15|2.43|0.02|1
11362148|1.0|0.001|42.93|1.71|2.55|0.02|0
11362917|0.989|0.018|8.07|0.78|1.79|0.04|0
11362947|1.0|0.001|72.66|2.05|2.8|0.01|0
11390511|0.777|0.359|264.64|21.41|3.36|0.04|0
11390588|1.0|0.002|107.07|3.15|2.96|0.01|0
11390741|1.0|0.001|30.14|1.54|2.41|0.02|0
11391047|1.0|0.001|219.63|6.69|3.26|0.01|0
11391391|0.988|0.02|223.96|9.84|3.27|0.02|0
11391496|1.0|0.001|18.9|0.7|2.18|0.02|0
11391750|1.0|0.001|87.71|2.64|2.87|0.02|0
11392006|0.957|0.074|231.9|9.67|3.29|0.02|0
11392017|-99.0|-99.0|87.37|2.38|2.87|0.01|0
11392965|0.904|0.298|54.88|2.45|2.68|0.02|2
11393852|1.0|0.001|34.7|1.52|2.47|0.02|0
11393958|0.998|0.004|194.56|6.19|3.22|0.02|0
11394085|1.0|0.001|31.84|1.24|2.42|0.02|0
11394192|1.0|0.001|22.96|1.15|2.28|0.02|0
11394497|1.0|0.001|7.37|0.61|1.76|0.04|0
11394905|1.0|0.001|38.69|1.35|2.51|0.02|0
11395111|1.0|0.001|42.18|1.29|2.55|0.02|0
11395200|1.0|0.001|28.82|1.2|2.39|0.02|0
11395438|1.0|0.001|30.96|1.86|2.41|0.03|0
11395462|1.0|0.001|23.63|0.84|2.3|0.02|0
11395485|1.0|0.002|10.55|0.63|1.93|0.03|0
11395816|1.0|0.001|30.07|1.5|2.4|0.02|0
11395867|0.965|0.057|228.01|9.84|3.3|0.02|0
11397467|1.0|0.002|245.6|11.4|3.32|0.02|0
11400830|1.0|0.001|30.25|1.57|2.41|0.02|0
11400880|1.0|0.001|51.62|1.42|2.63|0.01|0
11400886|1.0|0.001|61.98|1.92|2.72|0.02|0
11401029|1.0|0.001|55.0|1.83|2.65|0.02|0
11401466|1.0|0.001|32.33|1.59|2.44|0.02|0
11401925|1.0|0.001|23.14|0.88|2.27|0.02|0
11401988|0.989|0.059|6.66|0.49|1.68|0.03|0
11402359|1.0|0.001|32.15|1.38|2.43|0.02|0
11403129|1.0|0.001|44.71|1.3|2.57|0.01|0
11403437|1.0|0.001|33.73|1.42|2.45|0.02|0
11403541|1.0|0.001|33.01|1.38|2.45|0.02|0
11403918|1.0|0.001|72.58|2.19|2.77|0.02|0
11404023|1.0|0.001|44.88|1.41|2.57|0.02|0
11404111|1.0|0.002|177.58|5.54|3.19|0.02|0
11404149|0.997|0.008|222.12|7.37|3.27|0.02|0
11404803|0.999|0.003|213.6|6.62|3.26|0.02|0
11404889|0.994|0.009|177.5|6.64|3.19|0.02|2
11404899|1.0|0.001|31.5|1.44|2.42|0.02|0
11404916|1.0|0.001|24.69|1.17|2.31|0.02|0
11404925|1.0|0.001|32.41|1.59|2.43|0.02|0
11405445|0.996|0.014|190.3|6.14|3.22|0.02|0
11405452|1.0|0.002|52.57|1.65|2.66|0.02|0
11407805|1.0|0.002|161.21|5.35|3.12|0.02|0
11407947|0.947|0.086|258.37|21.01|3.34|0.04|0
11408237|0.998|0.006|40.87|1.77|2.54|0.02|0
11408263|-99.0|-99.0|42.53|2.0|-99.0|-99.0|2
11408286|-99.0|-99.0|43.02|1.18|-99.0|-99.0|2
11408704|1.0|0.001|28.64|2.24|2.37|0.03|0
11408719|0.999|0.004|196.16|6.12|3.23|0.02|0
11408970|1.0|0.001|168.64|5.08|3.15|0.02|0
11409098|0.998|0.005|214.57|7.14|3.26|0.02|0
11409529|1.0|0.001|33.83|1.43|2.45|0.02|0
11409562|1.0|0.001|35.1|1.3|2.47|0.02|0
11409827|1.0|0.001|17.66|0.7|2.14|0.02|0
11410217|1.0|0.001|226.86|7.11|3.29|0.02|0
11410311|1.0|0.001|39.82|1.21|2.52|0.02|0
11410393|1.0|0.001|154.42|5.23|3.13|0.02|0
11410450|1.0|0.002|169.33|5.07|3.17|0.02|0
11410478|1.0|0.001|25.19|1.03|2.3|0.02|0
11410549|1.0|0.001|34.74|1.5|2.47|0.02|0
11410622|1.0|0.001|146.39|4.4|3.1|0.02|0
11410788|1.0|0.001|31.58|1.46|2.43|0.02|0
11410886|1.0|0.001|122.17|3.79|3.0|0.01|0
11410978|1.0|0.001|32.7|1.39|2.43|0.02|0
11411163|1.0|0.001|50.98|1.63|2.62|0.01|0
11411943|0.999|0.004|146.24|4.62|3.1|0.02|0
11412082|1.0|0.001|33.87|1.31|2.46|0.02|0
11412096|0.932|0.184|43.33|2.04|2.5|0.02|2
11412190|1.0|0.001|31.56|1.54|2.43|0.02|0
11412736|0.899|0.14|222.41|33.42|3.29|0.07|0
11412860|1.0|0.001|36.59|1.17|2.49|0.02|0
11413063|0.544|0.438|10.41|0.45|1.95|0.02|1M
11413138|1.0|0.001|46.02|1.39|2.58|0.02|0
11413158|1.0|0.001|58.61|1.98|2.7|0.02|0
11413393|1.0|0.001|68.51|1.94|2.75|0.01|0
11413569|1.0|0.001|32.86|1.1|2.44|0.02|0
11413789|0.999|0.003|193.4|6.0|3.22|0.02|0
11414138|1.0|0.001|31.7|1.61|2.42|0.02|0
11414438|1.0|0.001|41.87|1.3|2.55|0.02|0
11414518|0.869|0.229|237.96|26.54|3.31|0.05|0
11414700|1.0|0.001|35.74|1.58|2.48|0.02|0
11415061|0.997|0.02|8.37|0.35|1.82|0.02|0
11415370|1.0|0.001|36.9|1.38|2.49|0.02|0
11415731|0.758|0.39|38.54|1.82|2.55|0.02|1
11415780|1.0|0.001|49.49|1.41|2.6|0.01|0
11415994|1.0|0.001|30.81|1.52|2.41|0.02|0
11416388|0.945|0.079|229.67|7.67|3.29|0.02|0
11416424|1.0|0.002|226.87|7.28|3.28|0.01|0
11416452|1.0|0.001|37.41|1.08|2.5|0.01|0
11416572|1.0|0.001|31.63|1.19|2.43|0.02|0
11441797|1.0|0.001|59.23|1.95|2.69|0.02|0
11442227|1.0|0.001|29.64|1.63|2.39|0.03|0
11442238|0.933|0.238|32.04|3.7|2.46|0.05|1
11442437|1.0|0.001|30.25|1.41|2.42|0.02|0
11442799|1.0|0.001|51.39|1.38|2.64|0.01|0
11442897|1.0|0.001|120.11|3.61|3.0|0.01|0
11443139|1.0|0.001|27.07|1.17|2.35|0.02|0
11443293|1.0|0.001|31.21|1.26|2.42|0.02|0
11443382|1.0|0.001|24.11|1.21|2.3|0.02|0
11443433|0.998|0.009|159.53|5.06|3.14|0.02|0
11443464|1.0|0.002|32.95|1.17|2.44|0.02|0
11443558|0.999|0.004|22.65|1.9|2.25|0.04|0
11443659|0.623|0.422|174.9|32.03|3.18|0.08|0M
11443757|0.998|0.006|133.27|4.26|3.06|0.02|0
11444313|1.0|0.001|32.38|1.5|2.43|0.02|0
11444676|1.0|0.001|104.13|3.32|2.95|0.01|0
11444844|1.0|0.001|32.75|1.52|2.44|0.02|0
11445495|1.0|0.004|204.52|6.55|3.23|0.01|0
11445766|0.582|0.329|16.13|1.54|2.14|0.04|2M
11445818|1.0|0.001|38.88|1.33|2.51|0.02|0
11446151|1.0|0.001|33.45|1.47|2.44|0.02|0
11446241|0.573|0.516|251.23|19.91|3.34|0.04|0M
11446278|1.0|0.001|42.76|1.24|2.56|0.01|0
11446280|1.0|0.001|10.0|0.46|1.89|0.02|0
11446691|1.0|0.001|29.27|1.77|2.39|0.03|0
11446909|0.819|0.375|33.19|2.35|2.47|0.03|1
11447282|0.841|0.342|12.12|0.45|2.01|0.02|2
11447450|1.0|0.001|81.71|2.38|2.84|0.01|0
11447802|1.0|0.001|45.22|1.63|2.58|0.02|0
11449696|0.974|0.078|37.44|1.6|2.54|0.02|1
11450026|1.0|0.001|31.44|1.28|2.42|0.02|0
11450209|1.0|0.001|145.01|4.47|3.1|0.02|0
11450275|1.0|0.001|24.75|1.04|2.32|0.02|0
11450279|1.0|0.001|33.65|1.44|2.45|0.02|0
11450299|0.947|0.227|34.82|2.4|2.49|0.03|1
11450313|1.0|0.001|35.14|1.16|2.47|0.01|1
11450315|1.0|0.001|32.07|1.92|2.43|0.03|0
11450463|1.0|0.001|31.88|1.71|2.43|0.02|0
11453225|1.0|0.001|93.27|2.9|2.88|0.01|0
11453371|1.0|0.001|45.72|1.33|2.59|0.01|0
11453608|1.0|0.001|31.5|1.26|2.44|0.02|0
11453627|1.0|0.001|27.73|1.58|2.36|0.03|0
11453721|1.0|0.001|63.5|2.37|2.71|0.02|0
11453855|0.891|0.157|184.45|14.07|3.19|0.03|0
11453905|1.0|0.001|17.5|0.71|2.14|0.02|0
11453969|1.0|0.001|30.75|1.88|2.41|0.03|0
11453975|0.914|0.256|34.09|2.63|2.47|0.03|1
11454156|0.999|0.003|246.78|8.48|3.32|0.02|0
11454273|1.0|0.001|23.79|0.85|2.3|0.02|0
11454275|1.0|0.001|36.74|1.74|2.48|0.02|0
11455176|1.0|0.001|34.26|1.61|2.46|0.02|0
11455243|1.0|0.001|16.93|0.65|2.14|0.02|0
11455925|1.0|0.001|29.84|1.7|2.4|0.03|0
11456172|1.0|0.001|17.41|0.77|2.15|0.02|0
11456190|1.0|0.001|35.21|1.15|2.49|0.02|0
11456246|1.0|0.001|31.76|1.79|2.41|0.02|0
11456445|0.999|0.003|185.03|5.79|3.2|0.02|0
11456449|1.0|0.001|111.1|3.21|2.98|0.01|0
11456650|0.802|0.41|45.31|1.9|2.59|0.02|1
11456735|1.0|0.001|92.11|2.91|2.89|0.01|0
11456839|1.0|0.001|31.38|1.2|2.42|0.02|0
11456927|1.0|0.001|23.97|1.27|2.29|0.02|0
11456950|1.0|0.001|91.04|2.58|2.89|0.01|0
11457021|1.0|0.001|105.23|3.12|2.94|0.01|0
11457312|0.994|0.016|204.05|6.42|3.24|0.02|0
11457478|1.0|0.001|36.11|1.39|2.47|0.02|0
11457554|1.0|0.001|78.29|2.12|2.8|0.01|0
11457705|1.0|0.001|93.85|2.71|2.91|0.01|0
11457734|1.0|0.001|54.07|1.64|2.65|0.01|0
11460115|1.0|0.002|104.53|3.01|2.96|0.01|0
11460287|1.0|0.001|94.45|2.6|2.89|0.01|0
11460306|1.0|0.001|122.55|3.66|3.02|0.02|0
11460373|1.0|0.001|35.57|1.14|2.51|0.02|0
11460647|1.0|0.001|32.55|1.65|2.44|0.02|0
11460921|0.901|0.143|186.98|35.13|3.2|0.08|0
11461138|1.0|0.001|33.06|1.33|2.43|0.02|0
11461608|1.0|0.001|32.96|1.34|2.44|0.02|0
11462046|1.0|0.001|39.82|1.29|2.53|0.02|0
11462100|1.0|0.001|12.65|0.58|1.99|0.02|0
11462235|1.0|0.001|47.44|1.55|2.59|0.01|0
11462484|1.0|0.001|26.4|1.11|2.34|0.02|0
11462529|1.0|0.001|32.77|1.27|2.44|0.02|0
11462610|1.0|0.001|32.8|1.26|2.44|0.02|0
11462620|-99.0|-99.0|21.89|1.08|2.25|0.02|2
11462629|1.0|0.001|96.1|2.97|2.91|0.01|0
11462723|1.0|0.003|28.98|1.37|2.37|0.02|0
11462853|1.0|0.001|22.31|1.58|2.26|0.03|0
11462972|1.0|0.001|44.54|1.68|2.57|0.02|0
11463411|1.0|0.001|54.46|1.84|2.67|0.02|0
11463450|1.0|0.001|41.59|1.34|2.53|0.02|0
11463553|0.971|0.073|151.28|6.68|3.11|0.02|2
11463560|1.0|0.001|35.64|1.21|2.48|0.02|0
11463721|1.0|0.001|31.56|1.4|2.43|0.02|0
11463988|1.0|0.001|28.04|1.63|2.37|0.03|0
11465010|1.0|0.001|33.84|1.32|2.45|0.02|0
11465042|1.0|0.001|36.59|1.32|2.49|0.02|0
11465165|1.0|0.001|62.8|1.9|2.72|0.02|0
11465443|1.0|0.001|39.6|2.2|2.51|0.03|0
11465618|1.0|0.002|98.69|2.74|2.92|0.01|0
11465784|1.0|0.001|32.98|1.73|2.44|0.02|0
11465942|1.0|0.001|102.65|3.19|2.94|0.01|0
11465962|1.0|0.001|36.3|1.41|2.49|0.02|0
11466146|1.0|0.001|33.53|1.18|2.45|0.02|0
11466152|0.999|0.005|186.44|5.67|3.21|0.02|0
11466172|1.0|0.001|23.97|0.88|2.28|0.02|0
11466270|0.967|0.081|212.94|17.9|3.26|0.04|2
11466403|1.0|0.001|83.14|2.32|2.85|0.01|0
11466656|1.0|0.001|27.53|1.12|2.35|0.02|0
11467232|1.0|0.001|37.98|1.34|2.5|0.02|0
11467281|0.995|0.047|44.41|1.56|2.57|0.02|0
11467720|1.0|0.001|33.87|1.49|2.45|0.02|0
11467729|1.0|0.002|186.5|5.54|3.2|0.01|0
11468053|0.999|0.006|113.04|3.24|2.98|0.01|0
11468149|1.0|0.001|46.03|1.29|2.57|0.01|0
11468340|1.0|0.001|42.41|1.36|2.56|0.02|0
11468695|1.0|0.001|57.81|1.58|2.67|0.01|0
11468895|1.0|0.001|30.69|2.19|2.41|0.03|0
11468927|1.0|0.001|31.04|1.37|2.42|0.02|0
11468988|1.0|0.001|33.88|1.28|2.45|0.02|0
11469401|1.0|0.001|30.39|1.57|2.39|0.02|0
11494133|0.91|0.176|160.22|23.88|3.14|0.07|0
11494169|1.0|0.001|38.32|1.3|2.49|0.02|2
11494312|1.0|0.001|37.23|1.45|2.49|0.02|0
11494511|1.0|0.001|12.74|0.58|1.99|0.02|0
11494646|1.0|0.001|20.22|1.35|2.21|0.03|0
11494779|0.998|0.005|40.8|2.5|2.52|0.03|0
11494815|0.664|0.485|24.32|1.43|2.28|0.03|0M
11495084|1.0|0.001|27.68|1.43|2.36|0.02|0
11495120|1.0|0.001|68.12|2.33|2.76|0.02|0
11496193|0.994|0.024|144.68|4.5|3.09|0.02|0
11496199|0.994|0.014|144.77|5.16|3.1|0.02|1
11496497|1.0|0.002|180.89|5.31|3.18|0.01|0
11496569|1.0|0.001|67.42|2.28|2.75|0.02|0
11496573|0.991|0.018|219.27|8.09|3.27|0.02|0
11496589|0.922|0.277|5.22|0.5|1.59|0.04|0
11496604|0.999|0.003|43.08|7.17|2.6|0.07|2
11497092|1.0|0.001|42.84|1.21|2.56|0.01|0
11497421|1.0|0.001|34.09|1.45|2.45|0.02|0
11497443|0.999|0.004|177.83|5.36|3.19|0.01|2
11497494|0.733|0.437|6.11|0.2|1.71|0.02|0M
11497648|0.655|0.546|5.3|0.41|1.6|0.03|0M
11497891|0.889|0.174|154.14|29.63|3.12|0.08|0
11497965|1.0|0.001|32.6|1.23|2.44|0.02|0
11498043|1.0|0.001|33.19|1.22|2.44|0.02|0
11498101|1.0|0.001|37.65|1.36|2.5|0.02|0
11498178|1.0|0.002|205.78|6.81|3.23|0.02|0
11498298|1.0|0.001|42.9|1.68|2.56|0.02|0
11498554|0.912|0.292|34.53|1.31|2.45|0.02|2
11498806|0.685|0.38|73.7|13.64|2.82|0.08|1M
11498934|0.689|0.437|241.76|37.51|3.32|0.07|0M
11499428|1.0|0.001|31.59|1.59|2.43|0.02|0
11499958|1.0|0.001|61.97|1.81|2.71|0.01|0
11500115|0.946|0.19|5.57|0.21|1.63|0.02|2
11502021|0.59|0.518|7.73|0.51|1.78|0.03|0M
11502036|0.999|0.003|154.23|4.57|3.11|0.01|0
11502092|1.0|0.001|32.42|1.61|2.44|0.02|0
11502193|0.997|0.008|231.43|7.57|3.29|0.02|0
11502218|0.997|0.026|85.01|5.3|2.85|0.03|2
11502538|1.0|0.001|36.79|1.38|2.48|0.02|0
11502666|1.0|0.001|29.36|1.64|2.37|0.02|0
11502920|1.0|0.001|31.56|1.26|2.41|0.02|0
11503092|1.0|0.001|57.9|1.58|2.69|0.01|0
11505872|1.0|0.001|31.09|1.7|2.41|0.02|0
11506212|1.0|0.001|38.42|1.14|2.5|0.01|0
11506309|0.966|0.081|237.23|12.96|3.31|0.02|0
11506336|1.0|0.003|106.58|8.96|2.95|0.04|0
11506442|1.0|0.002|189.58|5.82|3.22|0.02|0
11506570|1.0|0.002|15.58|0.66|2.09|0.02|0
11507089|1.0|0.001|68.3|2.31|2.78|0.02|0
11507633|0.881|0.308|34.56|4.01|2.48|0.05|2
11507936|1.0|0.001|77.34|2.41|2.82|0.02|0
11508329|1.0|0.001|54.67|1.55|2.66|0.01|0
11508336|1.0|0.001|31.89|1.37|2.42|0.02|0
11508418|1.0|0.001|145.19|4.35|3.08|0.02|0
11508928|1.0|0.001|30.5|1.65|2.42|0.02|0
11508966|1.0|0.001|31.68|1.55|2.43|0.02|0
11508969|0.998|0.007|117.11|3.43|3.0|0.01|0
11508970|1.0|0.001|34.5|1.62|2.47|0.02|0
11509173|0.757|0.444|10.36|0.72|1.89|0.03|0M
11509207|1.0|0.001|51.73|1.56|2.63|0.01|2
11509277|1.0|0.001|46.53|1.59|2.59|0.02|0
11509327|1.0|0.001|55.93|1.52|2.68|0.01|0
11509608|1.0|0.001|31.29|1.31|2.42|0.02|0
11509720|1.0|0.001|31.62|1.52|2.44|0.02|0
11509792|1.0|0.001|21.69|1.13|2.25|0.02|0
11511693|1.0|0.001|40.03|1.22|2.53|0.02|0
11512096|1.0|0.001|28.84|1.74|2.39|0.03|0
11512103|0.858|0.345|33.38|5.83|2.47|0.08|1
11512566|0.999|0.004|44.54|1.62|2.61|0.02|1
11512662|1.0|0.001|31.94|1.22|2.43|0.02|0
11512734|1.0|0.001|28.23|1.29|2.37|0.02|0
11512817|1.0|0.001|40.17|1.29|2.54|0.02|0
11512864|1.0|0.001|31.16|1.32|2.42|0.02|0
11512915|1.0|0.001|36.11|1.44|2.47|0.02|0
11513366|1.0|0.001|63.57|1.93|2.72|0.02|0
11513452|1.0|0.001|30.57|1.66|2.39|0.02|0
11513798|1.0|0.001|91.09|2.9|2.88|0.02|0
11513862|1.0|0.001|32.23|1.07|2.43|0.02|0
11514221|1.0|0.001|40.85|1.23|2.55|0.02|0
11514322|1.0|0.001|62.64|2.08|2.72|0.02|0
11514658|0.762|0.263|6.0|0.48|1.67|0.04|0
11515029|0.977|0.053|281.03|19.69|3.38|0.03|0
11515176|1.0|0.002|170.57|5.48|3.15|0.01|0
11515377|1.0|0.001|188.02|5.75|3.22|0.02|0
11515424|1.0|0.001|152.73|4.79|3.11|0.01|0
11515497|1.0|0.001|58.76|1.8|2.68|0.01|0
11515815|1.0|0.001|36.64|2.36|2.49|0.03|0
11515918|1.0|0.001|30.07|1.6|2.41|0.02|0
11516093|1.0|0.001|26.13|1.57|2.34|0.03|0
11516163|1.0|0.001|168.91|5.16|3.16|0.02|0
11516393|1.0|0.001|24.31|0.9|2.31|0.02|0
11517088|1.0|0.001|49.57|1.35|2.61|0.01|0
11517291|1.0|0.001|16.57|0.79|2.12|0.02|0
11517524|1.0|0.001|103.61|3.01|2.94|0.01|0
11517707|0.999|0.003|6.01|0.23|1.67|0.02|0
11517847|1.0|0.001|38.9|1.29|2.51|0.02|0
11518457|-99.0|-99.0|68.47|24.15|2.76|0.15|0
11518492|1.0|0.001|53.65|1.62|2.65|0.02|0
11518610|1.0|0.001|54.14|1.72|2.67|0.02|0
11518639|0.998|0.005|55.09|1.86|2.67|0.02|0
11518690|1.0|0.001|28.8|1.98|2.37|0.03|0
11518762|1.0|0.001|32.86|1.4|2.45|0.02|0
11518778|1.0|0.001|32.42|1.16|2.44|0.02|0
11518990|1.0|0.001|32.25|1.25|2.44|0.02|0
11519074|1.0|0.001|31.38|2.09|2.42|0.03|0
11519087|1.0|0.001|80.26|2.36|2.83|0.01|0
11519405|1.0|0.001|134.13|3.8|3.05|0.01|0
11519450|1.0|0.001|71.38|1.95|2.78|0.01|0
11519735|1.0|0.001|31.34|1.42|2.4|0.02|0
11519991|1.0|0.001|99.33|3.48|2.93|0.02|0
11520578|1.0|0.001|111.65|3.26|2.96|0.01|0
11520642|1.0|0.001|92.14|2.73|2.89|0.01|0
11520923|1.0|0.001|23.64|0.95|2.29|0.02|0
11521078|1.0|0.001|74.02|2.05|2.8|0.01|0
11521155|1.0|0.001|40.69|1.43|2.54|0.02|0
11521197|1.0|0.001|69.68|1.99|2.77|0.01|0
11521352|1.0|0.001|105.3|3.26|2.95|0.02|0
11521547|1.0|0.001|44.85|1.28|2.58|0.01|0
11521644|1.0|0.001|34.7|1.47|2.46|0.02|0
11521653|1.0|0.001|137.42|4.11|3.07|0.02|0
11546482|0.629|0.54|4.98|0.17|1.6|0.02|2M
11546710|0.662|0.292|205.67|41.15|3.25|0.09|0
11546913|1.0|0.001|176.79|5.43|3.18|0.02|0
11546972|0.998|0.01|127.54|3.56|3.03|0.01|0
11547411|1.0|0.002|108.47|3.29|2.96|0.02|0
11547584|1.0|0.001|52.21|2.15|2.64|0.02|0
11547589|0.955|0.07|210.96|18.8|3.27|0.04|0
11547614|1.0|0.001|35.27|2.07|2.47|0.03|0
11547924|1.0|0.001|29.01|2.17|2.38|0.03|0
11547964|0.712|0.366|141.52|9.37|3.08|0.03|0M
11548940|1.0|0.001|22.16|1.06|2.26|0.02|0
11548981|1.0|0.001|100.97|3.74|2.94|0.02|0
11549329|1.0|0.001|25.56|1.69|2.32|0.03|0
11549468|1.0|0.001|103.93|3.23|2.95|0.02|0
11549504|1.0|0.002|105.25|2.93|2.95|0.01|0
11549810|0.965|0.069|249.43|10.57|3.33|0.02|2
11550492|1.0|0.001|93.94|3.06|2.89|0.02|0
11550567|1.0|0.001|35.44|1.3|2.48|0.02|0
11550935|1.0|0.001|28.42|1.32|2.38|0.02|0
11551125|1.0|0.001|18.17|0.66|2.18|0.02|0
11551196|1.0|0.001|37.06|1.23|2.52|0.02|0
11551628|1.0|0.001|54.47|1.56|2.66|0.01|0
11551746|1.0|0.001|45.11|1.32|2.58|0.01|0
11551758|1.0|0.001|28.82|1.45|2.38|0.02|0
11554100|0.999|0.002|292.95|14.99|3.38|0.02|0
11554144|1.0|0.001|44.71|1.37|2.56|0.01|0
11554718|1.0|0.001|66.15|2.0|2.75|0.02|0
11554793|1.0|0.001|32.44|1.45|2.42|0.02|0
11554998|0.909|0.234|14.54|2.73|2.07|0.08|0
11555225|0.865|0.273|24.88|1.46|2.23|0.03|2
11555266|1.0|0.001|137.48|4.23|3.05|0.01|0
11555305|1.0|0.001|56.99|1.66|2.68|0.01|0
11557992|1.0|0.001|58.24|1.72|2.67|0.01|0
11558127|1.0|0.001|29.85|2.27|2.37|0.03|0
11558247|1.0|0.001|171.23|5.38|3.17|0.02|0
11558398|1.0|0.001|36.46|2.29|2.49|0.03|0
11558405|1.0|0.001|33.21|1.34|2.44|0.02|0
11559187|1.0|0.001|69.76|2.07|2.76|0.01|0
11559206|1.0|0.001|82.71|2.45|2.83|0.01|0
11559478|1.0|0.001|34.18|1.71|2.47|0.02|0
11559552|1.0|0.001|27.95|1.55|2.36|0.02|0
11559643|1.0|0.001|17.03|0.78|2.15|0.02|0
11559645|1.0|0.001|27.64|1.24|2.36|0.02|0
11559818|1.0|0.001|35.47|1.73|2.47|0.02|0
11560044|1.0|0.001|24.55|1.7|2.29|0.03|0
11560054|1.0|0.001|29.86|1.78|2.39|0.03|0
11560127|1.0|0.001|41.9|1.5|2.53|0.02|0
11560207|1.0|0.001|78.56|2.37|2.83|0.02|0
11560218|1.0|0.001|36.15|1.34|2.47|0.02|0
11560324|1.0|0.001|34.41|1.98|2.46|0.03|0
11560465|1.0|0.001|58.86|1.92|2.69|0.02|0
11560498|1.0|0.001|36.82|2.06|2.49|0.03|0
11560657|1.0|0.001|122.56|3.5|3.02|0.01|0
11560861|1.0|0.001|47.23|1.42|2.58|0.01|0
11560939|1.0|0.001|159.46|4.99|3.14|0.02|0
11560948|1.0|0.001|30.9|1.83|2.41|0.03|0
11561367|0.968|0.223|154.65|5.55|3.12|0.02|0
11561379|1.0|0.001|91.42|2.79|2.89|0.02|0
11563747|0.785|0.199|154.36|6.37|3.12|0.02|0
11563791|1.0|0.001|41.65|1.52|2.55|0.02|0
11563807|1.0|0.001|33.37|1.18|2.46|0.02|0
11564024|0.999|0.003|181.42|5.8|3.18|0.01|0
11564092|1.0|0.001|34.53|1.21|2.46|0.02|0
11564307|1.0|0.001|35.12|1.78|2.47|0.02|0
11564309|1.0|0.001|40.14|1.23|2.53|0.02|0
11564401|1.0|0.001|117.12|3.54|2.99|0.01|0
11564719|0.97|0.041|238.48|22.51|3.31|0.04|0
11564787|1.0|0.001|28.29|1.46|2.37|0.02|0
11565235|1.0|0.001|74.4|2.16|2.79|0.01|0
11565353|0.999|0.002|190.86|6.0|3.21|0.02|0
11565511|0.85|0.331|32.33|7.69|2.46|0.1|1
11565516|1.0|0.001|28.82|1.16|2.39|0.02|0
11565903|0.999|0.009|101.33|3.01|2.94|0.01|0
11566038|1.0|0.001|32.17|1.33|2.43|0.02|0
11566089|1.0|0.001|25.25|1.49|2.31|0.03|0
11566213|1.0|0.001|28.67|1.43|2.38|0.02|0
11566273|1.0|0.001|57.57|1.52|2.67|0.01|0
11566360|1.0|0.001|60.97|1.81|2.71|0.01|0
11566466|1.0|0.001|141.65|4.26|3.07|0.01|0
11567375|0.988|0.044|4.89|0.29|1.57|0.03|0
11567392|1.0|0.001|209.27|6.71|3.24|0.01|0
11567563|1.0|0.001|42.57|1.37|2.55|0.02|0
11567572|1.0|0.001|57.47|1.85|2.69|0.02|0
11567797|1.0|0.001|28.82|2.09|2.38|0.03|0
11568605|1.0|0.001|49.32|1.46|2.61|0.01|0
11568705|1.0|0.001|25.55|1.5|2.3|0.03|0
11568892|0.996|0.007|168.35|5.67|3.16|0.02|0
11569072|1.0|0.002|82.65|2.33|2.84|0.01|0
11569319|0.684|0.297|212.89|8.86|3.26|0.02|0
11569580|1.0|0.002|51.24|1.45|2.63|0.01|0
11569621|0.962|0.051|156.39|17.96|3.13|0.05|0
11569629|1.0|0.001|40.35|1.31|2.53|0.02|0
11569659|1.0|0.001|30.19|1.57|2.41|0.02|0
11569693|1.0|0.001|53.74|1.69|2.65|0.02|0
11570459|1.0|0.001|32.24|1.51|2.43|0.02|0
11570561|0.997|0.005|109.62|3.96|2.98|0.02|0
11570886|1.0|0.001|158.51|4.78|3.13|0.02|0
11571423|0.998|0.007|200.79|6.23|3.23|0.02|0
11571429|0.985|0.061|159.88|5.59|3.13|0.02|0
11571481|0.999|0.003|159.09|4.91|3.13|0.02|0
11571523|0.96|0.2|39.93|2.07|2.51|0.02|0
11571608|1.0|0.001|91.02|2.8|2.89|0.02|2
11571858|1.0|0.001|36.91|1.22|2.49|0.02|0
11571931|1.0|0.001|32.39|1.07|2.43|0.02|0
11572172|1.0|0.001|27.7|1.71|2.37|0.03|0
11572700|1.0|0.001|42.41|1.29|2.55|0.02|0
11572989|1.0|0.001|33.16|1.62|2.43|0.02|0
11597759|1.0|0.001|30.26|1.26|2.4|0.02|0
11598116|1.0|0.001|18.24|0.7|2.17|0.02|0
11598308|0.772|0.318|83.79|4.74|2.88|0.03|2
11598312|1.0|0.001|47.1|2.11|2.6|0.02|0
11598402|0.999|0.008|13.82|1.35|2.05|0.04|0
11598407|0.94|0.117|214.78|30.84|3.27|0.06|0
11598459|1.0|0.002|123.34|3.48|3.01|0.01|0
11598493|1.0|0.001|37.26|1.34|2.51|0.02|0
11598682|1.0|0.002|115.62|3.43|2.99|0.01|0
11599067|1.0|0.001|22.53|1.47|2.26|0.03|0
11599342|1.0|0.001|130.35|3.68|3.04|0.01|0
11599438|1.0|0.001|33.22|2.04|2.45|0.03|0
11599499|1.0|0.002|85.27|2.48|2.86|0.01|0
11599623|1.0|0.001|62.21|2.01|2.72|0.02|0
11599687|0.985|0.098|42.83|1.57|2.58|0.02|2
11599801|1.0|0.001|30.03|1.27|2.41|0.02|0
11600024|1.0|0.001|33.32|2.51|2.45|0.03|0
11600208|1.0|0.001|29.26|1.79|2.4|0.03|0
11600255|1.0|0.001|99.66|3.02|2.93|0.02|0
11600413|1.0|0.001|84.99|2.93|2.86|0.02|0
11600442|1.0|0.001|72.77|2.78|2.8|0.02|0
11600604|1.0|0.001|104.56|3.11|2.95|0.01|0
11601083|0.999|0.011|83.84|2.41|2.85|0.01|0
11601120|-99.0|-99.0|66.44|12.04|-99.0|-99.0|2
11601202|1.0|0.001|14.18|0.75|2.05|0.02|0
11601276|1.0|0.002|141.45|4.12|3.07|0.01|0
11601378|1.0|0.001|36.7|1.19|2.49|0.02|0
11601529|1.0|0.001|30.52|1.46|2.39|0.02|0
11602793|1.0|0.001|124.19|3.82|3.02|0.02|0
11603064|1.0|0.001|23.65|1.78|2.29|0.03|0
11603076|0.849|0.141|20.63|5.12|2.26|0.11|1
11603261|1.0|0.001|74.9|2.3|2.8|0.02|0
11604839|0.994|0.034|146.53|5.07|3.1|0.02|0
11605065|1.0|0.001|34.35|1.44|2.48|0.02|0
11605089|1.0|0.001|33.03|1.37|2.44|0.02|0
11605129|1.0|0.001|45.19|1.65|2.58|0.02|0
11605285|1.0|0.001|32.88|1.41|2.43|0.02|0
11605355|1.0|0.001|45.55|1.46|2.57|0.01|0
11605664|0.984|0.036|205.7|22.62|3.24|0.05|0
11605794|0.958|0.053|228.39|22.47|3.3|0.04|0
11605924|1.0|0.001|58.27|1.83|2.69|0.02|0
11606064|1.0|0.001|38.57|1.18|2.5|0.02|0
11606356|1.0|0.001|32.98|1.8|2.45|0.02|0
11606361|0.996|0.028|33.66|1.74|2.38|0.02|2
11606423|1.0|0.001|64.1|1.94|2.73|0.02|0
11606451|1.0|0.001|89.1|2.79|2.86|0.01|0
11606796|1.0|0.001|36.29|1.48|2.49|0.02|0
11606953|1.0|0.001|19.08|0.72|2.2|0.02|0
11606959|1.0|0.001|30.66|1.2|2.41|0.02|0
11607019|1.0|0.001|48.0|1.45|2.59|0.01|0
11607216|1.0|0.001|57.1|1.7|2.66|0.01|0
11607432|1.0|0.001|31.94|1.37|2.43|0.02|0
11607521|0.883|0.277|38.2|4.57|2.53|0.05|2
11610409|1.0|0.002|50.08|1.43|2.63|0.01|0
11610567|1.0|0.001|36.57|1.01|2.48|0.01|0
11611198|0.984|0.023|222.62|31.5|3.29|0.06|2
11611283|1.0|0.001|44.16|1.26|2.57|0.01|0
11611663|1.0|0.001|26.59|1.31|2.34|0.02|0
11611737|1.0|0.001|33.21|1.24|2.45|0.02|0
11612112|1.0|0.001|34.79|1.53|2.47|0.02|0
11612135|1.0|0.001|100.21|2.95|2.93|0.01|0
11612171|1.0|0.001|32.56|1.72|2.44|0.02|0
11612200|1.0|0.001|32.27|1.62|2.44|0.02|0
11612320|1.0|0.001|9.5|0.4|1.88|0.02|0
11612434|1.0|0.001|31.18|1.39|2.42|0.02|0
11612436|1.0|0.001|42.17|4.72|2.57|0.05|1
11612476|1.0|0.001|29.94|1.49|2.4|0.02|0
11612501|1.0|0.001|33.27|1.52|2.45|0.02|0
11612601|0.999|0.006|6.23|0.22|1.69|0.02|0
11612603|1.0|0.001|86.0|2.55|2.86|0.01|0
11614637|1.0|0.001|28.18|1.39|2.38|0.02|0
11614748|0.921|0.163|142.0|31.95|3.09|0.1|0
11614798|1.0|0.001|27.11|1.17|2.35|0.02|0
11614827|1.0|0.001|32.05|1.45|2.44|0.02|0
11615224|1.0|0.001|26.62|1.89|2.34|0.03|0
11615408|0.978|0.055|197.36|18.19|3.22|0.04|0
11615498|1.0|0.001|71.12|2.41|2.79|0.02|2
11615509|0.976|0.046|213.52|6.65|3.26|0.02|0
11615521|0.99|0.02|274.43|23.73|3.37|0.04|0
11615560|1.0|0.001|42.36|1.24|2.54|0.01|0
11615617|1.0|0.001|105.27|3.17|2.95|0.02|0
11615682|1.0|0.001|45.48|1.4|2.58|0.02|0
11615760|1.0|0.001|36.09|1.49|2.48|0.02|0
11615890|1.0|0.001|173.34|5.13|3.17|0.01|0
11615944|1.0|0.001|68.21|2.09|2.76|0.02|0
11615984|1.0|0.001|34.48|1.36|2.47|0.02|0
11616096|1.0|0.001|17.76|0.85|2.15|0.02|0
11616373|1.0|0.001|30.46|1.39|2.41|0.02|0
11616626|1.0|0.001|12.57|0.52|2.01|0.02|0
11616733|0.997|0.006|290.4|18.73|3.4|0.03|0
11616734|1.0|0.001|49.01|1.38|2.62|0.01|0
11617014|1.0|0.001|36.62|1.62|2.48|0.02|0
11617501|1.0|0.001|42.23|1.36|2.53|0.01|0
11617525|1.0|0.002|145.7|4.52|3.1|0.02|0
11617556|1.0|0.001|63.5|1.74|2.73|0.01|0
11617622|1.0|0.001|30.42|1.53|2.4|0.02|0
11617751|1.0|0.001|16.7|1.08|2.13|0.03|0
11617824|1.0|0.001|19.84|0.7|2.2|0.02|0
11617894|1.0|0.001|16.17|1.42|2.13|0.04|0
11618043|1.0|0.002|6.24|0.25|1.69|0.02|0
11618103|1.0|0.001|107.93|3.16|2.96|0.01|0
11618192|1.0|0.003|169.18|5.12|3.15|0.02|0
11618522|1.0|0.001|61.87|2.31|2.72|0.02|0
11618787|1.0|0.001|50.98|1.41|2.64|0.01|0
11619673|1.0|0.001|37.38|1.28|2.5|0.02|0
11619724|1.0|0.001|23.97|1.06|2.31|0.02|0
11619730|0.999|0.007|123.25|3.61|3.03|0.01|0
11620245|0.927|0.176|168.36|8.05|3.17|0.02|0
11620442|0.998|0.021|58.89|1.56|2.7|0.01|0
11620695|1.0|0.001|42.48|1.26|2.56|0.01|0
11620825|0.999|0.003|119.67|3.51|3.01|0.01|0
11620833|0.997|0.005|210.06|9.61|3.24|0.02|2
11621155|1.0|0.001|5.93|0.21|1.74|0.02|2
11621159|0.739|0.509|5.88|0.35|1.67|0.03|0M
11621198|0.994|0.02|13.28|0.85|2.02|0.03|0
11621486|1.0|0.001|35.44|1.62|2.47|0.02|0
11621987|1.0|0.001|68.86|2.1|2.75|0.02|0
11622144|1.0|0.001|41.3|1.52|2.54|0.02|0
11622372|0.931|0.122|8.57|0.51|1.82|0.03|0
11622723|0.753|0.377|8.28|1.65|1.78|0.09|0
11622755|0.998|0.008|159.85|4.85|3.12|0.02|0
11623012|1.0|0.001|32.81|1.27|2.44|0.02|0
11623195|1.0|0.001|37.07|1.3|2.49|0.02|0
11623314|0.999|0.003|6.84|0.29|1.72|0.02|0
11623897|0.917|0.192|216.12|24.66|3.27|0.05|0
11623942|0.998|0.004|182.7|6.08|3.18|0.02|0
11623951|0.992|0.02|213.41|29.11|3.26|0.06|0
11624392|1.0|0.001|47.54|1.54|2.6|0.02|0
11649292|1.0|0.001|44.93|1.3|2.58|0.01|0
11649294|1.0|0.001|30.35|1.84|2.4|0.03|0
11649705|1.0|0.001|39.8|1.88|2.53|0.02|0
11649746|0.968|0.073|204.66|36.48|3.24|0.08|0
11649869|1.0|0.001|17.41|0.76|2.16|0.02|0
11650039|1.0|0.001|18.8|0.63|2.19|0.02|0
11650041|1.0|0.002|8.91|0.49|1.85|0.02|0
11650107|0.999|0.003|216.07|6.86|3.27|0.02|0
11650219|1.0|0.001|31.73|1.41|2.43|0.02|0
11650678|0.793|0.489|105.9|6.38|2.96|0.03|1M
11650682|1.0|0.003|97.83|3.03|2.92|0.02|0
11650683|1.0|0.001|37.22|1.24|2.5|0.02|0
11650784|1.0|0.001|31.01|1.5|2.41|0.02|0
11650806|0.998|0.011|217.67|6.95|3.28|0.02|0
11651091|1.0|0.001|32.79|2.17|2.43|0.03|0
11651229|1.0|0.001|44.8|2.02|2.58|0.02|2
11651361|1.0|0.001|40.19|1.19|2.52|0.01|0
11651399|0.999|0.004|118.95|3.61|3.01|0.02|0
11651457|1.0|0.001|31.0|1.8|2.42|0.03|0
11651490|0.998|0.006|229.82|7.21|3.28|0.01|2
11651643|1.0|0.002|177.39|5.23|3.18|0.01|0
11651776|1.0|0.001|29.04|1.65|2.37|0.03|0
11652491|1.0|0.002|87.43|2.36|2.87|0.01|0
11653073|1.0|0.001|34.41|1.5|2.46|0.02|0
11653236|1.0|0.001|10.83|0.89|1.93|0.04|0
11653255|0.888|0.249|250.28|18.2|3.34|0.03|0
11653285|0.999|0.006|10.42|1.1|1.91|0.05|0
11653381|0.985|0.078|128.82|4.24|3.04|0.02|0
11654022|1.0|0.001|35.5|1.34|2.5|0.02|2
11654142|1.0|0.001|39.07|1.67|2.52|0.02|0
11654184|1.0|0.001|32.54|1.44|2.42|0.02|0
11654305|1.0|0.001|52.38|1.44|2.64|0.01|0
11655827|1.0|0.002|188.72|5.58|3.21|0.01|0
11655915|1.0|0.001|9.93|0.52|1.91|0.02|0
11656237|1.0|0.001|31.6|1.32|2.43|0.02|0
11656337|1.0|0.001|11.72|0.56|1.98|0.02|0
11656653|1.0|0.001|33.09|2.26|2.45|0.03|0
11656663|1.0|0.001|31.8|1.19|2.44|0.02|0
11656670|1.0|0.001|20.12|1.43|2.23|0.03|2
11656954|1.0|0.001|29.09|1.35|2.4|0.02|0
11657118|1.0|0.001|113.2|3.75|2.99|0.02|0
11657224|0.996|0.032|35.02|1.59|2.46|0.02|0
11657306|1.0|0.001|178.83|5.33|3.18|0.02|0
11657684|1.0|0.001|32.23|1.34|2.43|0.02|0
11657888|0.835|0.261|194.18|37.64|3.22|0.08|0
11658270|1.0|0.001|25.77|1.06|2.33|0.02|0
11658300|0.999|0.003|113.49|3.49|2.99|0.02|0
11658322|1.0|0.001|92.0|2.78|2.9|0.02|0
11658444|1.0|0.001|32.39|1.26|2.45|0.02|0
11658693|1.0|0.001|45.17|1.37|2.58|0.02|0
11658789|1.0|0.001|32.77|1.36|2.45|0.02|0
11658849|1.0|0.001|32.49|1.53|2.44|0.02|0
11658954|1.0|0.001|52.57|2.39|2.65|0.02|0
11658976|1.0|0.001|64.58|2.07|2.74|0.02|0
11658986|1.0|0.001|161.76|4.95|3.12|0.01|0
11659003|0.888|0.285|104.92|5.71|2.94|0.02|0
11661782|1.0|0.001|63.56|2.17|2.73|0.02|0
11661955|1.0|0.001|28.53|1.38|2.4|0.02|0
11662076|1.0|0.001|57.54|1.64|2.69|0.01|1
11662090|1.0|0.001|45.23|1.35|2.57|0.01|0
11662173|1.0|0.001|30.92|1.14|2.4|0.02|0
11662335|1.0|0.002|196.28|6.07|3.23|0.02|0
11662556|1.0|0.001|81.31|2.44|2.85|0.02|0
11662826|0.786|0.405|22.96|2.6|2.33|0.05|1
11662966|1.0|0.001|140.72|4.34|3.08|0.02|0
11663079|0.83|0.361|64.57|12.85|2.76|0.09|1
11663151|1.0|0.001|35.04|1.85|2.46|0.02|0
11663297|1.0|0.001|61.63|1.84|2.7|0.01|0
11663387|1.0|0.001|32.3|1.73|2.44|0.02|0
11663695|1.0|0.001|64.73|1.87|2.72|0.01|0
11665692|1.0|0.001|70.37|2.17|2.77|0.02|0
11665850|1.0|0.001|31.93|1.29|2.43|0.02|0
11666270|1.0|0.001|27.12|1.78|2.36|0.03|0
11666333|0.692|0.356|259.25|31.72|3.35|0.05|0M
11666557|1.0|0.001|32.63|1.39|2.42|0.02|0
11667000|0.926|0.236|12.16|0.75|1.98|0.03|0
11667266|0.999|0.003|93.04|3.15|2.9|0.02|0
11667420|1.0|0.001|39.78|1.3|2.52|0.02|0
11667477|1.0|0.001|71.41|2.1|2.78|0.01|0
11667630|1.0|0.001|99.65|2.85|2.92|0.01|0
11667775|1.0|0.002|6.69|0.32|1.71|0.02|0
11667799|1.0|0.001|50.0|1.4|2.62|0.01|0
11667928|1.0|0.001|28.59|2.24|2.38|0.03|0
11668036|1.0|0.001|44.15|1.83|2.57|0.02|0
11668210|1.0|0.001|92.41|2.6|2.9|0.01|0
11668215|0.995|0.01|281.14|16.0|3.38|0.03|0
11668241|0.725|0.494|21.86|2.45|2.29|0.05|2M
11668246|1.0|0.001|41.27|1.48|2.54|0.02|0
11668642|1.0|0.001|64.77|2.34|2.75|0.02|0
11668686|1.0|0.001|28.68|1.38|2.39|0.02|0
11668839|1.0|0.002|151.95|4.71|3.11|0.02|0
11668891|0.98|0.066|20.34|6.61|2.23|0.14|0
11668895|1.0|0.001|31.5|1.43|2.43|0.02|0
11668898|0.993|0.031|32.7|3.38|2.46|0.05|1
11668915|1.0|0.001|40.28|1.3|2.54|0.02|0
11669095|1.0|0.001|40.09|1.34|2.54|0.02|0
11669113|1.0|0.001|24.05|1.09|2.3|0.02|0
11669202|1.0|0.001|47.37|1.43|2.6|0.02|0
11669342|1.0|0.001|45.52|1.8|2.59|0.02|0
11669616|1.0|0.002|227.31|6.94|3.28|0.02|0
11669622|1.0|0.001|31.9|1.44|2.43|0.02|0
11670252|0.614|0.554|4.96|0.3|1.59|0.03|2M
11670355|1.0|0.001|32.48|1.31|2.44|0.02|0
11670367|1.0|0.001|32.29|1.64|2.43|0.02|0
11670398|0.748|0.329|163.7|30.13|3.16|0.08|0
11670968|1.0|0.001|44.81|1.57|2.58|0.02|0
11671017|1.0|0.001|35.36|1.15|2.47|0.02|0
11671039|1.0|0.001|35.13|1.18|2.47|0.02|0
11671068|1.0|0.001|45.31|1.25|2.56|0.01|0
11671262|0.678|0.474|25.13|3.36|2.35|0.06|1M
11671347|1.0|0.001|31.98|1.2|2.43|0.02|0
11671578|0.999|0.003|119.28|3.3|3.01|0.01|0
11671621|1.0|0.001|54.65|1.65|2.65|0.01|0
11671924|0.999|0.004|50.16|2.15|2.61|0.02|0
11672033|0.774|0.393|126.93|4.46|3.06|0.02|1
11672822|1.0|0.001|59.05|1.68|2.7|0.01|0
11673621|0.916|0.142|130.65|9.35|3.05|0.03|0
11673679|0.875|0.374|68.9|16.6|2.86|0.1|1
11673754|0.997|0.009|196.73|6.25|3.21|0.02|0
11673802|0.895|0.168|252.17|22.64|3.33|0.04|0
11673900|1.0|0.001|44.15|1.48|2.57|0.02|0
11674102|1.0|0.001|37.86|2.05|2.5|0.02|0
11674343|1.0|0.001|62.49|2.32|2.72|0.02|0
11674446|0.997|0.005|217.39|7.06|3.26|0.01|2
11674666|1.0|0.001|32.29|1.38|2.44|0.02|0
11674677|1.0|0.001|36.52|2.5|2.49|0.03|0
11674692|1.0|0.001|87.72|2.72|2.87|0.02|0
11674709|1.0|0.001|17.12|0.85|2.15|0.02|0
11700132|1.0|0.001|31.99|2.02|2.44|0.03|0
11700431|1.0|0.001|31.57|1.41|2.42|0.02|0
11700922|-99.0|-99.0|4.9|0.25|1.61|0.02|2
11701923|0.996|0.021|151.22|4.68|3.1|0.02|0
11701925|1.0|0.001|17.64|0.74|2.16|0.02|0
11702086|1.0|0.002|8.81|0.48|1.86|0.02|0
11702195|1.0|0.001|52.97|1.57|2.64|0.01|0
11702333|1.0|0.001|31.77|1.75|2.41|0.03|0
11702452|0.608|0.239|37.28|3.86|2.48|0.05|0M
11702480|1.0|0.001|38.06|1.34|2.49|0.02|0
11702711|1.0|0.001|31.31|1.13|2.42|0.02|0
11703230|1.0|0.001|30.02|1.65|2.4|0.03|0
11703582|1.0|0.001|94.88|2.85|2.91|0.01|2
11703724|1.0|0.001|178.76|5.38|3.17|0.01|0
11704163|1.0|0.001|46.84|1.44|2.58|0.02|0
11704305|0.971|0.075|169.75|26.94|3.17|0.07|0
11704816|1.0|0.001|92.98|2.63|2.91|0.01|0
11706449|1.0|0.003|7.34|0.35|1.76|0.02|2
11706453|1.0|0.001|6.65|0.3|1.8|0.02|1
11706564|1.0|0.001|22.32|1.02|2.26|0.02|0
11706958|1.0|0.001|80.53|2.24|2.82|0.01|0
11707080|1.0|0.001|161.65|4.87|3.14|0.02|0
11707304|1.0|0.001|32.72|1.42|2.44|0.02|0
11707624|1.0|0.001|26.7|1.37|2.36|0.02|0
11707636|1.0|0.001|30.33|1.19|2.41|0.02|0
11707798|1.0|0.001|37.17|1.5|2.5|0.02|0
11708457|1.0|0.001|72.83|2.13|2.79|0.01|0
11708516|0.968|0.126|28.79|1.51|2.37|0.02|0
11708559|0.998|0.006|166.57|5.27|3.15|0.02|0
11708622|1.0|0.001|37.25|1.34|2.5|0.02|0
11708825|0.731|0.41|8.37|0.56|1.81|0.03|0M
11708997|1.0|0.002|191.73|5.86|3.21|0.02|0
11709100|1.0|0.001|38.85|1.15|2.51|0.01|0
11709117|1.0|0.001|44.51|1.26|2.58|0.01|0
11709205|1.0|0.002|279.44|17.9|3.36|0.03|0
11709619|0.509|0.458|115.0|13.36|2.99|0.05|0M
11709871|1.0|0.001|31.39|1.61|2.41|0.02|0
11710193|1.0|0.001|32.3|1.93|2.43|0.03|0
11710224|1.0|0.001|105.42|3.36|2.96|0.02|0
11710345|0.987|0.022|236.55|16.01|3.31|0.03|2
11713326|1.0|0.001|29.9|1.7|2.4|0.03|0
11714126|1.0|0.001|31.31|1.51|2.42|0.02|0
11714365|1.0|0.001|47.85|1.39|2.6|0.01|0
11716190|1.0|0.001|55.09|2.02|2.66|0.02|0
11716231|0.999|0.003|188.79|5.5|3.2|0.01|0
11716326|1.0|0.002|220.18|7.02|3.27|0.02|0
11716362|1.0|0.001|43.18|1.3|2.54|0.01|0
11716402|1.0|0.001|57.78|1.56|2.67|0.01|0
11716844|0.949|0.083|245.13|10.71|3.32|0.02|0
11716985|1.0|0.002|63.83|1.92|2.72|0.02|0
11717013|0.725|0.512|11.32|2.45|1.98|0.09|2M
11717120|0.552|0.396|139.17|11.64|3.07|0.04|0M
11717610|1.0|0.002|151.91|4.49|3.11|0.01|0
11717899|1.0|0.001|91.74|2.61|2.89|0.01|0
11717920|1.0|0.001|23.31|0.87|2.27|0.02|0
11718043|1.0|0.001|35.33|1.3|2.47|0.02|0
11718088|1.0|0.001|29.87|1.34|2.4|0.02|0
11718381|1.0|0.001|191.47|5.82|3.2|0.01|0
11718466|1.0|0.002|23.21|0.82|2.29|0.02|0
11718486|1.0|0.001|99.15|2.81|2.92|0.01|0
11718785|1.0|0.001|31.11|1.78|2.42|0.03|0
11720456|0.956|0.196|37.68|1.28|2.55|0.02|1
11720487|0.998|0.012|37.89|2.91|2.53|0.03|1
11720493|1.0|0.001|34.19|1.55|2.46|0.02|0
11721291|1.0|0.001|37.68|1.47|2.5|0.02|0
11721301|0.996|0.019|7.87|0.51|1.82|0.03|0
11721374|1.0|0.001|60.41|2.01|2.7|0.02|0
11721438|1.0|0.001|111.02|3.41|2.98|0.02|0
11721529|1.0|0.001|85.27|2.42|2.87|0.01|0
11721613|1.0|0.001|38.74|1.85|2.51|0.02|0
11721914|1.0|0.001|31.08|2.09|2.42|0.03|0
11722424|1.0|0.001|24.02|1.16|2.29|0.02|0
11722613|1.0|0.001|62.99|1.89|2.72|0.02|0
11723154|1.0|0.001|30.66|1.81|2.42|0.03|0
11723588|0.976|0.043|191.19|6.97|3.22|0.02|0
11723746|0.958|0.103|241.37|8.46|3.32|0.02|0
11723893|1.0|0.001|83.26|2.43|2.83|0.01|0
11724171|1.0|0.001|69.56|2.24|2.77|0.02|0
11724179|1.0|0.001|63.08|1.89|2.71|0.01|0
11724932|0.818|0.382|6.86|0.41|1.79|0.03|1
11725034|1.0|0.001|19.55|1.06|2.2|0.02|0
11725452|1.0|0.001|131.14|3.96|3.05|0.02|0
11725482|1.0|0.001|13.61|0.98|2.03|0.03|0
11725564|1.0|0.002|113.05|3.56|2.98|0.01|0
11751804|0.999|0.003|201.35|6.37|3.24|0.02|0
11751835|1.0|0.001|28.66|1.3|2.37|0.02|0
11752118|1.0|0.001|37.56|1.17|2.48|0.02|0
11752358|1.0|0.001|65.25|2.01|2.74|0.02|0
11752396|1.0|0.001|35.71|1.33|2.47|0.02|0
11752484|1.0|0.002|86.56|2.61|2.88|0.02|0
11752707|1.0|0.001|19.59|0.75|2.2|0.02|0
11753010|1.0|0.001|14.88|0.84|2.07|0.03|0
11753018|1.0|0.001|66.22|2.24|2.73|0.02|0
11753104|1.0|0.001|34.39|1.37|2.46|0.02|0
11753166|0.894|0.196|215.16|7.28|3.25|0.02|0
11753211|1.0|0.001|33.7|1.41|2.45|0.02|0
11753439|1.0|0.001|53.7|1.52|2.64|0.01|0
11753722|1.0|0.001|47.06|1.38|2.59|0.01|0
11753805|1.0|0.001|30.76|1.22|2.44|0.02|0
11753949|1.0|0.001|16.0|1.33|2.1|0.04|2
11754056|1.0|0.001|33.33|1.31|2.44|0.02|0
11754082|1.0|0.001|55.18|2.03|2.65|0.02|0
11754215|1.0|0.001|38.94|1.28|2.51|0.02|0
11754993|0.996|0.011|80.93|3.1|2.85|0.02|0
11755089|1.0|0.001|187.24|5.68|3.2|0.02|0
11756686|1.0|0.001|25.88|1.3|2.33|0.02|0
11756873|0.997|0.008|8.65|0.68|1.83|0.03|0
11756901|1.0|0.001|20.84|1.04|2.23|0.02|0
11756917|1.0|0.001|33.57|2.21|2.43|0.03|0
11757076|1.0|0.001|39.51|1.23|2.51|0.01|0
11757157|1.0|0.001|57.83|13.79|2.69|0.1|0
11757163|1.0|0.001|60.79|11.61|2.71|0.08|2
11757206|1.0|0.001|31.19|1.73|2.4|0.02|0
11757235|1.0|0.001|20.9|0.77|2.24|0.02|0
11757305|1.0|0.001|22.57|1.04|2.25|0.02|0
11757466|1.0|0.001|40.94|1.44|2.52|0.02|0
11757739|1.0|0.001|34.65|1.78|2.47|0.02|0
11757910|1.0|0.001|28.09|1.26|2.36|0.02|0
11758055|1.0|0.001|22.85|1.06|2.28|0.02|0
11758140|1.0|0.001|76.18|2.21|2.81|0.01|0
11758270|0.679|0.545|7.76|0.44|1.79|0.03|1M
11758479|1.0|0.001|29.94|1.6|2.41|0.02|0
11758710|1.0|0.001|53.32|1.65|2.65|0.02|0
11758901|1.0|0.001|118.12|3.62|3.0|0.02|0
11759040|1.0|0.002|122.95|3.48|3.02|0.01|0
11759220|1.0|0.001|24.86|1.19|2.29|0.02|0
11759279|1.0|0.001|62.47|1.94|2.72|0.02|0
11759478|1.0|0.001|50.23|1.4|2.61|0.01|0
11759700|1.0|0.001|97.2|2.89|2.92|0.01|0
11759860|1.0|0.001|40.02|1.9|2.52|0.02|0
11760138|1.0|0.001|93.04|2.85|2.9|0.02|0
11760264|0.971|0.061|6.97|0.42|1.76|0.03|0
11760319|1.0|0.001|25.54|1.66|2.34|0.03|0
11760596|1.0|0.001|40.35|1.23|2.55|0.02|0
11760969|1.0|0.001|10.93|1.05|1.93|0.04|0
11761046|0.631|0.41|182.75|8.19|3.18|0.02|0M
11761162|0.921|0.152|177.83|6.59|3.18|0.02|0
11763919|1.0|0.001|34.39|1.76|2.46|0.02|0
11764221|1.0|0.001|71.4|2.2|2.79|0.02|0
11764270|1.0|0.001|31.55|1.52|2.41|0.02|0
11764438|1.0|0.001|29.05|1.77|2.39|0.03|0
11764544|1.0|0.001|32.82|1.44|2.44|0.02|0
11766423|1.0|0.001|22.48|0.9|2.28|0.02|0
11766491|0.962|0.259|5.89|0.31|1.64|0.02|0
11766813|0.992|0.015|10.65|0.61|1.93|0.03|0
11767058|1.0|0.001|56.63|2.17|2.68|0.02|0
11767244|0.976|0.042|227.01|8.81|3.3|0.02|0
11767251|0.808|0.351|39.95|19.03|2.55|0.21|0
11767444|0.784|0.31|4.92|0.27|1.58|0.02|0
11767579|0.581|0.466|150.6|40.21|3.11|0.12|0M
11768149|0.999|0.004|206.52|21.8|3.23|0.05|0
11768170|0.999|0.005|170.0|4.93|3.17|0.01|0
11768570|1.0|0.001|34.06|1.34|2.46|0.02|0
11768621|1.0|0.001|33.4|1.28|2.46|0.02|0
11768640|1.0|0.001|31.87|1.49|2.44|0.02|0
11768642|1.0|0.001|7.26|0.39|1.74|0.02|0
11768791|1.0|0.001|31.43|1.46|2.42|0.02|0
11768970|0.926|0.21|254.4|14.26|3.33|0.02|0
11769014|1.0|0.001|33.25|1.22|2.44|0.02|0
11769120|0.999|0.004|112.85|3.35|2.98|0.01|0
11769182|1.0|0.001|43.9|1.68|2.55|0.02|0
11769491|1.0|0.001|31.44|1.48|2.43|0.02|0
11769563|1.0|0.001|84.57|2.39|2.86|0.01|0
11769570|1.0|0.001|35.28|1.26|2.48|0.02|0
11769606|0.925|0.195|40.32|2.03|2.54|0.02|2
11769823|1.0|0.001|21.58|1.03|2.24|0.02|0
11769954|1.0|0.001|34.1|1.33|2.46|0.02|0
11770112|0.997|0.01|204.9|6.33|3.24|0.02|0
11770175|1.0|0.001|42.93|1.94|2.54|0.02|2
11770275|1.0|0.001|56.61|1.75|2.67|0.02|0
11770285|0.999|0.006|90.52|2.62|2.88|0.01|0
11770546|1.0|0.001|96.92|2.85|2.92|0.01|0
11770624|1.0|0.001|39.12|1.21|2.52|0.02|0
11770650|1.0|0.002|110.65|3.39|2.97|0.01|0
11770708|1.0|0.001|36.41|1.25|2.49|0.02|0
11770790|1.0|0.001|13.83|1.02|2.04|0.03|0
11771333|1.0|0.001|37.42|1.52|2.49|0.02|0
11771561|1.0|0.001|184.73|5.82|3.19|0.01|0
11771576|1.0|0.001|43.65|1.46|2.56|0.02|0
11771763|1.0|0.001|27.23|1.36|2.35|0.02|0
11771873|0.908|0.247|141.6|9.73|3.07|0.03|0
11771978|1.0|0.001|41.57|1.23|2.55|0.02|2
11772748|1.0|0.001|26.28|1.43|2.35|0.02|0
11772905|1.0|0.001|76.19|2.54|2.8|0.02|0
11773055|0.994|0.01|284.46|18.56|3.38|0.03|0
11773132|0.583|0.534|94.26|8.21|2.94|0.04|1M
11773209|1.0|0.001|33.1|1.33|2.44|0.02|0
11773300|0.989|0.023|179.58|12.38|3.2|0.03|0
11773331|0.984|0.053|222.73|21.55|3.32|0.04|1
11773332|0.967|0.13|144.57|26.12|3.09|0.08|0
11773616|1.0|0.001|29.57|1.87|2.37|0.03|0
11773657|1.0|0.001|32.47|1.34|2.43|0.02|0
11773767|1.0|0.002|100.03|3.61|2.93|0.02|0
11773952|1.0|0.001|37.35|1.2|2.49|0.02|0
11774110|1.0|0.001|35.58|1.3|2.46|0.02|0
11774310|1.0|0.001|44.03|2.47|2.53|0.02|0
11774570|1.0|0.001|53.85|1.61|2.64|0.01|0
11774585|0.921|0.307|251.56|12.26|3.34|0.02|0
11774651|1.0|0.001|39.6|1.22|2.52|0.02|0
11774688|0.987|0.02|245.04|8.96|3.31|0.02|0
11774923|1.0|0.001|31.36|1.21|2.41|0.02|0
11775000|0.996|0.031|8.04|0.37|1.8|0.02|0
11775041|1.0|0.001|34.24|1.42|2.46|0.02|0
11775261|1.0|0.001|34.06|1.35|2.45|0.02|0
11775369|0.999|0.004|20.89|1.07|2.22|0.02|0
11775398|1.0|0.001|30.39|1.78|2.4|0.03|0
11775511|1.0|0.001|48.78|1.56|2.6|0.02|0
11775671|-99.0|-99.0|197.19|6.79|3.23|0.02|0
11775797|1.0|0.001|30.34|2.06|2.4|0.03|0
11802037|1.0|0.001|30.74|1.4|2.42|0.02|0
11802109|1.0|0.001|31.14|1.43|2.41|0.02|0
11802617|1.0|0.001|13.28|0.49|2.02|0.02|0
11802908|1.0|0.001|105.58|3.14|2.94|0.01|0
11803855|0.999|0.005|9.59|0.41|1.88|0.02|0
11803897|1.0|0.001|31.21|1.23|2.42|0.02|0
11803916|1.0|0.001|32.78|1.45|2.44|0.02|0
11804004|0.998|0.007|190.67|5.87|3.21|0.02|0
11804677|1.0|0.001|22.42|1.22|2.26|0.02|0
11804799|0.995|0.011|188.23|7.77|3.2|0.02|0
11804952|1.0|0.001|60.76|1.81|2.71|0.02|0
11805150|1.0|0.001|34.94|1.86|2.51|0.02|1
11805217|1.0|0.001|60.73|1.77|2.7|0.01|0
11805390|1.0|0.001|36.36|2.4|2.48|0.03|0
11805449|1.0|0.001|127.33|3.88|3.03|0.01|2
11805460|1.0|0.001|36.26|1.38|2.47|0.02|0
11805480|0.961|0.075|7.63|0.31|1.85|0.02|1
11805489|1.0|0.003|10.25|1.11|1.92|0.05|0
11805792|1.0|0.001|33.18|1.46|2.44|0.02|0
11805876|1.0|0.001|130.49|4.09|3.04|0.02|0
11805971|1.0|0.002|30.2|2.5|2.41|0.04|0
11807186|1.0|0.001|29.02|1.52|2.37|0.02|0
11807330|1.0|0.001|31.91|1.1|2.43|0.02|0
11807840|1.0|0.001|18.09|0.87|2.15|0.02|0
11807844|1.0|0.001|10.93|0.83|1.95|0.03|0
11807906|1.0|0.001|87.7|2.41|2.87|0.01|0
11808139|1.0|0.001|160.94|4.95|3.14|0.02|0
11808481|1.0|0.001|28.39|2.55|2.37|0.04|0
11808639|-99.0|-99.0|99.02|2.84|-99.0|-99.0|2
11808970|1.0|0.001|51.22|1.85|2.64|0.02|0
11809317|0.988|0.02|287.23|16.69|3.4|0.03|0
11809504|1.0|0.001|57.4|1.79|2.67|0.01|0
11809507|1.0|0.001|33.18|1.39|2.45|0.02|0
11810190|1.0|0.001|19.59|0.77|2.19|0.02|0
11810346|0.792|0.285|186.22|18.7|3.2|0.04|0
11810359|0.973|0.047|223.22|8.25|3.28|0.02|0
11810798|1.0|0.001|86.22|2.55|2.86|0.01|0
11811203|1.0|0.001|41.8|1.29|2.53|0.01|0
11811649|0.908|0.135|192.78|34.52|3.21|0.08|0
11811718|1.0|0.001|38.9|1.25|2.52|0.02|0
11811826|1.0|0.001|150.61|4.86|3.11|0.02|0
11812012|1.0|0.001|12.76|0.54|2.01|0.02|0
11812201|0.88|0.255|210.98|17.98|3.27|0.04|0
11812615|1.0|0.001|22.41|0.83|2.27|0.02|2
11815234|0.908|0.211|230.25|9.57|3.29|0.02|0
11817405|1.0|0.001|31.85|1.58|2.42|0.02|0
11818148|1.0|0.001|29.59|1.4|2.4|0.02|0
11818367|0.701|0.299|258.93|27.66|3.35|0.05|0
11818446|0.994|0.013|269.19|12.19|3.36|0.02|0
11818451|1.0|0.001|29.42|1.62|2.4|0.03|0
11818534|1.0|0.001|33.97|1.37|2.46|0.02|0
11818536|0.992|0.02|175.14|6.4|3.17|0.02|0
11818906|0.98|0.065|11.7|0.77|1.97|0.03|0
11818943|1.0|0.001|34.06|1.3|2.45|0.02|0
11819363|1.0|0.001|50.67|1.68|2.63|0.02|0
11819657|0.998|0.004|190.52|5.97|3.2|0.01|0
11819758|1.0|0.001|90.37|2.67|2.88|0.01|2
11819760|1.0|0.001|33.65|1.52|2.45|0.02|0
11819770|0.809|0.232|20.08|3.04|2.22|0.07|1
11819928|1.0|0.001|89.42|2.52|2.87|0.01|0
11820243|1.0|0.001|50.53|1.58|2.62|0.01|0
11820270|0.887|0.251|11.81|0.93|2.0|0.03|0
11820290|0.661|0.413|7.04|0.47|1.73|0.03|0M
11820297|1.0|0.001|33.35|1.37|2.46|0.02|0
11820444|0.999|0.003|119.48|3.49|3.01|0.01|0
11820477|1.0|0.001|33.0|1.32|2.44|0.02|0
11820528|0.956|0.057|138.07|21.26|3.08|0.07|0
11820688|1.0|0.001|39.33|1.53|2.52|0.02|0
11820712|1.0|0.001|36.23|1.54|2.49|0.02|0
11820717|1.0|0.001|26.68|1.2|2.36|0.02|0
11820810|1.0|0.001|34.35|1.19|2.46|0.02|0
11821135|1.0|0.001|89.47|2.51|2.88|0.01|0
11821439|1.0|0.001|48.02|1.5|2.6|0.02|0
11821793|1.0|0.001|49.22|1.33|2.62|0.01|0
11821966|1.0|0.001|26.35|1.35|2.32|0.02|0
11822014|1.0|0.001|40.2|1.26|2.52|0.02|0
11822097|1.0|0.002|53.65|1.74|2.66|0.02|0
11822102|1.0|0.001|38.61|1.28|2.51|0.02|0
11822196|0.762|0.309|267.97|23.14|3.36|0.04|0
11822342|1.0|0.001|59.11|1.92|2.68|0.01|0
11822526|1.0|0.001|32.05|1.38|2.44|0.02|0
11822632|0.945|0.107|122.3|4.12|2.99|0.02|2
11822804|0.96|0.148|5.9|0.28|1.66|0.02|0
11822898|1.0|0.001|46.16|1.24|2.59|0.01|0
11823409|1.0|0.001|57.48|1.91|2.67|0.02|0
11823838|1.0|0.001|40.6|1.78|2.54|0.02|0
11824218|0.942|0.179|33.99|2.31|2.46|0.03|0
11824328|1.0|0.001|38.06|1.21|2.51|0.02|0
11824779|1.0|0.001|28.69|1.28|2.36|0.02|0
11824814|1.0|0.001|56.86|1.8|2.66|0.01|0
11824817|0.998|0.015|117.78|3.52|3.0|0.02|0
11824855|0.999|0.005|112.89|3.45|2.99|0.02|0
11824912|0.72|0.445|8.5|1.11|1.82|0.06|0M
11824976|1.0|0.001|35.53|1.48|2.47|0.02|0
11825166|1.0|0.001|51.42|1.46|2.62|0.01|0
11825497|0.999|0.004|111.47|3.25|2.98|0.01|0
11825807|1.0|0.001|33.9|1.22|2.45|0.02|0
11826334|1.0|0.001|35.17|1.36|2.47|0.02|0
11826594|1.0|0.001|36.44|2.02|2.48|0.02|0
11852899|0.983|0.038|224.79|8.68|3.28|0.02|0
11853137|0.926|0.151|253.66|31.43|3.34|0.05|0
11853719|1.0|0.001|31.55|1.72|2.42|0.02|0
11853732|1.0|0.004|32.22|1.4|2.46|0.02|2
11853890|0.617|0.579|82.72|4.47|2.85|0.02|2M
11854375|1.0|0.001|32.92|1.33|2.44|0.02|0
11854377|1.0|0.002|35.65|1.48|2.46|0.02|0
11854448|1.0|0.001|33.41|1.61|2.43|0.02|0
11854450|1.0|0.001|32.25|1.25|2.43|0.02|0
11854801|1.0|0.001|181.6|5.33|3.18|0.01|0
11854835|1.0|0.001|8.46|0.38|1.82|0.02|0
11855110|1.0|0.001|38.58|1.4|2.51|0.02|0
11855387|0.999|0.003|7.66|0.3|1.78|0.02|0
11855667|0.997|0.006|195.95|6.1|3.21|0.01|0
11855718|0.629|0.473|207.79|15.7|3.25|0.03|0M
11858309|1.0|0.001|34.63|1.57|2.49|0.02|0
11858649|0.998|0.008|30.2|1.4|2.4|0.02|1
11858652|1.0|0.001|31.83|1.5|2.42|0.02|0
11858653|1.0|0.001|30.48|1.46|2.4|0.02|0
11858749|1.0|0.002|191.7|5.83|3.22|0.02|0
11859239|0.991|0.061|14.28|0.94|2.06|0.03|0
11859429|1.0|0.001|33.67|1.29|2.45|0.02|0
11859572|1.0|0.001|27.07|0.96|2.36|0.02|0
11859861|1.0|0.001|30.81|1.66|2.42|0.02|0
11859913|1.0|0.002|39.75|2.53|2.52|0.03|0
11860143|1.0|0.001|32.96|1.32|2.43|0.02|0
11860180|1.0|0.001|29.62|2.3|2.38|0.03|0
11860248|0.996|0.021|37.42|1.47|2.49|0.02|0
11860256|1.0|0.001|60.53|1.73|2.7|0.01|0
11860515|0.999|0.003|217.64|6.76|3.27|0.02|0
11860626|1.0|0.001|41.93|1.4|2.55|0.02|0
11860760|1.0|0.001|30.06|1.2|2.41|0.02|0
11860771|1.0|0.001|39.62|1.29|2.52|0.01|0
11861099|0.943|0.109|7.94|1.47|1.78|0.08|0
11861125|1.0|0.001|29.57|1.37|2.41|0.02|0
11861266|1.0|0.001|91.31|2.66|2.89|0.01|0
11861823|1.0|0.001|24.22|1.23|2.28|0.02|0
11861857|1.0|0.001|35.53|1.13|2.46|0.01|0
11862281|0.998|0.004|21.79|0.91|2.25|0.02|0
11862360|1.0|0.001|29.77|1.92|2.38|0.03|0
11862382|1.0|0.001|43.17|1.5|2.56|0.02|0
11862764|0.998|0.004|198.43|5.96|3.24|0.02|0
11862833|1.0|0.001|41.67|2.66|2.53|0.03|0
11866859|0.994|0.012|9.19|0.86|1.83|0.04|0
11867473|1.0|0.001|31.88|1.29|2.44|0.02|0
11867770|1.0|0.001|51.19|1.41|2.64|0.01|0
11867867|1.0|0.001|12.95|0.67|2.03|0.02|0
11867933|0.944|0.169|61.64|2.05|2.72|0.02|0
11868163|1.0|0.002|124.39|3.75|3.03|0.02|0
11868246|1.0|0.001|30.81|1.48|2.41|0.02|0
11868250|0.652|0.469|39.7|5.71|2.55|0.06|1M
11868394|1.0|0.001|88.81|2.71|2.88|0.01|2
11869095|1.0|0.001|58.78|2.12|2.68|0.02|0
11869694|1.0|0.001|40.01|1.52|2.54|0.02|0
11869802|1.0|0.001|30.7|1.46|2.41|0.02|0
11870069|0.702|0.36|9.72|0.56|1.95|0.03|2M
11870552|1.0|0.001|35.04|2.05|2.46|0.03|0
11870581|1.0|0.001|74.7|2.12|2.8|0.01|0
11870637|1.0|0.001|44.56|1.25|2.57|0.01|0
11870734|1.0|0.001|32.55|1.29|2.45|0.02|0
11870991|1.0|0.001|30.44|1.67|2.42|0.02|0
11871165|1.0|0.001|64.54|1.99|2.73|0.02|0
11871718|1.0|0.001|30.68|1.52|2.42|0.02|0
11871882|1.0|0.001|29.85|1.54|2.41|0.02|0
11872068|1.0|0.001|37.88|2.03|2.5|0.02|0
11872343|1.0|0.002|141.19|4.19|3.08|0.01|0
11872655|1.0|0.001|28.22|1.45|2.37|0.02|0
11872677|0.999|0.005|59.03|1.84|2.7|0.02|0
11872726|0.977|0.087|261.45|11.75|3.34|0.02|0
11872794|1.0|0.002|133.4|4.3|3.06|0.02|0
11873200|1.0|0.001|36.62|1.46|2.49|0.02|0
11873252|0.999|0.002|267.16|24.66|3.35|0.04|0
11873264|1.0|0.001|37.75|1.16|2.5|0.02|0
11873428|0.997|0.01|161.94|4.95|3.14|0.02|0
11873522|1.0|0.001|30.7|1.63|2.41|0.02|0
11873702|0.999|0.003|121.09|3.66|3.02|0.02|0
11873903|0.998|0.007|156.06|5.14|3.13|0.02|0
11873906|1.0|0.004|67.81|2.21|2.76|0.02|0
11874260|0.631|0.456|86.58|3.13|2.91|0.02|2M
11874338|0.931|0.143|156.75|39.92|3.13|0.11|0
11875246|1.0|0.001|93.46|2.9|2.88|0.01|0
11875500|1.0|0.001|34.93|1.78|2.46|0.02|0
11876391|0.999|0.004|55.66|1.78|2.66|0.02|0
11903733|0.535|0.37|5.27|0.28|1.6|0.02|0M
11903967|1.0|0.001|33.06|1.27|2.45|0.02|0
11904299|1.0|0.001|45.79|1.35|2.58|0.01|0
11904929|1.0|0.001|43.77|1.68|2.57|0.02|0
11905111|1.0|0.001|52.18|1.52|2.62|0.01|0
11905159|1.0|0.001|50.43|1.35|2.62|0.01|0
11905211|1.0|0.001|31.89|1.25|2.43|0.02|0
11905393|1.0|0.001|32.21|1.4|2.43|0.02|0
11905398|1.0|0.002|34.89|2.37|2.49|0.03|1
11905420|1.0|0.001|54.32|1.68|2.64|0.01|0
11905840|1.0|0.003|122.33|3.54|3.02|0.01|0
11905937|0.993|0.033|8.8|0.3|1.88|0.02|2
11905997|1.0|0.001|63.41|1.73|2.72|0.01|0
11906129|1.0|0.001|80.37|2.35|2.82|0.01|0
11907579|0.999|0.006|43.51|4.06|2.56|0.04|0
11907847|0.752|0.359|199.72|15.6|3.24|0.03|0
11908482|1.0|0.002|150.65|4.4|3.11|0.01|0
11908532|1.0|0.001|37.65|1.34|2.5|0.02|0
11908656|0.943|0.201|62.14|1.94|2.75|0.02|1
11908744|1.0|0.001|30.39|1.97|2.4|0.03|0
11908864|1.0|0.001|33.7|1.1|2.45|0.02|0
11909754|1.0|0.001|11.7|0.53|1.98|0.02|0
11909809|1.0|0.001|17.14|0.64|2.13|0.02|0
11910146|0.933|0.196|241.76|21.49|3.32|0.04|0
11910249|1.0|0.001|36.14|1.23|2.46|0.02|0
11910327|1.0|0.001|34.01|1.29|2.45|0.02|0
11910475|0.991|0.015|203.51|6.99|3.24|0.02|0
11910960|1.0|0.001|69.94|2.2|2.77|0.02|0
11911107|0.991|0.029|11.37|0.46|2.0|0.02|2
11911699|0.999|0.003|127.17|3.82|3.03|0.02|0
11911929|1.0|0.001|108.32|3.1|2.96|0.01|0
11912016|1.0|0.001|33.0|1.26|2.45|0.02|0
11912315|0.999|0.002|212.96|6.75|3.26|0.02|0
11912582|1.0|0.001|60.25|1.78|2.7|0.01|0
11912684|0.921|0.231|5.45|0.21|1.62|0.02|0
11913049|1.0|0.001|32.47|1.63|2.42|0.02|0
11913052|0.991|0.071|125.37|4.11|3.02|0.02|0
11913122|0.822|0.304|125.58|8.18|3.04|0.03|2
11913350|1.0|0.001|29.08|1.26|2.4|0.02|2
11913446|1.0|0.001|30.72|1.48|2.4|0.02|0
11913545|1.0|0.001|114.86|3.34|2.98|0.01|0
11913802|1.0|0.001|26.28|1.88|2.33|0.03|0
11917138|0.997|0.007|221.44|7.06|3.28|0.02|0
11917708|0.956|0.171|40.71|4.57|2.57|0.05|1
11917709|1.0|0.001|34.37|1.07|2.49|0.02|1
11917719|0.526|0.495|9.55|0.66|1.87|0.03|0M
11917935|0.995|0.019|53.11|2.08|2.64|0.02|0
11918016|1.0|0.001|33.51|1.39|2.44|0.02|0
11918256|1.0|0.001|30.78|1.38|2.42|0.02|0
11918365|-99.0|-99.0|32.83|1.24|-99.0|-99.0|2
11918397|1.0|0.001|30.89|1.73|2.4|0.02|2
11918407|0.768|0.42|33.23|1.79|2.48|0.02|1M
11918457|0.901|0.187|47.89|8.13|2.58|0.07|2
11918765|1.0|0.001|31.24|1.32|2.42|0.02|0
11918775|0.93|0.213|183.79|31.35|3.2|0.07|0
11920372|1.0|0.001|106.57|2.98|2.96|0.01|0
11920656|1.0|0.001|33.16|1.45|2.43|0.02|0
11920678|1.0|0.001|34.79|1.37|2.46|0.02|0
11920936|1.0|0.001|35.85|1.25|2.48|0.02|0
11920955|1.0|0.001|33.05|1.19|2.46|0.02|0
11921573|1.0|0.001|37.92|1.33|2.51|0.02|0
11921992|0.94|0.109|208.58|44.95|3.26|0.09|0
11922275|1.0|0.002|51.71|1.46|2.64|0.01|0
11923260|1.0|0.001|33.91|1.19|2.46|0.02|0
11923295|0.975|0.048|194.72|8.81|3.21|0.02|0
11923394|1.0|0.001|45.69|1.42|2.59|0.02|0
11923522|1.0|0.001|34.12|1.2|2.46|0.02|0
11923687|1.0|0.001|39.96|1.15|2.52|0.01|0
11924048|1.0|0.001|35.68|1.55|2.48|0.02|0
11924102|0.898|0.157|237.18|25.66|3.31|0.05|0
11924125|1.0|0.001|31.02|1.31|2.42|0.02|0
11924514|0.898|0.361|8.13|0.34|1.81|0.02|0
11924767|1.0|0.002|34.26|1.24|2.47|0.02|0
11924806|1.0|0.001|111.21|3.46|2.97|0.02|0
11924919|1.0|0.001|116.68|3.74|2.99|0.02|0
11925044|1.0|0.001|188.5|5.82|3.2|0.01|0
11925071|0.995|0.011|265.84|20.08|3.36|0.03|0
11925223|0.987|0.018|167.04|14.41|3.16|0.04|0
11925709|0.997|0.02|16.71|1.49|2.13|0.04|0
11925765|0.947|0.078|7.3|0.69|1.77|0.04|0
11953581|1.0|0.001|39.49|2.05|2.51|0.02|0
11953668|1.0|0.001|31.31|1.27|2.41|0.02|0
11953764|0.992|0.01|218.28|7.14|3.28|0.02|0
11953849|1.0|0.001|34.06|1.44|2.45|0.02|0
11954055|1.0|0.001|32.97|1.52|2.43|0.02|0
11954229|1.0|0.001|32.82|1.22|2.44|0.02|0
11954278|1.0|0.001|34.27|1.47|2.45|0.02|0
11954465|1.0|0.001|104.69|3.08|2.94|0.01|0
11954475|0.938|0.163|189.05|12.19|3.21|0.03|0
11954649|1.0|0.001|41.05|1.6|2.54|0.02|0
11954812|0.998|0.013|165.61|5.11|3.15|0.02|0
11954989|1.0|0.001|26.6|1.38|2.33|0.02|0
11955048|1.0|0.001|22.84|0.94|2.29|0.02|0
11955184|0.998|0.005|7.04|0.48|1.73|0.03|0
11955410|1.0|0.001|28.74|1.34|2.38|0.02|0
11955428|1.0|0.002|19.86|0.67|2.22|0.02|0
11957092|1.0|0.001|43.53|1.5|2.57|0.02|0
11957192|1.0|0.003|88.58|2.61|2.88|0.01|0
11957627|1.0|0.001|22.26|0.91|2.26|0.02|0
11958844|0.998|0.011|9.36|0.55|1.87|0.03|0
11958976|0.999|0.004|133.02|3.91|3.06|0.01|0
11959228|1.0|0.001|39.68|1.22|2.51|0.01|0
11960195|1.0|0.001|145.24|4.52|3.09|0.02|0
11960363|1.0|0.001|87.78|2.87|2.86|0.02|0
11960470|1.0|0.001|39.42|1.75|2.51|0.02|0
11960908|1.0|0.001|46.89|1.33|2.58|0.01|0
11960927|1.0|0.001|31.14|2.08|2.43|0.03|0
11961034|1.0|0.001|29.12|1.82|2.37|0.03|0
11961204|0.985|0.035|208.78|6.47|3.26|0.01|2
11961231|1.0|0.001|43.48|1.29|2.57|0.01|0
11961493|1.0|0.001|31.49|1.23|2.41|0.02|0
11961545|1.0|0.001|47.22|1.43|2.6|0.02|0
11961615|1.0|0.001|33.05|1.35|2.43|0.02|0
11962845|1.0|0.002|24.45|3.71|2.29|0.07|0
11962986|1.0|0.001|29.5|1.22|2.4|0.02|0
11962994|0.985|0.09|40.63|4.6|2.53|0.05|0
11963106|1.0|0.001|32.67|1.52|2.42|0.02|0
11966336|0.974|0.045|230.33|9.62|3.29|0.02|0
11966475|1.0|0.001|53.43|1.51|2.65|0.01|0
11966513|1.0|0.001|43.99|1.7|2.57|0.02|0
11966805|1.0|0.001|40.21|1.25|2.53|0.02|0
11967033|0.562|0.385|209.37|13.8|3.25|0.03|0M
11967671|1.0|0.001|32.98|1.12|2.45|0.02|0
11968025|0.951|0.072|179.1|34.63|3.19|0.08|0
11968334|1.0|0.001|142.13|4.03|3.07|0.01|0
11968505|0.978|0.065|108.38|4.4|2.97|0.02|0
11968514|0.594|0.616|56.57|22.68|2.67|0.17|0M
11968543|1.0|0.001|115.38|3.46|2.99|0.01|0
11968749|0.999|0.004|286.71|22.92|3.38|0.03|0
11969106|1.0|0.001|27.61|1.14|2.36|0.02|0
11969372|1.0|0.001|36.83|1.22|2.49|0.02|0
11969378|1.0|0.001|36.3|1.62|2.48|0.02|0
11969579|0.839|0.281|269.15|24.53|3.37|0.04|0
11969879|1.0|0.001|29.56|1.52|2.39|0.02|0
11970109|1.0|0.001|59.35|1.89|2.7|0.02|0
11970185|1.0|0.002|51.39|1.39|2.63|0.01|0
11970375|1.0|0.003|74.16|2.53|2.8|0.02|0
11970550|1.0|0.001|138.59|4.15|3.08|0.02|0
11970692|0.865|0.361|17.4|3.09|2.16|0.08|0
11970742|0.998|0.009|178.43|5.51|3.18|0.02|0
11970850|1.0|0.001|29.66|1.5|2.39|0.02|0
11970987|1.0|0.001|44.36|1.59|2.58|0.02|0
11970988|0.547|0.51|56.18|5.46|2.68|0.04|1M
11971108|1.0|0.001|31.74|1.44|2.42|0.02|0
11971123|1.0|0.001|28.53|1.49|2.38|0.02|0
11971154|1.0|0.001|43.32|1.4|2.56|0.02|0
11971166|1.0|0.001|20.26|0.86|2.24|0.02|0
11971190|1.0|0.001|26.51|1.76|2.34|0.03|0
11971452|1.0|0.001|46.21|1.45|2.59|0.02|0
11971940|1.0|0.001|47.75|1.98|2.59|0.02|0
11971974|1.0|0.001|23.54|1.05|2.3|0.02|0
11972209|1.0|0.001|29.7|1.39|2.4|0.02|0
11972294|1.0|0.001|28.96|2.31|2.4|0.04|0
11972301|1.0|0.001|39.32|1.3|2.5|0.02|0
11972411|0.977|0.038|220.44|35.77|3.28|0.07|0
11972640|1.0|0.001|52.0|1.51|2.64|0.01|0
11972774|1.0|0.001|51.0|1.5|2.62|0.01|0
11972904|1.0|0.002|143.43|4.36|3.08|0.01|0
11973017|0.998|0.006|235.49|7.98|3.31|0.02|0
11973246|1.0|0.001|46.52|1.43|2.58|0.01|0
11973307|1.0|0.001|62.26|1.81|2.73|0.01|0
11973569|1.0|0.001|53.38|1.41|2.64|0.01|0
11973853|0.999|0.002|196.33|6.04|3.22|0.02|0
11974240|0.998|0.011|167.38|5.39|3.16|0.02|0
11974612|1.0|0.001|41.51|1.39|2.54|0.02|0
11975063|1.0|0.001|45.07|1.33|2.56|0.01|0
11975146|1.0|0.001|32.43|1.33|2.42|0.02|0
11975173|1.0|0.002|220.46|6.95|3.26|0.01|0
12003253|1.0|0.001|33.94|1.95|2.45|0.03|0
12003435|0.998|0.011|132.01|3.89|3.06|0.01|0
12003742|1.0|0.001|62.09|1.92|2.72|0.02|0
12004372|1.0|0.002|151.15|4.46|3.11|0.01|0
12004941|1.0|0.001|89.08|2.77|2.84|0.02|2
12004945|1.0|0.001|88.38|2.64|2.86|0.02|0
12004995|0.614|0.463|10.53|0.82|1.92|0.03|0M
12005162|1.0|0.001|159.53|4.94|3.13|0.02|0
12006316|1.0|0.001|112.82|3.21|2.98|0.01|0
12006368|1.0|0.001|35.2|1.19|2.47|0.02|0
12006471|1.0|0.001|36.39|1.32|2.49|0.02|0
12006501|0.982|0.058|247.49|15.3|3.31|0.03|0
12006637|0.976|0.081|6.0|0.4|1.66|0.03|0
12007085|1.0|0.001|7.7|0.36|1.77|0.02|0
12007247|1.0|0.001|30.93|2.08|2.4|0.03|0
12007304|1.0|0.001|215.86|6.76|3.27|0.02|0
12007329|1.0|0.001|37.34|1.13|2.53|0.02|0
12007558|1.0|0.001|30.72|1.68|2.4|0.02|0
12008413|1.0|0.001|81.34|2.42|2.83|0.01|0
12008680|1.0|0.001|27.21|1.78|2.37|0.03|0
12008797|1.0|0.001|31.23|1.96|2.42|0.03|0
12008916|1.0|0.001|158.11|4.74|3.13|0.02|0
12009337|0.809|0.311|8.88|0.58|1.84|0.03|0
12009802|1.0|0.001|48.85|1.41|2.62|0.01|0
12009953|1.0|0.001|47.39|1.43|2.58|0.01|0
12010233|1.0|0.001|32.83|1.34|2.44|0.02|0
12010615|0.76|0.401|65.35|5.8|2.73|0.04|2
12010646|1.0|0.001|36.4|1.38|2.48|0.02|0
12011307|0.998|0.008|197.51|6.28|3.23|0.02|0
12011417|1.0|0.001|55.76|1.5|2.67|0.01|0
12011705|1.0|0.001|29.75|1.76|2.4|0.03|0
12011995|1.0|0.001|24.14|1.1|2.3|0.02|0
12012082|1.0|0.001|30.16|1.22|2.4|0.02|0
12012101|1.0|0.001|31.13|1.06|2.47|0.02|1
12012169|0.879|0.199|44.52|2.03|2.56|0.02|0
12012262|1.0|0.001|47.74|1.4|2.6|0.01|0
12012511|1.0|0.001|92.74|2.82|2.88|0.01|0
12012725|1.0|0.001|26.66|1.74|2.35|0.03|0
12012758|1.0|0.001|209.56|6.94|3.25|0.02|0
12012878|0.987|0.02|285.2|19.86|3.39|0.03|0
12012950|-99.0|-99.0|50.4|16.2|2.63|0.14|1
12013435|1.0|0.001|31.37|2.45|2.42|0.03|0
12016892|0.83|0.314|264.5|26.41|3.36|0.04|0
12017132|1.0|0.001|19.09|0.74|2.18|0.02|0
12017760|1.0|0.002|21.29|1.08|2.23|0.02|0
12017829|1.0|0.001|82.58|2.25|2.84|0.01|0
12017934|1.0|0.001|32.16|1.5|2.43|0.02|0
12017941|0.547|0.486|221.58|36.84|3.28|0.07|0M
12017985|1.0|0.001|20.99|1.24|2.24|0.03|0
12018555|0.998|0.007|131.95|3.94|3.05|0.02|0
12018854|1.0|0.001|45.36|1.24|2.58|0.01|0
12018855|1.0|0.001|45.59|1.43|2.6|0.02|1
12018969|1.0|0.001|37.7|1.46|2.49|0.02|0
12019642|1.0|0.001|38.0|1.3|2.5|0.02|0
12019910|1.0|0.001|100.03|3.2|2.92|0.01|0
12020251|0.939|0.082|227.52|13.14|3.28|0.03|2
12020455|0.633|0.457|6.51|0.28|1.74|0.02|2M
12020466|1.0|0.001|52.38|1.72|2.64|0.01|0
12020494|0.913|0.267|33.14|1.95|2.49|0.03|1
12020500|1.0|0.001|31.22|1.3|2.44|0.02|0
12020628|1.0|0.001|93.86|2.89|2.91|0.02|0
12020797|0.686|0.495|5.52|0.33|1.63|0.03|0M
12020913|1.0|0.001|86.69|2.4|2.87|0.01|0
12021069|1.0|0.001|107.31|2.9|2.95|0.01|0
12021332|1.0|0.001|29.08|1.45|2.38|0.02|0
12021471|1.0|0.001|24.43|0.93|2.3|0.02|0
12021487|1.0|0.001|36.93|1.41|2.49|0.02|0
12021730|1.0|0.001|117.92|3.54|2.99|0.01|0
12021732|0.984|0.051|6.02|0.2|1.74|0.02|1
12021844|0.997|0.005|12.29|0.79|1.99|0.03|0
12021858|0.956|0.065|85.74|11.16|2.88|0.06|2
12021906|1.0|0.001|42.59|1.65|2.55|0.02|0
12022038|0.994|0.032|9.19|0.74|1.86|0.04|0
12022099|1.0|0.001|8.42|0.28|1.81|0.02|0
12022176|1.0|0.001|98.11|2.99|2.91|0.01|0
12022186|1.0|0.002|16.92|0.67|2.13|0.02|0
12022376|1.0|0.001|18.56|0.93|2.17|0.02|0
12022592|1.0|0.001|34.42|1.25|2.46|0.02|0
12022621|1.0|0.001|30.67|1.69|2.41|0.03|0
12022812|1.0|0.001|30.22|1.24|2.41|0.02|0
12022976|1.0|0.001|31.15|1.37|2.42|0.02|0
12023185|0.996|0.013|26.52|1.22|2.33|0.02|0
12023467|0.999|0.004|201.15|6.22|3.23|0.02|0
12023574|1.0|0.001|26.78|1.39|2.34|0.02|0
12023863|1.0|0.001|51.91|1.43|2.63|0.01|0
12024640|1.0|0.001|93.34|2.99|2.89|0.02|0
12052312|0.999|0.003|110.96|3.33|2.97|0.02|0
12052581|1.0|0.001|33.58|1.12|2.47|0.02|0
12052668|0.984|0.019|155.48|11.83|3.13|0.03|0
12052691|1.0|0.001|32.93|2.13|2.43|0.03|2
12052913|0.903|0.215|234.02|27.92|3.29|0.05|0
12053188|1.0|0.001|33.27|1.56|2.43|0.02|0
12055022|1.0|0.001|43.8|1.36|2.56|0.02|0
12055136|1.0|0.001|9.37|0.71|1.88|0.03|0
12055552|1.0|0.001|36.39|1.39|2.47|0.02|0
12055632|1.0|0.001|52.73|1.52|2.65|0.01|0
12055666|1.0|0.001|28.13|1.2|2.38|0.02|0
12055763|0.999|0.003|146.96|4.33|3.1|0.01|0
12056065|0.998|0.011|137.34|4.0|3.06|0.01|0
12056072|1.0|0.001|24.31|1.18|2.3|0.02|0
12056614|0.992|0.014|209.39|20.82|3.25|0.04|0
12056767|1.0|0.001|33.23|1.61|2.44|0.02|0
12056819|1.0|0.001|42.45|1.61|2.54|0.02|0
12056993|0.922|0.196|11.76|0.73|1.97|0.03|0
12057378|0.978|0.045|252.27|19.9|3.34|0.04|0
12057675|0.987|0.025|284.29|23.03|3.39|0.04|0
12057727|0.987|0.036|248.76|12.38|3.33|0.02|0
12057742|1.0|0.001|43.74|2.17|2.54|0.02|0
12057804|0.999|0.006|35.34|1.99|2.48|0.03|0
12058075|1.0|0.001|21.95|1.73|2.26|0.04|0
12058143|0.998|0.004|190.82|5.77|3.21|0.02|0
12058443|0.999|0.003|214.23|6.54|3.25|0.01|0
12058556|1.0|0.002|103.71|2.9|2.94|0.01|0
12058612|0.998|0.009|194.43|6.12|3.22|0.02|0
12058879|0.99|0.015|207.04|7.1|3.25|0.02|0
12059072|1.0|0.001|31.45|1.41|2.44|0.02|0
12059210|0.995|0.015|22.02|1.61|2.25|0.03|0
12059363|1.0|0.001|49.85|1.49|2.62|0.02|0
12059823|1.0|0.002|98.42|2.91|2.92|0.01|0
12059907|1.0|0.001|57.88|1.75|2.67|0.01|0
12060058|1.0|0.001|35.82|2.62|2.47|0.03|0
12060088|1.0|0.001|21.87|0.89|2.25|0.02|0
12060254|1.0|0.001|106.83|3.33|2.96|0.02|0
12060262|1.0|0.001|52.38|1.39|2.64|0.01|0
12060672|1.0|0.001|32.5|1.58|2.43|0.02|0
12060834|1.0|0.001|17.78|0.68|2.15|0.02|0
12061355|1.0|0.001|54.72|1.5|2.66|0.01|0
12061622|1.0|0.001|35.63|1.55|2.48|0.02|0
12061860|1.0|0.002|89.9|2.57|2.89|0.01|0
12062076|1.0|0.001|32.14|1.29|2.43|0.02|0
12062344|1.0|0.001|112.54|3.39|2.98|0.02|0
12065840|1.0|0.001|32.46|1.39|2.42|0.02|0
12065876|1.0|0.001|29.92|1.33|2.41|0.02|0
12066026|1.0|0.002|162.54|5.04|3.15|0.02|0
12066160|1.0|0.001|38.29|1.36|2.5|0.02|0
12066218|1.0|0.001|26.69|1.13|2.34|0.02|0
12066259|0.998|0.011|122.83|3.99|3.02|0.02|0
12066292|0.971|0.106|5.65|0.3|1.64|0.02|0
12066619|1.0|0.001|102.27|3.16|2.94|0.02|0
12066649|1.0|0.001|31.07|1.4|2.42|0.02|0
12066660|1.0|0.001|30.44|1.57|2.41|0.02|0
12066700|0.997|0.008|193.92|6.42|3.23|0.02|0
12066767|0.994|0.018|51.36|11.13|2.65|0.09|2
12067001|1.0|0.001|43.86|1.5|2.57|0.02|0
12067490|1.0|0.001|93.72|2.66|2.89|0.01|0
12067531|1.0|0.001|32.35|1.04|2.43|0.02|0
12067549|1.0|0.001|91.61|2.62|2.89|0.01|0
12067693|1.0|0.001|38.8|1.8|2.51|0.02|0
12067886|0.997|0.007|9.34|0.82|1.85|0.04|0
12068031|1.0|0.001|39.3|1.18|2.52|0.02|0
12068264|1.0|0.001|26.22|1.26|2.34|0.02|0
12069210|1.0|0.001|28.19|1.29|2.38|0.02|0
12069319|1.0|0.002|70.1|2.2|2.79|0.02|0
12069521|0.983|0.043|145.03|5.47|3.09|0.02|0
12069570|1.0|0.001|8.46|0.39|1.83|0.02|0
12069642|1.0|0.001|30.82|1.17|2.42|0.02|0
12069693|1.0|0.001|56.84|1.67|2.66|0.01|0
12069776|0.999|0.003|184.73|5.46|3.2|0.01|0
12069827|0.873|0.299|216.62|7.78|3.27|0.02|0
12069904|1.0|0.001|34.82|1.4|2.45|0.02|0
12070025|1.0|0.001|117.22|3.49|2.98|0.01|0
12070042|1.0|0.001|40.04|1.16|2.53|0.01|0
12070053|1.0|0.001|58.99|1.59|2.69|0.01|0
12070114|1.0|0.001|37.88|1.69|2.5|0.02|0
12070247|1.0|0.001|24.56|0.82|2.32|0.02|0
12070301|1.0|0.001|30.51|1.44|2.42|0.02|0
12070325|1.0|0.003|171.26|5.33|3.17|0.02|0
12070487|0.999|0.004|109.68|3.26|2.96|0.01|0
12070510|1.0|0.001|35.4|1.27|2.47|0.02|0
12070550|1.0|0.001|23.48|0.95|2.29|0.02|0
12070650|1.0|0.001|41.4|1.5|2.55|0.02|0
12070670|1.0|0.001|81.32|2.29|2.82|0.01|0
12071348|1.0|0.001|35.83|1.27|2.48|0.02|0
12071374|1.0|0.001|41.85|1.4|2.55|0.02|0
12071479|1.0|0.001|97.16|2.82|2.91|0.01|0
12071521|0.799|0.335|5.09|0.36|1.59|0.03|0
12071530|1.0|0.003|85.25|2.39|2.85|0.01|0
12072060|0.999|0.005|67.7|1.99|2.75|0.01|0
12072067|1.0|0.001|32.21|1.5|2.42|0.02|0
12072477|1.0|0.001|37.38|1.28|2.5|0.02|0
12072570|1.0|0.001|26.82|1.37|2.33|0.02|0
12072581|1.0|0.001|31.94|1.18|2.42|0.02|0
12072664|1.0|0.002|50.92|1.45|2.63|0.01|0
12073207|1.0|0.001|25.94|1.94|2.34|0.03|0
12101990|1.0|0.001|28.82|1.38|2.38|0.02|0
12102923|1.0|0.001|12.5|0.71|2.0|0.03|0
12104584|1.0|0.001|30.15|1.32|2.41|0.02|0
12104686|1.0|0.001|74.85|3.59|2.81|0.02|0
12104691|1.0|0.001|69.27|2.5|2.79|0.02|1
12104737|1.0|0.001|53.82|1.71|2.65|0.02|0
12104965|1.0|0.002|14.89|0.55|2.07|0.02|0
12105096|1.0|0.001|39.79|1.24|2.53|0.02|0
12105282|0.999|0.008|64.3|2.05|2.73|0.02|0
12105554|1.0|0.004|47.61|1.35|2.6|0.01|0
12105681|1.0|0.001|58.93|2.17|2.7|0.02|0
12105800|1.0|0.001|31.1|1.22|2.41|0.02|0
12105938|1.0|0.001|38.51|1.18|2.51|0.01|0
12105959|0.994|0.023|149.72|4.55|3.11|0.02|0
12106089|1.0|0.001|29.0|1.21|2.4|0.02|0
12106388|1.0|0.001|29.15|1.37|2.4|0.02|0
12106439|1.0|0.001|57.46|1.52|2.69|0.01|0
12107614|1.0|0.001|26.36|1.19|2.34|0.02|0
12107622|0.997|0.008|201.53|6.9|3.24|0.02|0
12108087|1.0|0.001|42.96|1.88|2.56|0.02|0
12108400|0.993|0.016|292.09|16.84|3.39|0.03|0
12108732|1.0|0.001|29.15|1.5|2.38|0.02|0
12108854|1.0|0.001|68.58|2.01|2.76|0.01|0
12109031|1.0|0.002|132.13|3.99|3.05|0.02|0
12109080|1.0|0.001|45.99|1.44|2.59|0.02|0
12109090|0.716|0.283|228.53|39.88|3.3|0.08|0
12109107|0.891|0.261|9.32|0.38|1.94|0.02|1
12109271|0.918|0.249|62.88|1.96|2.74|0.02|0
12109388|1.0|0.001|39.5|1.54|2.51|0.02|0
12109442|1.0|0.001|28.21|1.79|2.37|0.03|0
12109480|1.0|0.001|65.12|1.98|2.74|0.02|0
12109888|1.0|0.001|18.18|0.89|2.16|0.02|0
12109911|1.0|0.001|13.29|0.67|2.06|0.02|0
12109919|1.0|0.001|50.52|1.44|2.62|0.01|0
12110240|1.0|0.001|41.92|2.27|2.53|0.02|0
12110255|0.937|0.191|22.39|0.81|2.32|0.02|1
12110266|1.0|0.001|38.79|1.48|2.51|0.02|0
12110377|0.989|0.041|20.17|1.38|2.2|0.03|0
12110800|1.0|0.001|34.19|1.69|2.45|0.02|0
12110806|0.759|0.447|40.71|5.45|2.58|0.06|1M
12110876|0.991|0.029|144.4|4.62|3.09|0.02|0
12110908|0.934|0.103|149.37|5.79|3.11|0.02|0
12110919|1.0|0.001|19.79|0.74|2.2|0.02|0
12111110|1.0|0.001|31.38|1.21|2.41|0.02|0
12114999|1.0|0.001|38.4|1.53|2.51|0.02|0
12115227|1.0|0.001|99.26|3.06|2.93|0.02|0
12115374|0.999|0.003|241.34|8.17|3.31|0.02|0
12115713|1.0|0.001|31.9|1.66|2.44|0.02|2
12115826|0.992|0.011|200.43|6.54|3.23|0.02|0
12116393|1.0|0.001|61.18|1.91|2.71|0.02|0
12116619|1.0|0.001|33.12|1.22|2.44|0.02|0
12116644|1.0|0.001|71.92|2.59|2.78|0.02|0
12116830|1.0|0.001|10.28|0.58|1.91|0.03|0
12116993|1.0|0.001|14.8|0.66|2.07|0.02|0
12117077|1.0|0.001|39.19|1.2|2.5|0.01|0
12117090|1.0|0.002|153.33|4.75|3.11|0.02|0
12117099|1.0|0.001|35.86|2.27|2.48|0.03|0
12117138|1.0|0.001|41.41|1.37|2.53|0.02|0
12117154|0.871|0.384|63.55|6.19|2.77|0.04|1
12117309|1.0|0.001|10.37|0.74|1.92|0.03|0
12117790|1.0|0.002|113.65|3.41|2.98|0.01|2
12117920|1.0|0.001|37.25|1.65|2.49|0.02|0
12118044|1.0|0.001|65.28|1.99|2.75|0.02|0
12118058|1.0|0.001|33.7|1.16|2.45|0.02|0
12118322|1.0|0.002|66.05|2.09|2.75|0.02|0
12118338|1.0|0.001|110.92|3.27|2.98|0.01|0
12118395|1.0|0.001|98.13|2.84|2.91|0.01|0
12118434|1.0|0.001|33.19|1.87|2.44|0.03|0
12118682|1.0|0.001|18.22|1.91|2.18|0.05|0
12118820|1.0|0.001|29.04|1.51|2.39|0.02|0
12118871|0.804|0.415|4.23|0.39|1.52|0.04|0
12118897|1.0|0.001|34.1|1.26|2.46|0.02|0
12119262|1.0|0.001|53.17|1.5|2.65|0.01|0
12119356|0.727|0.437|29.4|4.22|2.39|0.06|2M
12119739|0.999|0.003|192.55|5.74|3.22|0.02|0
12119770|1.0|0.001|33.18|1.21|2.45|0.02|0
12119864|1.0|0.001|46.14|1.45|2.58|0.01|0
12119865|1.0|0.001|29.89|1.85|2.4|0.03|2
12119970|1.0|0.001|36.44|1.3|2.48|0.02|0
12119979|1.0|0.001|48.35|1.37|2.6|0.01|0
12120144|1.0|0.001|15.59|0.86|2.1|0.02|0
12120211|0.999|0.005|126.12|4.01|3.03|0.02|0
12120230|1.0|0.001|50.4|1.37|2.62|0.01|0
12120233|0.879|0.241|109.31|9.77|2.96|0.04|0
12120246|0.999|0.003|166.14|5.41|3.15|0.02|2
12120327|1.0|0.001|31.71|1.41|2.42|0.02|0
12120391|0.999|0.004|89.9|2.79|2.88|0.02|0
12120409|0.999|0.004|138.93|4.43|3.08|0.02|0
12120872|1.0|0.001|95.49|2.92|2.9|0.02|0
12120937|1.0|0.001|119.64|3.57|3.02|0.02|0
12121032|1.0|0.001|33.99|1.49|2.46|0.02|0
12121044|1.0|0.001|33.33|1.39|2.45|0.02|0
12121123|0.527|0.49|204.24|19.14|3.25|0.04|0M
12121169|1.0|0.001|25.3|1.12|2.33|0.02|0
12121207|1.0|0.001|26.64|1.38|2.35|0.02|0
12121377|1.0|0.001|43.35|1.45|2.56|0.02|0
12121435|0.717|0.508|5.56|0.43|1.64|0.03|0M
12121656|1.0|0.001|38.0|1.28|2.5|0.02|0
12122085|1.0|0.001|145.48|4.47|3.08|0.01|0
12122151|1.0|0.001|53.48|2.18|2.65|0.02|0
12150876|0.887|0.217|236.16|14.72|3.31|0.03|0
12151240|1.0|0.001|58.5|2.24|2.68|0.02|0
12152850|1.0|0.001|28.38|1.68|2.38|0.03|0
12153274|1.0|0.001|91.4|2.58|2.9|0.01|0
12153342|0.979|0.071|33.68|2.74|2.49|0.04|1
12153346|1.0|0.001|30.9|1.52|2.42|0.02|0
12153362|1.0|0.001|17.88|0.7|2.16|0.02|0
12153488|1.0|0.001|31.56|1.43|2.42|0.02|0
12153582|0.773|0.309|209.35|13.77|3.26|0.03|0
12153827|1.0|0.001|46.0|1.42|2.59|0.02|0
12154360|1.0|0.001|48.14|1.38|2.6|0.01|0
12154657|0.999|0.003|21.54|1.51|2.23|0.03|0
12154686|1.0|0.001|64.49|1.96|2.74|0.02|0
12154726|1.0|0.001|95.67|2.78|2.92|0.01|0
12154945|0.842|0.289|195.02|20.77|3.22|0.05|0
12155015|0.774|0.43|5.16|0.48|1.58|0.04|0M
12155236|1.0|0.001|27.4|1.98|2.34|0.03|0
12155405|0.979|0.044|6.61|0.49|1.7|0.03|0
12155459|1.0|0.001|209.45|6.56|3.25|0.02|0
12155851|1.0|0.001|33.96|1.6|2.44|0.02|0
12156156|1.0|0.001|28.89|1.22|2.4|0.02|0
12156445|1.0|0.001|65.52|1.99|2.72|0.01|0
12156542|1.0|0.001|31.7|1.66|2.42|0.02|0
12156664|1.0|0.001|31.87|1.4|2.44|0.02|0
12156742|0.999|0.003|22.6|1.24|2.29|0.02|1
12156769|1.0|0.001|30.17|2.56|2.4|0.04|0
12156814|1.0|0.002|97.04|2.73|2.92|0.01|0
12156874|1.0|0.001|76.61|2.24|2.81|0.01|0
12156975|1.0|0.001|32.92|1.23|2.45|0.02|0
12157006|1.0|0.001|40.03|2.13|2.52|0.02|0
12157217|1.0|0.001|45.56|1.29|2.59|0.01|2
12157223|1.0|0.001|31.28|2.0|2.4|0.03|0
12157360|1.0|0.001|46.37|1.68|2.6|0.02|0
12157465|1.0|0.001|22.12|0.83|2.25|0.02|0
12157631|1.0|0.001|32.82|1.28|2.43|0.02|0
12157642|1.0|0.001|55.66|1.55|2.66|0.01|0
12157971|1.0|0.001|33.89|1.36|2.46|0.02|0
12157980|1.0|0.001|128.15|3.94|3.04|0.02|0
12158124|0.977|0.05|215.16|7.23|3.27|0.02|0
12158178|1.0|0.001|37.0|1.43|2.53|0.02|0
12158327|1.0|0.001|29.68|1.8|2.38|0.03|0
12158574|0.846|0.401|4.86|0.34|1.58|0.03|0
12158598|0.92|0.206|122.83|4.58|3.02|0.02|0
12158655|1.0|0.001|34.04|1.34|2.44|0.02|0
12158667|1.0|0.001|30.36|1.48|2.39|0.02|0
12159192|1.0|0.001|125.8|3.66|3.02|0.01|0
12159679|0.996|0.013|8.11|0.28|1.8|0.02|0
12159715|1.0|0.001|59.72|2.14|2.7|0.02|0
12159919|1.0|0.001|174.9|5.34|3.18|0.02|0
12164458|0.993|0.014|225.26|6.93|3.28|0.02|0
12164669|1.0|0.001|60.52|1.78|2.71|0.01|0
12164689|1.0|0.001|31.76|1.3|2.43|0.02|0
12164811|0.998|0.005|156.78|4.81|3.13|0.02|0
12164879|1.0|0.001|55.75|1.79|2.68|0.02|0
12165342|1.0|0.001|31.37|1.4|2.43|0.02|0
12165692|1.0|0.001|42.95|25.75|2.55|0.26|0
12166162|1.0|0.001|115.78|3.66|2.99|0.01|0
12166441|1.0|0.001|47.26|1.36|2.58|0.01|0
12166463|1.0|0.001|33.15|1.08|2.43|0.02|0
12166563|1.0|0.002|121.62|3.49|3.01|0.01|0
12166621|0.999|0.003|163.87|5.56|3.14|0.02|0
12166946|1.0|0.001|16.14|1.06|2.12|0.03|0
12167277|1.0|0.002|128.69|3.75|3.05|0.01|0
12167366|1.0|0.001|27.17|1.03|2.35|0.02|0
12167521|1.0|0.001|31.24|1.72|2.43|0.03|0
12167670|1.0|0.001|24.63|0.85|2.31|0.02|0
12167756|0.999|0.004|255.99|10.85|3.34|0.02|0
12167910|1.0|0.001|18.03|0.8|2.16|0.02|0
12168062|0.999|0.003|150.37|4.49|3.11|0.02|0
12168263|1.0|0.001|53.63|1.38|2.66|0.01|0
12168406|1.0|0.001|44.38|1.5|2.56|0.02|0
12168413|0.996|0.006|189.02|6.07|3.21|0.02|0
12168835|0.994|0.034|5.03|0.35|1.59|0.03|0
12169042|0.992|0.026|203.61|6.51|3.23|0.02|0
12169108|0.873|0.188|166.21|23.08|3.15|0.06|0
12169353|1.0|0.001|34.63|1.2|2.47|0.02|0
12169488|1.0|0.001|30.98|1.32|2.42|0.02|0
12169845|1.0|0.001|34.56|1.47|2.45|0.02|0
12169891|1.0|0.002|74.77|2.16|2.8|0.01|0
12169910|1.0|0.001|32.34|1.46|2.43|0.02|0
12169924|1.0|0.001|44.78|1.35|2.56|0.01|0
12169951|0.942|0.191|61.82|1.76|2.76|0.01|1
12170173|0.999|0.004|110.62|3.38|2.96|0.01|0
12170216|1.0|0.001|39.06|1.25|2.52|0.02|0
12170553|1.0|0.001|37.56|1.14|2.5|0.02|0
12170774|1.0|0.001|31.0|1.34|2.41|0.02|0
12201679|0.985|0.129|78.2|2.32|2.83|0.01|0
12201835|1.0|0.001|30.14|1.42|2.41|0.02|0
12201962|1.0|0.001|53.49|1.61|2.65|0.02|0
12202062|1.0|0.001|38.22|1.29|2.51|0.02|0
12202431|1.0|0.001|37.35|1.76|2.48|0.02|0
12203033|0.902|0.167|201.25|14.99|3.24|0.03|0
12203044|0.981|0.073|19.18|0.91|2.19|0.02|0
12203182|0.999|0.005|158.54|4.83|3.14|0.02|0
12203197|0.977|0.042|218.0|8.77|3.27|0.02|0
12203227|1.0|0.001|25.1|0.82|2.31|0.02|0
12203243|1.0|0.002|199.62|6.38|3.23|0.02|0
12203244|1.0|0.001|33.77|1.31|2.46|0.02|0
12203455|1.0|0.001|31.39|2.33|2.43|0.03|0
12203653|1.0|0.001|40.44|1.22|2.53|0.01|0
12204391|0.726|0.403|6.67|0.41|1.71|0.03|0M
12204508|1.0|0.001|30.29|1.47|2.4|0.02|0
12204548|1.0|0.001|30.27|1.23|2.39|0.02|0
12204642|0.908|0.174|5.79|0.4|1.65|0.03|0
12204887|1.0|0.001|34.0|1.22|2.46|0.02|0
12205702|1.0|0.001|35.62|1.33|2.46|0.02|0
12205779|0.953|0.086|270.45|16.82|3.36|0.03|0
12206050|1.0|0.001|42.8|1.3|2.54|0.01|0
12206268|1.0|0.001|23.32|1.03|2.27|0.02|0
12206414|1.0|0.001|25.51|1.22|2.31|0.02|0
12206812|1.0|0.001|142.91|4.43|3.08|0.02|0
12206828|1.0|0.001|34.66|1.3|2.45|0.02|0
12206845|-99.0|-99.0|46.39|2.34|-99.0|-99.0|2
12207049|1.0|0.001|145.2|4.5|3.09|0.02|0
12207086|1.0|0.001|31.93|1.22|2.42|0.02|0
12207440|0.999|0.004|8.43|0.68|1.82|0.04|0
12207566|1.0|0.001|59.1|1.8|2.7|0.02|0
12207740|1.0|0.001|38.28|1.25|2.5|0.01|0
12207840|1.0|0.001|78.58|2.24|2.82|0.01|0
12207879|1.0|0.001|52.08|1.58|2.64|0.02|0
12208173|0.999|0.004|144.16|4.62|3.09|0.02|0
12208273|1.0|0.001|22.61|0.96|2.27|0.02|0
12208370|1.0|0.001|29.84|1.38|2.4|0.02|0
12208408|1.0|0.001|72.05|2.16|2.77|0.02|0
12208564|1.0|0.001|33.98|1.16|2.45|0.02|0
12208809|1.0|0.001|45.5|2.4|2.58|0.02|0
12214100|1.0|0.001|32.51|1.72|2.42|0.02|0
12214141|0.987|0.017|7.61|0.63|1.77|0.04|0
12214399|1.0|0.001|47.75|1.37|2.61|0.01|0
12215012|1.0|0.001|38.88|1.3|2.51|0.02|0
12215023|1.0|0.001|30.27|1.49|2.4|0.02|0
12215063|1.0|0.001|26.9|1.13|2.34|0.02|0
12215354|1.0|0.001|24.47|0.94|2.31|0.02|0
12215411|1.0|0.001|32.21|1.39|2.43|0.02|0
12215568|1.0|0.001|69.6|2.25|2.75|0.01|0
12215592|0.997|0.006|14.63|0.84|2.05|0.03|0
12215647|1.0|0.001|50.61|1.53|2.63|0.02|0
12215872|1.0|0.001|18.73|1.05|2.19|0.03|0
12215898|1.0|0.001|37.03|1.24|2.47|0.02|0
12216301|0.995|0.014|170.11|5.46|3.18|0.02|0
12216433|1.0|0.003|109.0|3.07|2.96|0.01|0
12216574|0.998|0.006|214.7|6.76|3.26|0.02|0
12216750|1.0|0.001|96.61|3.0|2.91|0.02|0
12216782|0.975|0.115|79.81|4.21|2.83|0.02|0
12216873|1.0|0.001|31.32|1.27|2.42|0.02|0
12217017|1.0|0.001|118.95|3.69|3.0|0.01|0
12217121|0.767|0.349|139.87|22.59|3.09|0.07|0
12217154|1.0|0.001|48.16|1.57|2.61|0.02|0
12217239|1.0|0.001|26.0|1.09|2.33|0.02|0
12217300|0.999|0.008|28.94|1.4|2.39|0.02|0
12217324|-99.0|-99.0|125.98|27.02|3.19|0.09|1
12217355|1.0|0.001|36.35|1.07|2.47|0.01|0
12217684|1.0|0.001|55.17|1.59|2.66|0.01|0
12217863|1.0|0.001|46.1|1.57|2.59|0.02|0
12218006|1.0|0.001|30.94|1.37|2.42|0.02|0
12218181|1.0|0.001|37.53|1.22|2.49|0.02|0
12218421|0.588|0.456|9.42|0.5|1.92|0.02|1M
12218433|1.0|0.001|11.07|0.67|1.95|0.03|0
12218634|1.0|0.001|104.06|3.05|2.95|0.01|0
12218869|1.0|0.001|58.17|1.65|2.67|0.01|0
12219032|1.0|0.001|25.85|1.06|2.32|0.02|0
12219204|0.978|0.091|203.9|15.0|3.25|0.03|2
12219357|0.998|0.021|39.21|2.2|2.51|0.03|0
12219439|1.0|0.001|63.82|2.41|2.73|0.02|0
12251066|1.0|0.001|47.82|1.33|2.6|0.01|0
12251438|1.0|0.002|72.06|2.04|2.79|0.01|0
12251789|1.0|0.001|25.2|0.86|2.33|0.02|0
12251967|0.542|0.517|235.55|17.02|3.31|0.03|0M
12252224|1.0|0.001|42.6|1.18|2.55|0.01|0
12252410|1.0|0.001|51.2|1.72|2.62|0.02|0
12252486|1.0|0.001|73.96|2.2|2.78|0.01|0
12252492|0.826|0.233|6.86|0.53|1.72|0.03|0
12252839|0.874|0.133|211.63|22.67|3.26|0.05|0
12252899|1.0|0.001|25.78|0.85|2.35|0.02|0
12253210|1.0|0.001|58.4|1.89|2.67|0.01|0
12253294|1.0|0.001|42.06|1.24|2.53|0.01|0
12253322|1.0|0.001|51.32|1.53|2.63|0.02|0
12253381|1.0|0.001|21.69|0.76|2.27|0.02|0
12254159|1.0|0.001|78.8|2.4|2.82|0.02|0
12254344|1.0|0.002|88.58|2.6|2.88|0.01|0
12254670|1.0|0.001|31.3|1.34|2.41|0.02|0
12254817|1.0|0.001|36.26|1.26|2.47|0.02|0
12255028|1.0|0.001|32.68|1.46|2.44|0.02|0
12255231|0.996|0.009|239.49|8.04|3.32|0.02|0
12255762|0.997|0.007|249.55|22.68|3.32|0.04|0
12255875|1.0|0.001|43.05|2.41|2.56|0.03|0
12256511|1.0|0.001|72.87|2.15|2.83|0.01|1
12256516|1.0|0.001|73.22|2.22|2.79|0.02|0
12256693|1.0|0.001|18.99|1.41|2.18|0.03|0
12256723|0.514|0.473|259.26|17.62|3.35|0.03|0M
12256895|1.0|0.001|34.07|2.18|2.45|0.03|0
12257026|1.0|0.001|29.14|1.95|2.37|0.03|0
12257306|1.0|0.005|121.36|3.61|3.01|0.01|0
12257328|0.997|0.018|38.14|1.36|2.47|0.02|2
12257460|1.0|0.001|13.35|0.56|2.02|0.02|0
12257876|1.0|0.001|34.36|1.76|2.45|0.02|0
12258218|1.0|0.001|38.83|1.99|2.5|0.02|0
12258335|1.0|0.001|31.18|1.13|2.43|0.02|0
12258572|1.0|0.001|13.1|0.53|2.01|0.02|0
12258756|1.0|0.001|35.19|1.11|2.46|0.02|0
12264089|1.0|0.001|40.53|1.29|2.52|0.01|0
12264780|1.0|0.001|137.94|4.52|3.06|0.02|0
12264805|1.0|0.001|30.33|1.87|2.41|0.03|0
12264822|1.0|0.001|42.55|1.17|2.55|0.01|0
12264916|0.994|0.023|34.11|1.23|2.49|0.02|1
12264924|1.0|0.001|35.94|1.35|2.48|0.02|0
12265168|0.943|0.148|8.42|0.55|1.76|0.03|0
12265174|0.642|0.472|7.33|0.29|1.83|0.02|1M
12265509|1.0|0.001|98.99|3.25|2.92|0.01|0
12265609|0.967|0.049|275.85|15.15|3.37|0.03|0
12265709|1.0|0.001|33.98|1.37|2.46|0.02|0
12265951|1.0|0.001|50.3|1.41|2.62|0.01|0
12266056|1.0|0.001|42.69|1.35|2.55|0.01|2
12266492|1.0|0.001|16.43|0.6|2.13|0.02|0
12266731|1.0|0.001|101.43|3.2|2.94|0.01|0
12267775|0.988|0.038|7.1|0.24|1.82|0.02|1
12267816|1.0|0.001|84.93|2.58|2.85|0.01|0
12268130|0.943|0.096|251.97|19.51|3.33|0.03|0
12268191|1.0|0.001|27.87|1.64|2.36|0.03|0
12268448|1.0|0.001|34.76|1.84|2.47|0.02|0
12268541|1.0|0.002|26.17|0.99|2.32|0.02|0
12268739|1.0|0.001|20.08|1.24|2.18|0.03|0
12268740|1.0|0.001|31.97|1.28|2.43|0.02|0
12268754|1.0|0.001|19.97|0.75|2.21|0.02|0
12268819|1.0|0.001|61.11|1.9|2.71|0.01|0
12268974|0.95|0.236|45.87|1.72|2.57|0.02|2
12268996|1.0|0.001|33.2|1.27|2.44|0.02|0
12300740|1.0|0.001|32.37|1.2|2.42|0.02|0
12301040|1.0|0.001|56.72|1.84|2.68|0.02|0
12301048|1.0|0.001|22.54|1.47|2.27|0.03|0
12301522|1.0|0.001|33.82|1.14|2.46|0.02|0
12301602|1.0|0.002|7.52|0.3|1.77|0.02|0
12301741|0.999|0.003|132.73|4.01|3.05|0.02|0
12301901|1.0|0.001|52.1|1.5|2.64|0.01|0
12302104|1.0|0.001|29.81|1.74|2.4|0.03|0
12302209|0.958|0.146|35.72|3.15|2.5|0.04|2
12302255|0.548|0.537|35.89|3.75|2.49|0.05|2M
12302267|1.0|0.001|36.39|1.28|2.51|0.02|0
12302516|1.0|0.001|31.41|1.63|2.43|0.02|0
12302542|1.0|0.001|33.5|1.25|2.44|0.02|0
12302982|0.679|0.427|261.94|25.51|3.35|0.04|0M
12303050|1.0|0.001|91.02|2.54|2.88|0.01|0
12303789|1.0|0.002|46.35|1.37|2.59|0.01|0
12304202|1.0|0.001|32.77|1.35|2.45|0.02|0
12304485|1.0|0.001|33.18|2.05|2.44|0.03|0
12304604|0.767|0.377|201.63|8.03|3.25|0.02|0
12304634|1.0|0.001|73.48|2.26|2.79|0.02|0
12304981|1.0|0.001|32.94|1.23|2.45|0.02|0
12305574|1.0|0.001|28.69|1.6|2.36|0.02|0
12305778|1.0|0.001|37.72|1.29|2.48|0.02|0
12305898|1.0|0.001|31.26|1.7|2.42|0.02|0
12306669|0.636|0.259|44.58|3.73|2.59|0.04|0
12306695|1.0|0.001|30.42|1.59|2.4|0.02|0
12306711|1.0|0.001|24.44|1.08|2.3|0.02|0
12306763|1.0|0.001|8.6|0.31|1.83|0.02|0
12307366|0.996|0.009|225.02|15.48|3.28|0.03|0
12307551|0.666|0.371|12.33|0.71|2.01|0.03|0M
12314360|1.0|0.001|56.82|1.59|2.67|0.01|0
12314595|0.998|0.014|68.92|2.26|2.77|0.02|0
12314910|1.0|0.001|25.1|1.38|2.3|0.02|0
12314927|1.0|0.001|16.66|1.01|2.13|0.03|0
12315067|1.0|0.001|34.01|1.24|2.46|0.02|0
12315090|1.0|0.001|53.04|1.53|2.65|0.01|0
12315094|1.0|0.001|31.43|1.31|2.42|0.02|0
12315908|0.991|0.017|198.95|6.43|3.23|0.02|0
12315964|1.0|0.001|34.15|1.24|2.46|0.02|0
12316082|-99.0|-99.0|20.08|6.93|2.22|0.15|1
12316100|1.0|0.001|14.73|0.86|2.07|0.03|0
12316126|1.0|0.001|58.56|1.81|2.68|0.01|0
12316200|1.0|0.001|8.18|0.31|1.82|0.02|0
12316294|1.0|0.001|43.92|1.32|2.57|0.02|0
12316307|0.999|0.003|147.07|4.35|3.1|0.01|0
12316379|0.969|0.062|298.92|17.55|3.41|0.03|0
12316494|1.0|0.001|31.97|1.48|2.43|0.02|0
12316759|1.0|0.001|11.73|0.49|1.98|0.02|0
12316784|1.0|0.001|40.76|1.31|2.52|0.02|1
12316788|1.0|0.001|39.44|1.24|2.51|0.02|0
12316982|1.0|0.001|31.43|1.34|2.42|0.02|0
12317182|1.0|0.001|30.77|1.35|2.41|0.02|0
12317351|1.0|0.001|35.29|1.27|2.46|0.02|0
12317483|1.0|0.001|29.46|1.42|2.39|0.02|0
12349547|1.0|0.001|20.76|1.4|2.25|0.03|0
12351556|0.984|0.086|9.93|0.48|1.9|0.02|0
12351602|1.0|0.001|13.12|1.28|2.03|0.04|0
12351851|1.0|0.001|69.08|2.09|2.76|0.02|0
12351858|0.878|0.217|74.9|5.19|2.82|0.03|1
12352228|0.765|0.4|9.97|0.79|1.89|0.04|0
12352536|1.0|0.001|16.54|0.9|2.13|0.02|0
12352884|1.0|0.001|31.27|1.6|2.42|0.02|0
12354136|1.0|0.001|31.88|1.23|2.43|0.02|0
12354843|0.998|0.004|195.48|9.61|3.22|0.02|0
12355300|0.561|0.429|49.83|8.72|2.61|0.08|0M
12355700|1.0|0.001|81.65|2.48|2.83|0.02|0
12356204|1.0|0.001|92.97|3.04|2.9|0.01|0
12356227|1.0|0.001|27.58|1.15|2.34|0.02|0
12356292|1.0|0.001|26.34|1.57|2.35|0.03|0
12356300|0.999|0.007|23.49|1.05|2.32|0.02|1
12356329|0.698|0.27|55.03|8.89|2.68|0.07|0
12356332|0.841|0.32|42.19|7.16|2.58|0.07|1
12356649|1.0|0.001|95.44|3.63|2.92|0.02|0
12365293|1.0|0.001|93.61|2.72|2.91|0.01|0
12365783|1.0|0.002|120.26|3.44|3.01|0.01|0
12365806|1.0|0.001|31.88|1.38|2.44|0.02|0
12366053|1.0|0.001|61.2|1.92|2.72|0.02|0
12366388|0.995|0.018|154.47|5.11|3.12|0.02|2
12366461|1.0|0.001|42.65|1.52|2.55|0.02|0
12366537|1.0|0.001|46.91|1.58|2.6|0.02|0
12366576|1.0|0.001|38.3|1.28|2.5|0.02|0
12366768|1.0|0.001|32.01|1.29|2.44|0.02|0
12366840|1.0|0.001|44.16|1.37|2.56|0.01|0
12366894|1.0|0.001|39.7|1.26|2.52|0.02|0
12366999|1.0|0.001|19.6|0.88|2.2|0.02|0
12367318|1.0|0.001|28.05|1.72|2.36|0.03|0
12367469|1.0|0.001|40.57|1.17|2.54|0.01|0
12367714|1.0|0.001|31.87|1.41|2.43|0.02|0
12367827|1.0|0.001|38.23|1.68|2.51|0.02|0
12368004|1.0|0.001|36.52|1.56|2.47|0.02|0
12401103|1.0|0.001|34.91|2.04|2.46|0.03|0
12401274|1.0|0.001|39.77|1.58|2.53|0.02|0
12401315|1.0|0.001|28.99|1.37|2.37|0.02|0
12401414|0.671|0.479|21.34|0.92|2.27|0.02|1M
12401859|0.997|0.008|302.07|18.92|3.4|0.03|0
12402086|1.0|0.002|35.95|1.29|2.47|0.02|2
12402224|0.552|0.476|203.22|22.16|3.24|0.05|0M
12402241|1.0|0.002|21.05|0.76|2.25|0.02|0
12402334|1.0|0.001|32.47|1.13|2.44|0.02|0
12402534|1.0|0.001|30.71|1.4|2.42|0.02|0
12402596|1.0|0.002|12.95|0.47|2.03|0.02|0
12402804|1.0|0.002|67.3|1.98|2.76|0.01|0
12402894|1.0|0.001|83.43|2.38|2.85|0.01|0
12402908|1.0|0.001|27.15|1.13|2.35|0.02|0
12403253|0.887|0.218|153.73|13.82|3.12|0.04|0
12403391|1.0|0.001|152.84|4.66|3.11|0.01|2
12403474|1.0|0.001|117.02|3.48|3.0|0.01|0
12403961|1.0|0.001|18.69|0.73|2.18|0.02|0
12403985|1.0|0.001|40.71|1.69|2.54|0.02|0
12404421|1.0|0.001|51.04|1.48|2.64|0.01|0
12404445|0.835|0.314|11.01|0.7|1.94|0.03|0
12404984|0.937|0.298|245.64|18.35|3.32|0.03|0
12405226|0.994|0.014|216.04|6.69|3.27|0.02|0
12405535|1.0|0.001|89.31|2.66|2.88|0.02|0
12405614|0.994|0.013|253.8|14.16|3.34|0.03|0
12406029|1.0|0.001|32.37|1.73|2.43|0.02|0
12406297|1.0|0.001|54.85|1.61|2.65|0.01|0
12406680|1.0|0.001|44.27|1.29|2.57|0.01|0
12406689|0.994|0.017|14.79|0.96|2.07|0.03|0
12406844|1.0|0.001|33.15|1.14|2.44|0.02|0
12406876|1.0|0.001|35.58|1.24|2.46|0.02|0
12406960|0.999|0.007|114.51|3.33|2.98|0.01|2
12407294|0.998|0.006|267.89|17.54|3.35|0.03|0
12407468|1.0|0.001|112.19|3.35|2.98|0.02|0
12407512|1.0|0.001|42.29|1.3|2.54|0.02|0
12416511|0.992|0.022|89.98|3.09|2.88|0.02|0
12417021|0.946|0.111|10.77|0.7|1.93|0.03|0
12417052|1.0|0.002|183.78|5.56|3.2|0.02|0
12417113|0.952|0.166|189.93|16.39|3.22|0.04|0
12417414|1.0|0.001|54.49|1.51|2.66|0.01|0
12417572|1.0|0.001|33.69|1.82|2.52|0.02|1
12417749|1.0|0.002|36.69|1.51|2.5|0.02|0
12417856|1.0|0.002|39.65|2.48|2.56|0.03|0
12418005|0.977|0.037|205.16|19.87|3.23|0.04|0
12418184|1.0|0.001|36.94|2.69|2.49|0.03|0
12418339|1.0|0.001|32.15|1.25|2.44|0.02|0
12418457|0.999|0.002|108.22|4.07|2.97|0.02|0
12418483|1.0|0.001|57.21|1.83|2.68|0.02|0
12418491|0.868|0.404|12.63|0.51|2.08|0.02|1
12418504|1.0|0.001|15.34|1.11|2.09|0.03|0
12418515|1.0|0.001|32.13|1.44|2.43|0.02|0
12418795|1.0|0.003|32.23|1.3|2.45|0.02|0
12453551|1.0|0.001|53.93|1.97|2.66|0.02|0
12453645|0.998|0.005|211.26|7.34|3.25|0.02|0
12453667|1.0|0.001|98.78|3.32|2.93|0.02|0
12454043|1.0|0.001|28.05|1.46|2.37|0.02|0
12454201|1.0|0.001|37.8|1.65|2.5|0.02|0
12454554|1.0|0.001|36.06|1.39|2.47|0.02|2
12454560|1.0|0.001|37.08|1.95|2.49|0.02|0
12455117|1.0|0.001|30.84|1.46|2.4|0.02|0
12455203|1.0|0.001|77.85|2.39|2.82|0.01|0
12455334|1.0|0.001|157.04|4.88|3.12|0.02|0
12455357|1.0|0.001|30.01|1.51|2.39|0.02|0
12455504|1.0|0.001|35.71|1.37|2.47|0.02|0
12455516|1.0|0.001|32.82|1.12|2.44|0.02|0
12455830|1.0|0.001|56.72|1.59|2.67|0.01|0
12455834|1.0|0.001|27.88|1.16|2.37|0.02|0
12456237|1.0|0.001|71.03|2.1|2.77|0.01|0
12456693|1.0|0.003|37.14|4.64|2.51|0.05|0
12457314|1.0|0.001|30.17|1.14|2.41|0.02|0
12457780|0.971|0.243|8.06|0.33|1.8|0.02|0
12457926|1.0|0.001|144.87|4.25|3.1|0.01|0
12458003|1.0|0.001|33.54|1.35|2.44|0.02|0
12458419|1.0|0.001|37.05|2.28|2.48|0.03|0
12458539|1.0|0.001|120.4|3.51|3.01|0.01|0
12458577|1.0|0.001|79.74|2.34|2.82|0.01|0
12459622|1.0|0.001|48.37|1.82|2.6|0.02|0
12459905|0.999|0.006|29.88|1.49|2.36|0.02|0
12459917|1.0|0.001|33.26|1.21|2.45|0.02|0
12469760|0.999|0.003|188.51|5.78|3.21|0.02|0
12470054|1.0|0.001|156.99|4.57|3.11|0.01|0
12470319|1.0|0.001|20.49|1.35|2.23|0.03|0
12470355|1.0|0.001|36.99|1.85|2.48|0.02|0
12470445|0.998|0.008|10.04|0.53|1.9|0.02|0
12470457|1.0|0.001|30.65|1.39|2.41|0.02|0
12470748|0.999|0.005|90.17|2.67|2.88|0.01|0
12471214|1.0|0.001|31.86|2.04|2.43|0.03|0
12503959|0.795|0.339|260.33|17.5|3.35|0.03|0
12504153|1.0|0.001|44.9|1.39|2.56|0.01|0
12504765|1.0|0.001|32.9|1.55|2.46|0.02|0
12505388|1.0|0.001|30.74|1.1|2.4|0.02|0
12505459|1.0|0.001|29.93|1.34|2.39|0.02|0
12505610|1.0|0.001|31.93|1.44|2.43|0.02|0
12505644|1.0|0.001|28.57|1.76|2.4|0.03|0
12505707|1.0|0.001|147.81|4.43|3.1|0.02|0
12505741|1.0|0.001|41.68|1.24|2.53|0.01|0
12506095|0.707|0.432|13.25|0.66|2.06|0.02|2M
12506130|1.0|0.001|36.14|1.95|2.48|0.02|0
12506147|1.0|0.001|52.68|1.48|2.63|0.01|0
12506245|1.0|0.001|19.11|0.74|2.2|0.02|0
12506290|1.0|0.001|32.32|1.57|2.42|0.02|0
12506511|1.0|0.001|108.78|3.18|2.96|0.01|0
12506577|1.0|0.001|19.89|0.88|2.22|0.02|0
12506768|1.0|0.001|186.5|5.95|3.21|0.02|0
12507016|1.0|0.001|31.02|1.41|2.4|0.02|0
12507291|1.0|0.001|29.83|1.25|2.39|0.02|0
12507357|1.0|0.001|32.56|1.22|2.44|0.02|0
12507415|1.0|0.001|35.86|1.85|2.47|0.02|0
12507577|1.0|0.001|82.37|2.56|2.83|0.02|0
12507838|1.0|0.001|42.29|1.26|2.54|0.01|0
12509355|1.0|0.001|33.22|1.23|2.45|0.02|0
12519768|1.0|0.001|23.04|1.03|2.28|0.02|0
12519775|1.0|0.001|34.5|1.16|2.46|0.02|0
12519799|1.0|0.001|39.62|1.49|2.53|0.02|0
12520008|1.0|0.001|38.94|1.35|2.52|0.02|0
12520106|1.0|0.001|41.21|1.41|2.54|0.02|0
12520159|0.999|0.004|13.79|1.35|2.05|0.04|0
12552776|0.988|0.049|159.56|5.75|3.14|0.02|0
12552858|1.0|0.001|155.61|4.86|3.13|0.02|0
12553243|1.0|0.001|32.19|1.23|2.43|0.02|0
12553381|1.0|0.001|50.58|1.37|2.63|0.01|0
12553494|1.0|0.001|23.4|0.93|2.27|0.02|0
12553757|1.0|0.001|22.03|1.07|2.27|0.02|0
12554051|1.0|0.001|53.61|1.42|2.64|0.01|0
12554556|1.0|0.001|107.86|3.24|2.96|0.02|0
12554802|0.992|0.022|199.94|21.94|3.23|0.05|0
12555243|1.0|0.001|104.81|3.11|2.94|0.01|0
12555458|1.0|0.001|29.25|1.64|2.4|0.03|0
12555589|1.0|0.001|30.04|1.54|2.39|0.02|0
12555638|1.0|0.001|151.6|4.84|3.12|0.02|0
12555826|1.0|0.001|67.01|2.03|2.74|0.02|0
12555883|1.0|0.001|55.53|1.6|2.65|0.01|0
12555902|1.0|0.001|38.13|1.22|2.49|0.02|0
12555916|1.0|0.001|40.82|3.54|2.55|0.04|0
12556202|0.961|0.199|25.0|1.36|2.3|0.02|0
12556503|1.0|0.001|30.83|1.66|2.41|0.02|0
12557207|1.0|0.001|84.58|2.84|2.84|0.02|0
12598909|1.0|0.001|58.18|1.82|2.67|0.01|0
12598914|1.0|0.001|22.45|1.25|2.27|0.03|0
12599518|1.0|0.002|35.17|1.84|2.49|0.02|0
12599612|1.0|0.001|50.78|1.51|2.63|0.01|0
12599878|1.0|0.001|35.01|1.59|2.47|0.02|0
12600075|1.0|0.001|34.43|1.76|2.46|0.02|0
12600259|1.0|0.002|8.0|0.36|1.79|0.02|0
12600463|1.0|0.002|130.72|4.13|3.04|0.02|0
12600471|1.0|0.001|20.79|1.19|2.23|0.03|0
12601052|1.0|0.001|41.74|1.37|2.54|0.01|0
12601596|0.748|0.381|193.77|35.56|3.22|0.08|0
12601771|1.0|0.001|177.74|5.56|3.18|0.02|0
12602404|1.0|0.001|12.97|0.45|2.01|0.02|0
12603035|1.0|0.001|28.53|1.63|2.37|0.03|0
12603148|1.0|0.001|55.81|1.62|2.67|0.01|0
12643757|0.997|0.008|117.69|3.46|3.0|0.01|0
12643940|1.0|0.001|31.11|1.26|2.4|0.02|0
12644458|1.0|0.001|31.98|1.61|2.41|0.02|0
12644579|1.0|0.001|31.37|1.49|2.42|0.02|0
12644667|1.0|0.001|54.56|1.5|2.66|0.01|0
12644714|0.741|0.466|222.89|9.61|3.28|0.02|0M
12644778|0.982|0.038|209.48|32.81|3.26|0.07|0
12644869|1.0|0.002|138.97|4.37|3.06|0.02|0
12644902|0.958|0.248|146.65|5.02|3.09|0.02|0
12645107|1.0|0.001|28.83|1.52|2.38|0.02|0
12645202|1.0|0.001|34.87|1.33|2.46|0.02|0
12645236|1.0|0.001|33.26|1.43|2.45|0.02|0
12645355|0.987|0.017|232.43|36.24|3.3|0.07|0
12645606|1.0|0.001|53.25|1.55|2.65|0.01|0
12645761|-99.0|-99.0|88.59|17.05|2.87|0.08|2
12646087|1.0|0.001|31.38|1.44|2.43|0.02|0
12646386|1.0|0.001|28.98|2.26|2.39|0.03|0
12646963|0.727|0.409|17.49|0.99|2.17|0.03|1M
12647110|1.0|0.003|48.31|1.29|2.61|0.01|2
12647227|1.0|0.001|35.91|1.72|2.47|0.02|0
12647352|1.0|0.001|22.8|0.85|2.26|0.02|0
12647597|1.0|0.001|31.71|1.39|2.42|0.02|0
12647649|1.0|0.001|30.09|1.6|2.4|0.02|0
12647757|0.999|0.003|216.86|6.58|3.26|0.02|0
12688781|1.0|0.001|45.02|1.35|2.58|0.02|0
12688798|1.0|0.001|14.32|0.57|2.04|0.02|0
12689506|1.0|0.002|42.61|1.66|2.54|0.02|0
12689984|1.0|0.001|50.12|1.64|2.63|0.02|0
12690370|0.999|0.003|10.02|0.63|1.9|0.03|0
12690461|1.0|0.001|29.12|1.3|2.38|0.02|0
12690969|0.978|0.046|96.38|3.54|2.88|0.02|1
12690972|0.979|0.041|97.56|3.98|2.91|0.02|0
12691122|1.0|0.001|29.57|1.68|2.39|0.03|0
12691710|1.0|0.001|38.98|1.72|2.51|0.02|0
12691734|1.0|0.001|48.86|1.47|2.61|0.02|0
12691947|1.0|0.002|103.75|3.44|2.95|0.02|0
12734579|1.0|0.001|44.49|1.34|2.58|0.02|0
12735062|0.999|0.003|80.36|2.37|2.84|0.01|0
12735106|1.0|0.001|32.0|1.74|2.41|0.02|0
12735291|1.0|0.001|32.75|1.24|2.43|0.02|0
12735423|0.993|0.035|10.76|0.44|1.98|0.02|1
12735851|1.0|0.001|43.12|1.3|2.55|0.01|0
12736406|1.0|0.002|32.05|1.25|2.45|0.02|1
12736410|1.0|0.001|32.36|1.39|2.43|0.02|0
12736931|0.996|0.024|82.65|2.39|2.84|0.01|0
12737278|1.0|0.001|169.65|5.5|3.15|0.02|0
12737382|0.979|0.045|189.43|7.42|3.2|0.02|0
12782999|0.927|0.097|240.44|31.13|3.32|0.06|2
12783669|1.0|0.001|50.77|1.45|2.62|0.01|0
12783745|1.0|0.001|76.49|3.06|2.8|0.02|0
12783857|1.0|0.001|79.74|2.31|2.82|0.01|0
12784548|1.0|0.001|24.88|0.9|2.33|0.02|0
12784683|1.0|0.001|30.82|1.61|2.41|0.02|0
12784948|1.0|0.001|33.03|1.42|2.44|0.02|0
12784998|1.0|0.001|37.12|2.04|2.5|0.02|0
12785083|1.0|0.001|30.89|1.89|2.4|0.03|0
12785250|1.0|0.001|34.02|1.2|2.45|0.02|0
12785307|1.0|0.001|30.74|1.38|2.4|0.02|0
12785401|1.0|0.001|22.95|1.38|2.26|0.03|0
12833300|1.0|0.001|35.91|2.01|2.47|0.03|0
12833657|0.937|0.152|228.82|20.43|3.28|0.04|0
12834027|0.999|0.003|184.36|5.65|3.19|0.02|0
12834442|0.999|0.004|160.2|5.35|3.13|0.02|0
12884116|1.0|0.001|51.7|1.44|2.62|0.01|0
12884274|1.0|0.001|44.66|2.08|2.56|0.02|0
12884661|1.0|0.002|36.69|1.54|2.47|0.02|0
12884930|1.0|0.001|38.72|1.15|2.51|0.01|0
12885005|1.0|0.001|30.13|1.54|2.41|0.02|0
12885196|1.0|0.001|92.9|2.65|2.89|0.01|0
12885373|1.0|0.001|52.6|1.56|2.64|0.01|0
12934574|1.0|0.001|30.83|1.44|2.41|0.02|0
12984404|1.0|0.001|33.12|1.48|2.43|0.02|0


==> anc/Table_2.dat <==
# Flag Legend: 
# 0 - Polluting Star is Kepler Target
# 1 - Polluting Star is non-Kepler Target in KIC
# 2 - Polluting Star only identified in Gaia DR2
# 3 - No Identification
Polluted_Star Polluting_Star Flag
1026474 1026473 0
1164356 1164348 1
1432022 1432047 0
1577077 1577070 1
1723455 1723441 1
1723638 1723656 0
1726231 1726245 0
1870799 1870787 1
1873187 1873198 0
2010577 2010581 1
2016248 2016241 1
2018481 2018476 1
2142730 2142733 1
2156072 2156074 0
2157905 2157901 0
2163444 2163434 0
2164834 2164844 1
2168321 2168331 1
2301204 2301212 1
2302022 2302010 0
2305596 2305590 0
2311372 2311363 1
2424682 2424690 1
2436849 2436884 0
2437234 2437267 0
2441023 2441002 1
2442840 2442830 1
2445421 2445416 0
2447596 2447604 0
2451385 2451397 1
2452010 2452012 1
2556309 2556297 0
2569639 2569624 1
2571073 2571082 1
2585447 2585431 1
2695590 2695592 0
2713304 2713291 1
2713662 2713674 0
2714398 2714404 1
2848847 2848834 1
2848856 2848834 1
2850019 2850010 0
2854155 2854163 1
2856183 2856174 1
2856801 2856817 0
2861062 2861056 1
2865117 2865110 1
2973679 2973690 1
2984942 2984937 0
2986860 2986859 1
2988084 2988079 0
2988927 2988922 1
2990012 2990007 1
2992035 2992029 1
3100179 3100184 1
3102004 3102011 1
3102231 3102230 0
3102482 3102479 0
3103698 3103685 0
3111686 3111693 0
3116607 3116604 0
3116692 3116702 1
3117164 3117169 0
3120513 3120501 1
3124135 3124129 1
3228725 3228728 0
3232292 3232277 0
3235134 3235128 1
3235902 3235900 1
3238239 3238248 1
3245458 3245449 0
3247325 3247334 0
3248527 3248526 1
3330320 3330312 1
3339752 3339762 0
3342173 3342165 1
3347769 3347761 1
3444504 3444498 1
3459113 3459109 0
3525643 3525629 1
3526427 3526416 1
3542241 3542248 0
3543254 3543245 1
3544968 3544987 0
3545583 3545573 1
3545729 3545738 1
3546718 3546729 1
3547247 3547239 1
3547800 3547798 0
3548004 3548015 1
3553553 3553556 1
3557209 3557196 0
3631702 3631709 0
3643390 3643387 0
3645188 3645189 1
3645809 3645811 0
3655287 3655292 1
3657037 3657034 1
3659811 3659819 1
3661964 3661970 1
3733205 3733209 0
3743152 3743155 1
3743718 3743725 0
3745228 3745231 1
3749416 3749419 1
3750216 3750229 1
3751902 3751904 1
3755935 3755936 1
3760124 3760126 0
3763476 3763483 0
3763498 3763483 0
3848387 -99 3
3852714 3852709 1
3853491 3853501 1
3864206 3864217 1
3866146 3866142 1
3867840 3867841 1
3936838 3936842 0
3940176 3940184 0
3953212 3953207 0
3966946 3966957 1
3968716 2076178914497974272 2
3971625 3971614 1
4042744 4042748 1
4060347 4060341 0
4076061 4076058 1
4076824 4076819 1
4077609 4077615 1
4078157 4078160 1
4136712 4136703 1
4140231 4140233 1
4143910 4143913 0
4144094 4144103 0
4144791 4144786 1
4155575 4155571 0
4166598 4166587 1
4244271 4244274 0
4244661 4244656 0
4249233 4249242 0
4260749 4260738 1
4260872 4260881 1
4268707 4268715 1
4269470 4269457 0
4270031 4270034 1
4270706 4270704 0
4281427 4281420 0
4281489 4281490 0
4284369 4284367 0
4346982 4346971 0
4351698 4351706 1
4375091 4375082 1
4384793 4384802 1
4385148 4385141 1
4387267 4387253 1
4387360 4387348 1
4390969 4390957 1
4456886 4456878 1
4473475 4473473 0
4476454 4476462 1
4544907 2100653527927546368 2
4551291 4551284 1
4552234 4552237 1
4562811 4562803 1
4566632 4566618 1
4567029 4567035 1
4567034 4567028 0
4567180 4567182 0
4569115 4569117 1
4570358 4570341 1
4576900 4576911 1
4579228 4579211 0
4584571 4584568 1
4588147 4588123 1
4641042 2100525812780890368 2
4658433 2053147891098960256 2
4661747 4661768 0
4671899 4671890 1
4725842 4725846 1
4751507 4751504 1
4751759 4751763 0
4751942 4751953 0
4760746 4760758 1
4770008 4769996 1
4774939 4774956 1
4821901 2100533200125177600 2
4833336 4833320 1
4839663 4839662 1
4842701 4842692 1
4842925 4842915 1
4843605 4843596 1
4846701 4846708 1
4847258 4847280 0
4847561 4847567 0
4850940 4850946 1
4856872 4856867 0
4860841 4860850 1
4861918 4861912 1
4862914 4862929 1
4863454 4863446 1
4864392 4864410 1
4907817 4907818 0
4909186 4909179 1
4909515 4909519 1
4915096 4915100 1
4917808 4917806 1
4927432 4927426 0
4930733 4930739 1
4930917 4930906 0
4931990 4931997 1
4949027 4949036 0
4950910 4950907 1
4951689 4951680 1
4995049 4995064 0
5003793 5003789 1
5008041 5008038 1
5009736 5009732 1
5015657 5015647 0
5018078 5018066 0
5019222 5019216 0
5021049 5021048 1
5022767 5022777 1
5024761 5024750 0
5035693 5035683 0
5035763 5035761 1
5036021 5036013 1
5093339 5093345 0
5108066 5108063 1
5123433 5123425 1
5124253 5124240 1
5125742 5125754 1
5168630 5168632 1
5175167 5175165 1
5180982 5180993 1
5182286 5182285 1
5195040 5195048 1
5195164 5195155 0
5199592 5199605 0
5199614 5199605 0
5200701 5200695 0
5202728 5202729 1
5206697 5206677 1
5208819 5208806 1
5211262 5211263 1
5211626 5211636 1
5215245 5215265 1
5219745 5219773 0
5220521 5220554 1
5252588 -99 3
5253839 5253840 1
5255133 5255124 1
5263687 5263681 1
5285380 5285388 0
5286478 5286487 1
5289760 5289752 1
5294937 5294928 1
5295539 5295562 1
5295586 5295562 1
5296414 5296401 1
5299729 5299727 1
5299836 5299838 1
5303346 5303336 1
5303409 5303392 1
5303425 5303433 1
5303859 5303861 0
5305225 5305259 0
5309114 5309110 1
5351252 5351254 0
5355653 5355646 1
5358425 5358419 1
5359594 5359600 0
5370325 2077296155739212928 2
5375862 5375856 1
5388625 5388606 1
5388787 5388798 1
5394679 5394673 1
5426081 5426077 0
5456848 5456854 1
5456988 5456984 1
5462269 5462289 1
5469745 5469730 1
5477984 5477973 0
5479718 5479722 1
5479733 5565258 1
5481574 5567035 1
5481684 5481699 1
5521349 2100629854067462912 2
5525489 5525484 0
5526566 5526562 1
5529481 5529471 1
5536125 5536129 0
5546464 2076610266642045952 2
5557001 5557028 1
5559791 5559792 1
5563558 5563566 1
5565316 5565329 1
5566642 5566633 1
5603201 5603208 0
5611572 5611586 1
5616491 5616489 0
5621504 5621494 1
5621709 2053579999172938752 2
5629172 5629179 0
5633386 5633387 1
5637499 5637500 1
5638699 5638688 1
5644393 5644388 0
5647403 5647408 1
5649163 5649168 1
5650915 5650920 0
5651153 5651144 1
5651528 5651534 1
5652704 5652713 1
5653514 5653517 1
5653608 5653610 0
5700039 5700051 0
5705719 5705708 0
5707264 5707266 1
5717417 5717420 0
5723313 5723306 1
5723895 5723909 0
5730530 5730518 1
5730876 5730874 1
5738209 5738220 1
5781710 5781703 0
5807441 5807442 1
5812244 5812258 1
5818104 5818115 1
5824221 5824237 1
5866482 5866484 1
5868753 5868755 1
5871426 5871432 1
5872139 5872138 1
5892228 5892249 1
5898763 5898772 1
5900720 5900715 1
5904817 5904803 1
5905140 5905156 1
5953993 5953987 1
5980277 5980268 1
5981836 5981844 1
5991117 5991105 1
6049423 6049430 1
6057658 6057635 1
6062530 6062528 1
6068592 6068587 1
6071546 6071550 1
6073130 6073126 1
6127831 6127838 1
6128312 6128314 0
6139228 6139216 1
6148344 6148321 1
6185851 6185855 0
6185860 6185855 0
6195258 6195262 1
6222332 6222335 1
6222475 6222485 1
6223738 6303726 1
6225933 6225943 1
6230167 6230178 1
6277971 6277968 1
6280805 6280807 1
6286606 6286613 0
6292027 6292023 1
6294906 6294902 1
6295412 6295411 1
6302033 6302018 1
6304294 6304264 1
6305819 6305808 1
6308897 6308892 1
6313219 6313230 1
6363803 6363813 0
6367195 6367189 1
6368040 6368031 1
6368905 6368916 1
6369802 6369809 1
6371272 6371266 1
6387662 6387660 1
6392617 6392620 1
6425597 6425591 1
6431855 6431857 0
6431964 6431962 1
6436592 6436590 0
6447455 6447458 1
6463847 6463844 1
6464237 6464255 1
6468660 6468641 1
6497329 6497331 0
6504823 6504832 1
6515466 6515470 1
6520561 2101729296979961984 2
6526940 6526938 1
6535630 6535617 1
6542478 6542472 1
6587113 -99 3
6606000 6606001 0
6606311 6606305 1
6611490 6611485 1
6611875 6611883 0
6619621 6619631 0
6628765 6628770 1
6631127 6631125 1
6633871 6633858 1
6688153 6688146 0
6694494 6694482 1
6707699 6707711 1
6708079 6708088 0
6720472 6720477 1
6721103 6721090 1
6753396 6753393 0
6780819 6780823 1
6792622 6792619 1
6794736 6794726 1
6806091 6806078 1
6838248 6838240 1
6859666 6859685 0
6865780 6865796 1
6866514 6866509 1
6875906 6875898 1
6876763 6876758 1
6877045 6877056 1
6881730 6881721 1
6928257 6928249 0
6929129 6929122 1
6937647 6937656 1
6939062 6939060 0
6945577 6945571 1
6948619 6948623 1
6949545 6949542 1
6949616 6949620 1
7010201 7010192 1
7020402 7020392 0
7025228 7025226 1
7034885 7034877 0
7036143 7036151 0
7037159 7037160 0
7039635 7039637 1
7045473 7045472 1
7060948 7144858 1
7092143 7092127 0
7100892 7100888 0
7102071 7102068 0
7106053 7106048 1
7138844 7138845 1
7186196 7186199 1
7207089 7124606 1
7211526 7211529 1
7222444 7222454 1
7254714 7254702 1
7258024 7258034 1
7267121 7267119 0
7283936 7283933 1
7287300 7287287 1
7288122 7288124 1
7288263 7288272 0
7302876 7302894 1
7303973 7303979 1
7340030 7340017 1
7347300 7347294 0
7364244 7364232 0
7366886 7366893 1
7368418 7368427 1
7379644 7379650 1
7383533 7383530 1
7383840 7383850 0
7440201 7440202 0
7466262 7466254 1
7470068 7470063 1
7504927 7504936 1
7523976 7523984 1
7531027 7531022 0
7531935 7531945 0
7538897 7538896 0
7552212 7552204 1
7553542 7553553 1
7605243 7605258 0
7616603 -99 3
7621976 7621970 1
7625883 7625889 1
7662566 7662573 1
7662577 7662589 0
7670496 7670498 1
7687153 7687159 1
7687365 7687369 1
7691494 7691483 1
7691960 7691952 0
7691983 7691980 1
7692621 7692612 1
7692729 7692731 1
7692846 7692842 1
7699267 7699259 1
7731008 7731006 1
7756660 -99 3
7762802 7762801 1
7765430 7765418 1
7779196 7779192 1
7797928 -99 3
7811843 7811847 0
7812628 7812622 1
7813427 7813414 0
7836103 7836108 1
7836548 7836540 1
7836930 7836942 1
7838213 7838208 1
7839163 7839164 1
7840127 7840129 1
7840525 7840519 1
7849557 7849548 1
7867281 2117117168363190400 2
7881258 7881261 0
7887890 7887884 1
7898666 7898663 1
7900450 7900441 0
7911033 7911050 1
7917775 7917803 0
7937219 7937222 1
7937666 7937661 1
7947649 7947648 0
7968701 -99 3
7977356 7977367 1
7983570 7983565 1
7983581 7983593 1
7984047 -99 3
7984250 7984243 0
7985587 7985605 1
8006995 8006986 1
8016196 2105691730722492544 2
8039791 8039802 1
8039848 8039850 1
8040442 8040456 1
8046882 8046873 1
8047520 8047508 1
8054708 8054723 1
8076295 8076284 1
8076896 8076888 1
8095608 8095614 1
8098095 8098104 1
8098858 8098853 1
8103649 8103640 1
8109975 8109979 0
8110183 8110187 1
8114259 8114270 1
8124825 8124844 1
8125276 8125273 1
8127965 8127953 1
8145182 8145176 0
8145881 8145880 1
8150750 8150744 1
8159234 8159235 0
8162985 8162973 0
8174946 8174950 1
8177932 8177936 0
8182196 8182195 1
8183655 8183643 1
8183705 8183703 1
8183723 8183722 1
8189079 8189083 1
8190192 8190198 1
8193500 8193519 1
8197192 8197210 0
8197739 8197753 1
8226250 8226252 1
8228314 8228310 1
8246648 8246664 0
8247647 8247643 1
8247770 8247780 1
8249073 8249088 1
8249563 8249548 1
8260290 8260282 1
8263051 8263036 1
8263331 2076068207411645440 2
8266463 8266460 0
8282807 8282805 1
8294220 8294229 1
8294684 8294679 0
8296559 8296548 0
8298495 8298507 0
8308533 8308528 1
8311101 8311099 1
8311306 8311300 1
8311395 8311402 1
8313392 8313388 1
8313583 2079678178966514560 2
8322417 8322416 1
8325913 8325900 1
8326009 8326020 1
8330793 8330783 1
8332547 8332558 1
8358166 8358168 0
8367113 -99 3
8373665 8373667 1
8377714 8377727 0
8380195 8380213 1
8388971 8388977 1
8395516 8395511 1
8427528 8427534 0
8428751 8428756 0
8429927 8429922 1
8458967 8458968 1
8495131 8495124 0
8506502 8506495 1
8509726 8509740 1
8523168 8523158 1
8526781 8526810 1
8544968 8544963 1
8569904 8569899 1
8572763 8572755 1
8573221 8573220 1
8573543 8573548 1
8583654 8583657 1
8604325 8604324 1
8608755 8608750 0
8610585 8610579 0
8613615 8613617 0
8629995 8630006 0
8630966 8630978 1
8636417 -99 3
8637726 8637716 1
8639163 8639161 1
8643679 8643680 1
8645339 8645322 1
8646939 8646944 1
8649439 8649453 1
8650209 8650212 1
8748103 8748101 1
8754282 8754278 0
8757999 8757994 1
8760005 8760007 1
8781195 8781206 1
8782382 8782396 1
8783710 8783718 1
8802959 8802962 0
8824278 8824264 0
8826003 8825993 1
8845750 8845752 1
8848458 8848453 1
8874023 8874028 1
8886167 8886171 0
8891278 8891272 1
8959269 8959276 1
8963982 8963972 0
8975030 8975018 1
8976756 8976760 1
9016599 9016596 1
9020151 9020156 1
9025887 9025882 0
9028495 9028481 0
9029559 9029548 1
9051026 9051021 1
9086283 9086281 1
9087580 9087577 1
9091622 9091619 1
9097487 9097494 1
9107731 9107726 1
9112164 9112150 1
9116740 9116757 1
9163008 9163015 0
9164664 9164669 0
9172572 9172558 1
9179256 9179259 1
9209648 9209645 0
9214754 9151079 0
9223564 9223568 1
9226668 9226666 1
9228354 9228346 0
9229655 9229647 1
9239695 9239699 1
9245734 9245748 1
9285773 9285761 0
9286701 9286691 1
9288095 9288083 0
9289250 9289244 1
9289777 9289786 0
9291508 9291500 1
9303369 9303366 1
9304443 9304446 0
9307354 9307370 1
9340885 9340886 0
9368780 9368792 1
9391025 9391021 1
9396304 9396308 1
9404938 9404944 0
9405359 9405368 0
9405377 9405368 0
9408454 9408462 1
9411726 9411719 1
9427647 9427638 0
9430371 9430388 0
9430383 9430388 0
9457541 9457533 0
9462719 9462728 0
9467801 9467798 1
9471300 9471284 0
9472976 9472975 0
9491003 9490997 1
9512636 9512635 0
9514980 9514977 1
9527022 9527013 1
9527607 9527605 1
9533563 9533544 0
9533807 9533820 1
9539792 9539802 1
9542162 9542158 1
9542299 9542305 1
9551430 9551424 1
9580167 9580171 0
9582633 9582638 0
9593486 9593490 1
9594723 9594722 1
9595553 9595556 1
9654390 9654393 1
9654453 9654461 1
9662965 9662973 1
9663013 9663015 1
9666234 9666225 1
9666548 9666556 1
9667844 9667850 1
9673304 9673317 0
9698134 9698139 0
9702671 9702668 1
9711480 9711478 1
9722886 9722875 1
9771266 9771263 1
9784549 9784558 0
9784559 9784553 1
9786280 9786270 1
9788579 9788559 0
9824211 9824216 1
9833839 9833831 0
9836234 9836230 1
9836823 -99 3
9845773 9845772 0
9874152 9874143 0
9893084 9893077 1
9893855 9893852 0
9907527 9907534 0
9910668 9910680 1
9932873 9932866 0
9940544 9940533 0
9942568 9942561 1
9946764 9946773 0
9966475 9966471 1
10002496 10002493 0
10008121 -99 3
10018820 10018832 0
10019421 10019430 1
10019810 10019814 1
10026681 10026677 1
10027103 10027098 0
10070567 10070576 1
10081136 10081137 0
10083318 10083313 0
10122387 10122378 1
10131856 10131857 0
10135546 10135555 0
10146793 -99 3
10149905 10149906 0
10155290 10155293 1
10164108 10164132 1
10201711 10201718 1
10207556 10273787 0
10221511 10221504 0
10227755 10227754 0
10280866 10280852 0
10285758 10285754 0
10287501 10287491 1
10290459 10290455 1
10292554 10292570 1
10294809 10294793 1
10318204 10318200 1
10328903 10328894 0
10334583 10334594 0
10351029 10351017 0
10358453 10358460 1
10360127 10360126 1
10391517 10391520 0
10396293 10396294 1
10425070 10425080 1
10426993 10427011 1
10427298 10427292 1
10463355 10463357 1
10477607 10477598 1
10483521 10483530 0
10487866 10487854 0
10537381 10537376 0
10545145 10545152 0
10603429 10603438 0
10647686 10647684 0
10665151 10665157 0
10667811 10667832 0
10671396 10671402 0
10675614 10675609 1
10678680 10678691 0
10680068 10680055 1
10728522 10728519 0
10744820 10744828 1
10780670 10780661 1
10794559 10794550 1
10800683 10800689 1
10815478 10815461 0
10817120 10817115 1
10848611 10848618 0
10857220 10857223 1
10862293 10862288 1
10865652 10865646 1
10877960 10877959 1
10904413 10904419 1
10927844 10927848 0
10928043 10928042 0
10934819 10934814 1
10966939 10966942 1
10969787 10969784 0
10977562 -99 3
10987465 10987462 1
10990099 10990093 1
10990980 10990981 1
10992340 10992345 0
11020891 11020885 0
11071254 11071257 1
11073289 11073297 0
11073392 11073401 0
11073622 11073623 0
11093009 11093016 1
11093064 11093072 1
11122687 11122693 0
11134473 11134478 1
11178117 11178112 1
11181441 11181435 1
11197319 11197326 1
11243350 11243349 0
11246113 11246105 1
11254120 11254112 1
11294380 11294384 0
11302930 11302924 1
11302995 11302988 0
11304758 11304752 1
11361809 11361804 1
11413063 11413081 1
11415731 11415735 1
11442238 11442227 0
11446909 11446911 1
11449696 11449699 1
11450299 11450315 0
11450313 11450315 0
11453975 11453969 0
11456650 11456640 1
11496199 11496193 0
11498806 11498804 1
11512103 11512096 0
11512566 11512557 1
11565511 11565516 0
11603076 11603064 0
11612436 11612434 0
11650678 11650682 0
11662076 11662072 1
11662826 11662832 1
11663079 11663083 1
11668898 11668895 0
11671262 11671256 1
11672033 11672045 1
11673679 11673684 1
11706453 11706449 0
11720456 11720462 1
11720487 11720493 0
11724932 11775000 0
11758270 11758264 1
11773132 11773131 1
11773331 11773332 0
11805150 11805147 1
11805480 11805489 0
11819770 11819774 1
11858649 11858652 0
11868250 -99 3
11905398 11905393 0
11908656 11908655 1
11917708 11917713 1
11917709 11917713 1
11918407 11918397 0
11970988 11970989 1
12012101 12012113 1
12012950 12012949 1
12018855 12018854 0
12020494 12020500 0
12021732 12021742 1
12104691 12104686 0
12109107 12109102 1
12110255 12110257 1
12110806 12110800 0
12117154 12068315 1
12153342 12153362 0
12156742 12156769 0
12169951 12169947 1
12217324 12217300 0
12218421 12218433 0
12256511 12256516 0
12264916 12264924 0
12265174 12265168 0
12267775 12267781 1
12316082 12316100 0
12316784 12316788 0
12351858 12351851 0
12356300 12356292 0
12356332 12356329 0
12401414 12401418 1
12417572 12417564 1
12418491 12418504 0
12646963 12646969 1
12690969 12690972 0
12735423 12735419 1
12736406 12736410 0


==> anc/Table_A1.dat <==
KIC_ID Radii
893647 2.207
1025623 28.988
1025816 16.957
1027226 4.873
1027252 3.437
1027397 3.283
1160655 38.012
1162181 4.516
1292763 39.814
1292834 30.42
1293046 5.162
1293587 4.747
1431114 2.779
1431705 3.629
1432934 3.614
1571298 2.695
1573872 11.005
1576607 2.825
1577073 3.622
1725732 33.502
1849846 2.597
1868259 36.293
1871148 33.963
1871517 4.757
1872340 4.774
1872688 3.444
1872749 4.174
1872781 5.675
1874623 3.7
1995430 5.465
1995908 3.505
2010161 4.592
2011145 35.833
2011428 10.706
2011545 4.451
2011870 33.207
2011908 3.642
2011945 5.451
2011991 4.892
2012640 3.137
2014544 30.778
2015135 2.04
2015616 5.996
2018906 5.636
2019349 2.043
2019553 24.778
2156939 28.035
2158352 3.985
2159290 14.138
2162635 2.651
2163829 37.817
2165574 37.975
2167272 5.121
2167783 2.123
2167890 8.884
2282584 9.92
2297398 2.799
2297586 3.106
2297739 10.274
2297793 35.293
2297952 2.876
2298097 3.187
2302188 4.825
2305879 3.28
2307878 3.039
2309524 32.332
2421763 3.542
2424191 31.497
2435912 4.679
2436804 3.61
2436981 6.058
2437281 5.114
2437317 10.964
2437624 2.916
2437792 3.305
2437897 5.557
2437948 4.363
2438010 4.872
2438151 5.617
2438340 5.027
2438362 4.444
2439233 36.599
2441436 36.217
2444500 3.785
2451696 37.43
2452771 20.546
2555080 29.647
2556639 2.094
2569137 25.439
2569310 4.269
2569488 10.298
2569595 4.132
2569605 5.951
2569650 5.585
2569727 4.334
2569752 3.022
2570281 8.671
2570330 3.173
2570519 5.419
2572613 37.539
2573017 35.649
2581452 3.879
2584282 22.655
2584488 4.233
2692151 31.821
2695740 5.117
2697935 3.071
2708019 5.556
2708152 4.575
2713215 2.539
2715019 25.774
2717252 4.188
2833058 33.366
2834012 3.703
2835258 3.663
2846556 3.287
2852961 10.051
2853780 3.375
2858693 3.311
2858888 3.328
2859462 1.909
2860765 5.166
2862081 4.008
2968811 3.311
2984813 38.564
2989319 38.723
2990485 36.399
2994493 29.237
2995944 31.083
2996639 38.43
2997178 4.388
2997455 5.386
3001906 37.875
3001935 19.087
3097412 2.717
3099945 4.744
3099957 3.053
3103676 4.487
3111902 5.136
3113362 3.352
3117438 4.16
3120889 35.139
3122450 11.859
3123034 1.979
3128793 5.113
3131140 3.501
3216789 3.74
3218743 3.597
3221099 5.945
3221213 29.704
3229050 3.387
3231466 2.528
3232091 7.774
3232249 2.634
3233733 3.486
3234686 35.617
3235672 4.265
3236748 34.67
3238955 3.424
3240757 3.635
3241248 5.65
3241256 16.768
3249287 35.369
3324069 2.777
3324644 3.824
3325959 17.821
3330594 29.077
3335435 3.296
3338674 5.604
3339025 4.52
3339482 4.127
3340127 32.49
3346584 31.239
3426995 6.073
3429668 38.704
3431506 38.341
3432897 37.799
3439964 25.211
3444382 39.211
3448150 32.996
3449637 5.219
3458387 39.401
3459199 12.46
3459893 5.235
3526045 3.477
3530525 3.259
3541483 32.979
3545046 5.022
3546428 3.745
3549630 15.106
3550472 2.826
3553442 6.128
3555091 32.242
3557568 4.222
3558087 38.384
3558791 27.846
3558874 4.046
3559318 5.47
3560427 6.658
3561016 20.333
3561249 4.053
3561372 6.029
3562009 15.329
3629255 36.78
3631160 22.57
3632330 3.669
3632488 2.943
3634300 2.977
3634755 3.752
3634766 3.409
3640905 2.83
3641248 3.817
3644719 3.134
3645182 4.179
3646436 5.309
3649417 8.165
3653805 6.41
3654361 4.769
3654817 4.568
3654842 3.538
3655146 4.386
3656761 36.165
3657311 29.299
3658582 2.789
3659584 7.304
3660621 27.34
3661151 39.255
3662233 36.427
3662320 3.637
3662552 4.447
3727675 5.405
3744545 37.956
3746401 33.957
3755646 2.98
3759334 12.399
3759986 31.616
3760562 4.067
3761640 38.456
3764407 22.891
3765866 10.947
3766081 35.05
3831261 3.268
3831816 2.353
3834165 2.624
3836399 5.014
3838468 2.559
3839373 3.754
3839699 32.443
3839722 4.12
3847543 3.986
3849010 5.024
3851949 7.012
3852054 5.331
3852326 3.144
3853722 3.757
3854357 25.263
3939828 2.987
3940774 3.401
3942297 2.661
3953981 5.977
3954235 3.326
3954570 3.152
3954896 2.395
3955129 3.969
3955867 8.708
3956721 36.629
3957739 4.418
3962362 19.97
3962728 2.578
3962790 4.273
3962877 5.257
3963732 2.92
3857746 17.142
3857800 36.413
3859412 5.746
3859905 11.335
3860823 37.197
3862679 3.059
3863227 35.552
3867247 25.03
3868343 37.055
3869511 5.778
3870591 29.965
3934602 3.144
3966739 22.796
3967912 2.779
3967921 4.011
3968653 2.752
3969230 2.253
3969302 3.258
3969872 2.712
3971024 36.932
3972887 4.794
3972898 5.49
3974352 3.236
4037967 3.384
4043413 21.197
4044117 1.94
4044152 2.433
4044555 2.252
4045337 4.501
4049208 32.881
4049682 17.922
4054483 4.396
4056701 3.271
4057079 3.291
4057288 2.337
4059007 3.169
4060394 39.082
4060989 35.311
4064271 3.622
4065924 2.856
4066254 22.769
4068539 2.976
4069587 3.064
4072739 3.261
4072864 4.322
4073200 7.148
4073648 2.612
4075449 3.164
4075778 3.008
4076976 3.782
4077044 10.76
4079203 39.64
4136085 5.707
4141463 4.374
4142771 2.425
4143166 2.026
4143820 4.105
4144729 4.605
4147870 2.851
4149562 4.966
4150523 34.195
4161062 4.846
4164758 3.209
4167645 33.685
4168938 3.268
4173339 29.199
4173510 33.142
4173591 3.349
4175122 9.56
4178823 20.251
4180798 22.173
4181451 31.769
4243008 3.229
4243442 2.744
4246467 3.082
4247968 2.633
4253127 2.562
4253157 3.967
4255883 4.777
4256290 3.516
4262489 3.058
4268753 30.073
4269498 31.235
4271010 3.059
4273221 4.834
4275390 19.607
4276942 36.661
4278921 4.141
4279495 16.477
4280251 36.627
4281540 3.597
4282269 26.76
4282859 3.309
4282880 39.074
4345388 31.833
4345997 2.588
4346687 2.599
4346967 6.122
4347537 27.507
4349743 31.654
4350914 3.245
4351045 4.468
4352531 3.581
4357148 2.336
4357863 2.893
4358784 2.476
4364751 12.071
4367697 4.125
4371787 3.895
4373002 2.254
4374399 32.574
4377125 2.976
4377270 23.195
4377354 28.726
4378838 3.667
4379377 3.366
4383723 19.71
4383889 2.551
4383902 3.637
4384048 36.961
4385582 2.056
4385959 3.376
4387029 15.83
4447866 2.694
4448403 2.864
4465563 39.965
4470093 28.674
4470577 3.846
4470693 31.251
4472469 19.706
4473787 16.166
4473933 18.538
4478371 16.545
4478883 38.926
4479500 19.848
4480298 3.214
4482691 39.3
4482738 5.271
4543452 3.239
4547321 3.371
4548615 32.929
4552953 11.834
4562310 31.073
4563272 37.352
4566686 15.509
4569198 3.477
4569219 26.592
4570018 3.056
4576613 2.848
4576968 5.813
4634378 2.807
4637555 2.991
4644292 4.587
4644594 35.637
4644866 38.575
4647128 2.837
4647208 4.267
4648547 4.028
4650327 2.752
4655830 4.758
4659171 2.991
4665368 4.55
4665683 3.772
4665816 3.37
4669378 33.524
4673203 12.705
4673449 12.209
4673842 29.547
4677142 11.953
4680597 9.138
4681628 27.147
4729219 3.011
4732015 31.142
4737017 6.596
4737223 4.059
4737705 5.89
4740659 24.04
4743177 4.996
4743746 5.46
4749790 10.391
4749965 11.53
4750889 5.65
4751238 17.234
4751863 13.673
4751876 28.24
4751905 21.802
4753340 33.606
4753829 37.489
4758368 20.396
4759008 4.617
4760727 30.606
4763321 5.393
4763927 11.352
4764405 39.912
4768688 2.92
4770525 3.152
4773874 35.289
4774725 3.642
4814830 26.626
4815670 11.68
4818443 2.803
4824138 19.836
4824195 30.462
4827065 36.025
4827884 3.127
4828460 3.862
4828828 6.602
4830178 9.335
4838639 28.817
4839680 3.318
4841547 30.177
4843637 23.554
4851496 36.809
4856721 38.769
4857585 28.043
4860867 37.376
4862836 37.385
4863154 8.956
4902112 32.954
4909468 2.198
4913584 27.866
4915148 2.518
4916028 4.243
4919243 4.582
4919347 19.561
4927733 2.78
4929116 14.921
4930664 3.393
4935249 2.398
4935543 2.088
4936253 3.155
4936925 2.557
4952282 38.853
4990328 34.342
4997021 3.836
4997064 24.988
4999260 10.463
5004397 5.655
5004660 38.38
5014719 27.025
5014736 6.798
5022718 5.418
5024524 6.606
5024773 26.134
5024851 39.07
5033582 3.701
5039076 36.523
5041311 39.422
5083712 36.261
5084148 33.944
5098452 2.939
5104761 2.945
5105865 37.479
5106340 3.48
5107003 20.864
5111413 37.092
5112483 30.908
5112741 14.798
5112751 11.701
5113526 8.533
5114770 36.811
5115593 4.114
5119906 2.725
5121623 30.085
5122468 36.585
5123615 3.98
5124280 36.723
5127432 3.737
5166899 8.538
5168498 3.72
5171356 32.479
5179773 3.689
5180613 2.956
5180718 26.76
5181839 32.83
5182188 4.355
5185778 4.016
5193386 5.182
5198982 4.343
5206635 35.128
5208432 39.468
5211470 11.075
5211634 36.685
5215439 5.183
5215966 35.769
5215999 5.754
5217348 4.336
5217728 2.996
5218014 7.585
5218111 2.316
5219312 3.622
5220201 13.021
5254964 28.622
5262724 33.556
5262790 3.823
5262811 30.218
5268499 2.83
5270173 2.968
5271408 4.367
5272755 4.131
5276219 34.098
5282127 31.026
5287144 32.237
5288071 9.957
5290284 2.7
5296185 4.132
5297237 36.292
5305148 32.669
5307495 38.442
5308778 11.691
5309874 2.818
5345280 3.077
5352486 2.627
5357441 2.875
5357877 4.413
5360082 3.725
5360196 4.365
5364343 4.167
5369006 30.953
5369399 3.275
5370123 2.974
5371138 3.778
5371498 2.873
5372216 37.278
5375421 12.311
5375714 3.803
5376106 39.94
5381295 38.39
5385183 35.919
5395937 9.599
5398044 34.816
5428854 3.88
5429567 2.925
5431956 7.729
5446022 2.943
5446082 2.99
5446182 3.642
5446198 3.246
5457157 34.476
5459005 5.331
5459254 4.098
5459623 3.67
5462066 2.91
5467126 11.37
5471962 30.784
5473443 4.51
5473472 3.231
5475238 5.309
5477406 2.436
5478107 4.691
5478231 3.207
5480399 3.41
5480528 3.876
5481393 13.447
5482181 3.821
5514306 2.197
5528152 25.508
5529939 4.057
5531533 29.672
5541854 3.062
5544955 2.645
5546245 2.702
5550592 20.408
5550766 13.713
5553654 34.72
5560510 37.218
5561010 5.166
5565261 6.457
5568100 5.756
5598209 35.148
5599837 4.611
5600816 3.064
5601939 21.959
5610411 2.866
5610881 2.443
5612847 5.145
5617594 4.256
5620305 8.696
5621486 21.404
5623604 3.11
5630212 9.745
5643447 4.841
5644684 32.709
5645460 1.839
5646912 2.588
5650526 3.213
5652071 9.69
5697211 3.661
5697403 2.728
5699350 2.877
5707111 2.124
5709015 3.766
5709927 8.563
5715158 3.319
5718171 31.977
5721925 2.993
5725066 4.902
5725589 30.366
5726652 2.628
5732618 34.769
5735505 17.573
5735650 6.04
5736917 4.837
5771149 2.99
5771921 3.871
5773949 2.29
5778968 36.577
5785906 3.186
5788187 24.78
5792663 3.859
5792712 23.498
5792838 4.79
5793667 3.553
5794619 9.515
5795180 3.148
5795465 38.488
5796088 4.399
5814173 3.408
5816268 29.267
5816671 9.259
5820209 14.375
5821762 12.782
5822576 4.368
5858784 2.609
5866965 29.108
5870962 5.151
5876409 4.546
5877659 2.732
5878057 36.468
5893096 9.566
5900322 38.766
5942112 3.147
5942277 37.923
5943698 3.301
5950023 3.183
5950626 5.846
5953762 2.982
5955205 3.285
5956787 12.333
5961703 39.296
5964537 3.229
5975207 31.189
5977726 10.855
5984141 13.534
5986270 13.047
5989157 39.599
6020735 4.016
6021857 3.308
6022596 12.188
6026131 2.812
6029631 36.502
6038057 37.884
6038590 4.22
6044296 3.017
6044574 3.673
6045463 3.848
6045593 3.194
6046152 3.492
6047165 3.62
6049399 31.056
6049959 6.102
6057199 3.31
6058875 2.38
6062126 3.122
6067675 24.767
6071666 33.823
6100054 33.882
6103918 3.155
6104292 2.803
6123671 29.631
6124160 2.956
6128603 4.261
6128793 4.21
6141039 4.115
6149447 2.02
6183939 13.351
6187893 10.617
6192549 3.568
6197038 4.523
6206581 4.187
6206885 4.113
6207642 38.289
6212486 3.631
6213991 5.503
6214095 37.797
6225123 3.005
6227383 2.961
6229495 16.667
6231055 3.291
6231949 3.313
6232362 3.525
6263468 5.114
6268388 3.754
6269092 3.895
6285399 24.757
6285597 2.968
6286155 6.464
6286396 23.407
6289739 4.833
6290886 4.143
6290937 3.797
6294401 2.867
6301412 39.792
6307537 4.624
6307920 29.492
6308663 4.427
6310874 34.487
6312252 31.974
6344281 4.969
6347098 35.216
6363746 5.599
6366054 3.375
6366479 3.127
6367098 4.56
6367371 4.885
6368414 38.139
6369091 2.863
6370539 35.161
6372065 3.699
6372268 6.569
6373131 2.849
6373399 5.343
6382076 34.31
6382808 34.643
6386908 30.3
6389180 3.242
6389938 3.153
6422177 3.87
6422763 34.149
6429369 34.858
6429784 3.734
6436354 32.743
6445212 3.423
6448764 37.579
6452242 33.522
6470398 5.256
6508760 5.343
6516631 29.408
6519718 5.611
6522567 5.721
6525314 31.893
6526680 3.604
6529799 4.785
6531479 4.37
6549217 3.101
6584408 32.925
6603999 34.233
6604237 31.463
6606428 35.017
6606787 7.92
6607610 3.245
6608041 2.762
6610316 3.294
6610833 4.432
6611141 3.211
6619271 5.072
6621130 19.943
6621253 24.414
6629507 3.43
6630797 30.573
6634155 38.394
6635778 10.057
6665915 3.587
6669922 39.768
6671773 3.437
6675361 4.939
6679464 38.126
6700139 4.716
6705908 2.745
6707805 6.79
6717204 3.888
6717417 9.536
6752023 3.406
6756847 33.408
6762188 11.735
6763631 3.608
6764700 3.913
6765154 4.401
6785590 6.36
6792689 38.136
6792964 3.314
6804506 35.095
6841863 34.834
6842524 3.304
6850476 3.384
6851777 5.593
6860716 33.008
6863107 25.624
6867321 34.522
6870112 2.529
6870160 6.22
6876467 4.191
6922834 34.357
6928054 4.716
6939495 35.797
6947459 1.81
6948524 39.715
6952009 30.552
6956014 34.563
6956550 3.612
6956701 34.084
7009290 3.727
7010202 26.989
7020972 36.81
7022977 5.1
7026613 39.989
7031027 31.31
7037377 2.723
7047697 3.168
7060330 9.918
7095218 39.64
7097624 37.857
7097769 3.084
7101463 36.198
7101990 1.903
7107778 3.988
7109870 4.89
7116851 5.864
7120433 2.062
7122218 39.658
7122737 5.778
7123335 37.243
7131995 6.387
7132514 36.387
7133286 9.505
7137007 4.692
7175877 5.505
7176219 2.732
7189481 34.515
7200607 25.576
7212056 1.958
7212816 3.897
7216918 25.061
7276853 38.138
7277317 2.584
7281454 3.37
7282446 33.742
7283409 39.958
7283772 36.704
7304757 3.934
7345363 4.774
7349312 2.973
7357380 39.167
7357603 16.447
7363113 2.539
7369591 33.461
7374042 4.472
7377422 10.47
7377619 4.221
7381689 33.676
7383907 3.085
7385173 2.124
7385509 13.785
7418565 5.843
7422216 38.289
7433177 5.475
7433767 36.096
7435101 38.585
7439194 33.864
7440742 5.385
7445157 3.009
7445342 2.513
7449830 23.914
7451334 3.452
7456279 2.371
7459878 4.352
7466053 21.128
7468318 37.808
7468997 38.166
7500640 4.025
7506294 29.231
7516354 12.184
7523047 4.198
7531136 30.237
7531650 37.003
7533991 25.762
7540926 38.047
7544286 38.68
7547477 2.911
7549472 31.377
7552341 36.814
7552750 5.475
7588106 37.966
7596186 4.186
7601736 38.088
7612691 4.099
7626425 30.962
7626889 2.971
7628952 31.681
7630720 29.367
7661222 5.469
7667247 35.538
7670695 5.136
7676676 2.858
7685693 6.135
7686127 31.599
7687317 30.694
7696860 39.657
7699711 26.276
7701204 3.281
7729057 28.57
7739728 3.114
7740188 2.6
7743728 6.924
7747146 37.909
7749507 2.884
7751130 3.236
7757155 5.177
7769072 3.664
7797738 2.911
7800922 38.799
7836491 5.493
7837292 35.607
7848333 2.423
7868064 5.988
7870718 3.835
7871099 37.47
7879404 22.546
7885309 3.87
7891264 3.883
7899428 4.534
7901547 38.498
7905528 36.419
7914746 2.931
7920152 3.368
7938798 3.398
7943602 6.525
7949248 2.548
7949860 33.394
7954576 30.984
7955825 39.286
7967721 3.852
7969099 32.861
7970863 3.586
7977643 4.006
7988776 4.27
8017159 32.866
8019405 36.509
8023111 3.461
8044151 26.966
8046519 34.265
8053162 4.509
8057492 15.869
8058324 31.607
8081145 35.08
8085217 39.891
8093909 4.648
8098710 4.59
8104330 3.748
8105474 33.928
8111388 36.439
8116283 4.836
8122698 12.32
8142547 2.636
8144355 4.671
8145789 2.769
8146476 39.721
8155050 3.314
8158235 29.08
8159135 4.317
8162514 29.88
8168407 3.375
8177082 3.092
8178161 39.993
8191314 3.483
8195444 3.878
8197273 14.433
8197620 3.116
8198030 5.484
8212793 4.93
8214022 4.44
8218074 31.444
8235024 11.95
8263932 4.995
8263944 22.025
8264010 8.037
8264185 33.553
8264360 39.955
8264549 10.788
8278981 3.2
8284927 4.114
8285254 2.777
8285312 2.853
8296111 12.025
8298436 5.375
8298642 3.174
8299231 12.029
8308347 8.281
8313566 3.299
8314122 2.268
8329976 4.474
8331655 1.963
8332743 2.574
8345076 34.759
8355467 2.838
8359236 3.661
8365615 36.202
8367765 34.296
8376288 36.803
8379547 3.69
8395814 2.17
8395925 2.209
8397700 11.37
8408941 3.008
8416293 7.257
8416310 12.255
8423343 2.361
8429532 31.127
8430105 7.543
8435232 15.786
8442032 2.938
8443265 3.411
8446465 36.071
8451573 3.221
8462687 4.671
8474606 1.89
8489319 3.594
8491422 4.007
8491748 2.087
8491839 26.892
8492722 6.354
8506856 36.721
8509919 38.751
8510314 37.765
8517932 3.498
8518373 2.824
8519624 34.761
8520552 37.88
8524725 38.222
8525590 2.988
8547342 28.985
8558530 38.456
8571485 39.24
8574854 2.941
8574884 2.843
8578774 38.932
8612999 4.76
8618262 35.917
8618553 4.119
8618715 33.444
8620809 4.787
8622156 4.146
8624950 3.994
8625632 32.587
8630820 2.92
8636058 31.133
8644321 32.879
8645099 3.506
8656208 3.729
8672504 3.658
8685362 11.845
8687065 3.899
8688409 34.869
8690175 23.325
8696624 34.899
8702088 35.042
8702921 4.945
8707850 29.678
8715617 2.488
8715672 35.609
8719897 4.617
8738465 3.368
8739313 3.224
8741296 4.67
8743007 1.905
8747763 25.015
8748280 2.403
8748318 4.147
8748376 38.7
8749284 7.973
8753520 38.97
8766606 31.156
8766928 38.014
8782883 3.104
8783357 39.55
8805765 34.323
8805790 31.663
8814964 3.609
8817885 2.244
8818655 4.938
8825320 32.585
8832059 2.501
8841113 37.987
8841616 13.769
8842354 3.063
8845522 3.583
8867871 4.926
8868270 3.099
8868319 3.024
8868650 5.405
8873830 2.149
8883394 2.097
8885638 38.289
8890479 29.925
8890924 3.081
8893936 5.666
8907396 26.012
8907787 39.367
8912308 4.023
8939902 33.299
8943219 4.106
8951096 6.914
8956420 3.866
8959240 2.651
8962350 3.559
8975243 4.654
8975446 4.005
8977991 13.091
8983207 3.39
8983220 3.302
8984296 36.453
8985665 4.542
9008125 5.081
9016806 3.794
9018021 3.535
9028571 3.89
9032928 2.409
9033076 2.883
9039990 32.774
9047284 3.442
9049302 36.221
9050549 3.667
9051530 3.242
9053231 2.559
9080310 29.147
9080896 4.666
9091134 4.081
9091745 5.398
9095110 4.298
9107951 2.902
9110213 3.376
9116724 3.294
9140599 2.69
9146255 4.377
9158778 32.942
9163409 23.405
9163591 4.361
9174745 2.899
9179236 5.43
9179905 3.382
9180169 3.437
9210141 30.136
9210820 3.436
9213837 4.619
9220921 39.495
9221025 34.696
9225594 3.699
9229454 4.04
9245758 10.398
9274563 34.532
9277364 3.071
9279949 39.948
9289485 25.336
9290731 6.072
9290741 4.442
9291629 8.76
9292585 3.128
9304797 8.813
9306046 36.138
9307415 11.94
9307423 1.806
9326304 39.572
9328434 32.354
9333664 36.842
9334666 33.993
9339382 4.027
9340575 3.279
9350610 39.591
9366541 2.268
9366944 3.718
9367639 37.498
9396227 3.804
9402709 3.636
9407913 38.928
9412728 6.656
9425356 2.104
9426618 4.969
9428900 2.528
9446836 3.065
9450669 3.053
9451604 32.326
9455731 26.791
9468382 5.103
9471161 3.446
9473998 31.648
9474021 36.461
9488546 2.713
9489411 9.574
9515043 4.153
9519036 26.184
9533232 3.27
9533978 3.966
9541522 2.568
9582229 3.465
9590620 3.986
9592825 3.962
9594709 2.646
9595914 4.886
9595922 1.753
9613430 4.819
9631558 11.177
9635363 2.876
9641547 4.002
9645298 37.164
9649776 8.422
9652887 3.326
9653782 25.1
9654218 4.615
9655227 4.85
9655559 34.582
9656544 5.946
9657548 34.572
9667121 2.221
9673009 3.013
9697078 29.717
9700679 13.246
9702655 4.219
9704914 4.268
9715330 33.097
9715513 5.853
9716614 4.184
9717225 1.889
9717709 2.649
9725689 4.369
9726953 14.256
9730425 16.403
9774659 38.017
9776039 4.945
9778321 4.891
9783458 3.405
9789822 3.308
9813092 9.086
9820776 28.769
9821863 37.901
9834509 3.414
9834532 3.53
9836825 3.93
9838137 4.231
9838331 33.551
9838566 2.205
9843318 4.385
9844762 5.495
9845220 3.773
9845841 27.782
9848831 2.986
9849065 26.433
9852291 3.037
9872108 37.784
9903215 26.823
9904138 3.198
9907545 12.825
9911828 3.359
9940796 3.5
9941527 4.396
9947848 34.34
9950120 28.953
9950146 30.421
9957464 6.318
9959615 6.352
9962989 4.249
9964950 21.537
9965383 2.361
9967382 36.283
9967398 4.199
9970558 2.581
9970646 22.001
9973832 3.243
9974365 32.586
10002783 3.793
10004975 33.241
10010847 2.685
10014645 3.64
10014830 3.915
10017465 3.31
10022884 3.652
10030372 4.148
10033745 8.348
10055414 2.843
10063468 34.017
10068430 4.136
10070247 2.62
10074226 6.763
10074240 4.274
10080482 2.803
10086913 27.145
10089264 37.707
10091538 4.041
10092163 4.132
10093529 4.689
10134638 9.512
10141049 31.222
10152650 38.966
10153260 3.643
10153354 2.813
10155403 3.628
10157075 2.865
10158990 5.162
10164308 1.984
10190244 39.509
10193000 35.478
10214039 35.878
10214762 3.6
10215903 39.254
10221510 3.259
10223132 33.664
10226870 27.172
10227825 24.552
10232367 33.831
10256752 39.061
10264185 30.791
10264852 3.595
10266077 29.895
10273643 39.481
10275077 3.417
10286702 15.895
10288822 8.561
10288998 3.575
10290991 5.463
10292781 4.359
10297952 9.289
10321442 3.666
10324146 38.231
10333201 3.209
10334458 27.7
10337935 3.707
10339590 35.551
10341811 7.42
10355173 2.556
10357778 3.874
10361237 11.078
10396322 33.168
10403626 3.573
10418481 37.392
10464078 3.291
10467314 36.477
10483070 3.308
10515393 5.778
10522253 3.789
10536773 19.896
10546563 7.058
10548545 3.181
10554583 33.526
10555332 32.627
10556014 30.397
10557877 3.548
10586559 32.442
10600899 36.539
10603707 31.226
10603977 3.206
10612170 31.284
10614158 3.489
10615496 32.623
10616415 3.421
10616594 9.571
10617255 4.142
10618044 2.913
10618417 39.739
10646009 4.426
10649508 4.049
10656197 37.481
10667370 3.089
10669672 34.888
10679880 39.239
10681470 18.209
10684286 37.571
10685794 11.42
10686082 4.766
10686930 4.622
10687523 3.062
10722659 5.843
10723980 2.666
10723981 4.614
10724016 30.631
10729981 3.375
10734598 2.175
10745835 5.674
10745996 2.935
10754044 2.223
10778943 39.919
10780014 27.132
10783631 32.478
10785446 9.927
10794013 39.622
10809677 7.532
10812547 28.531
10818277 4.567
10818849 3.261
10861217 27.186
10864752 4.78
10873975 3.286
10875937 3.315
10876687 32.255
10908111 8.832
10909503 28.257
10916978 34.603
10931937 3.457
10933283 5.773
10934768 4.575
10935595 34.718
10938388 4.178
10963281 4.982
10965206 13.414
10974053 23.413
10978362 4.325
10979462 3.163
10991377 11.73
10991989 5.94
11017186 36.575
11027708 34.968
11033323 37.245
11033549 4.148
11043236 2.865
11045449 3.731
11045822 22.243
11068543 33.264
11068661 2.483
11069597 2.427
11074835 3.082
11097895 3.841
11127863 4.035
11129698 2.911
11133758 28.217
11134460 3.881
11141029 4.274
11152701 26.024
11153364 4.798
11180974 23.521
11190367 2.491
11193457 36.076
11200458 2.619
11205724 4.134
11231623 4.133
11242282 37.609
11282364 28.933
11284185 5.361
11285180 3.624
11288285 22.129
11295125 2.963
11297837 38.459
11305739 5.124
11306696 33.972
11308578 5.779
11343185 37.94
11347875 2.944
11390639 19.636
11402817 35.982
11403325 35.189
11408200 8.281
11411611 3.851
11444811 27.522
11462221 4.559
11463603 39.218
11511821 10.272
11511883 35.685
11512034 15.95
11512686 3.787
11551404 2.673
11559263 10.006
11569145 3.628
11570282 4.624
11572957 2.617
11610349 4.446
11615335 3.626
11616594 9.995
11618223 4.071
11649213 16.296
11651236 25.949
11656075 10.362
11662738 4.409
11665882 2.746
11671660 5.416
11703604 25.872
11722156 3.783
11724851 38.143
11754795 3.078
11764657 22.737
11773146 33.601
11774313 3.442
11775859 20.71
11810412 34.848
11811732 32.147
11817500 3.434
11818455 4.016
11820258 14.244
11820955 4.799
11824403 29.472
11826427 2.606
11855807 3.935
11858992 18.406
11860064 20.902
11861614 26.6
11862915 2.804
11868264 10.889
11909902 34.287
11910902 34.401
11911285 3.022
11954246 4.718
11961541 25.4
11967386 4.234
11971890 38.527
11974803 3.874
12011403 34.515
12024366 27.766
12053490 31.656
12053683 15.62
12058169 10.459
12066068 35.909
12067016 38.458
12067213 3.456
12067379 12.411
12072568 39.472
12102757 27.067
12107457 2.936
12109430 4.884
12110009 3.338
12116523 35.884
12116533 2.719
12118116 35.671
12122194 2.896
12156560 3.41
12156892 2.65
12157366 11.213
12201846 24.893
12206333 27.559
12217469 34.363
12217943 3.69
12218419 2.894
12219282 32.391
12252278 31.531
12253548 15.097
12266134 4.42
12267226 2.166
12268063 4.379
12300975 30.323
12301147 10.628
12301444 35.169
12301598 4.075
12302890 29.909
12303977 2.754
12307088 23.219
12307496 2.793
12314193 32.043
12314559 6.074
12316901 4.582
12367310 4.192
12401644 3.252
12405158 4.107
12406908 4.471
12417370 37.069
12418275 4.974
12418747 3.829
12457099 3.762
12458321 21.528
12459729 34.872
12470112 8.334
12508826 3.167
12509310 3.621
12552766 32.432
12553816 25.181
12835007 1.944
12556975 3.909
12599597 3.465
12599753 36.159
12600652 37.91
12644223 33.607
12735428 4.615
1430171 3.913
2555714 36.233
3218445 34.672
3241150 38.665
3454265 2.019
3544681 39.118
3643054 38.295
3749989 35.399
3957270 37.228
5023353 18.617
5200056 38.973
5219580 10.893
5373465 3.433
5373647 4.126
5471606 27.053
5716729 2.582
5952403 12.0
6066486 34.714
6228975 5.31
6389429 39.791
7188705 37.498
7419085 38.631
8041832 30.602
8626384 30.16
9203405 35.387
9582170 2.007
9911416 35.616
10065692 39.789
10527357 37.711
11287318 25.747
11338437 16.64
11810504 39.164
12268900 2.95

